Fermi arcs vs hole pockets: periodization of a cellular two-band model

It is still debated whether the low-doping Fermi surface of cuprates is composed of hole pockets or of disconnected Fermi arcs. Results from cellular dynamical mean field theory (c-DMFT) support the Fermi arcs hypothesis by predicting corresponding Fermi arcs for the Hubbard model. Here, we introduce a simple parametrization of the self-energy, in the spirit of Yang-Rice-Zhang theory, and show that state of the art c-CDMFT calculations cannot give a definitive answer to the question of Fermi arcs vs holes pockets, and this, independently of the periodization (cumulant or Green's function) used to display spectral weights of the infinite lattice. Indeed, when our model is restricted to a cluster and periodized like in c-DMFT, only two adjustable parameters suffice to reproduce the qualitative details of the frequency and momentum dependence of the low energy c-DMFT spectral weight for both periodizations. In other words, even though our starting model has a Fermi surface composed of hole and electron pockets, it leads to Fermi arcs when restricted to a cluster and periodized like in c-DMFT. We provide a new "compact tiling" scheme to recover the hole and electron pockets of our starting non-interacting lattice model, suggesting that better periodization schemes might exist.

==> anc/c2B/LICENSE <==
Copyright (c) 2021 Maxime Charlebois, Simon Verret

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.




==> anc/c2B/README.md <==
# c2B

This code calculates the spectral weight and DOS (2D square lattice).
The most interesting part is the interactive plot that can explore 
a simple one-body model through using gnuplot.


## MAIN REPOSITORY:

To get the most recent version of the source code on this project,
in command line on a bash terminal (represented here with the "$" sign), type:

```
$ git clone https://github.com/mnmpdadish/c2B.git
```

## COMPILING:

In order to compile, install gcc, gfortran, Lapack, Gnuplot and 
Cuba (optional) on your computer and type in the source code 
root directory:

```
$ make
```

This makefile should work on Linux and Mac.


## DEPENDENCIES:

+ **gcc**: Tested with version 4.8.1 and 9.3.0. Must be recent enough.

+ **gfortran**: Tested with version 4.6.4 and 9.3.0. Must be recent enough.

+ **Lapack**: Tested with version 3.5.0. Must be recent enough.

+ **Gnuplot**: Tested with version 5.0. If gnuplot is not installed, the 
               interactive version will not work, but the task 'mdc' will still work.

      Troubleshooting:
         - If the interactive task stop, install Gnuplot.
         - If the program does not stop but no gnuplot plot appears, make sure 
           you have the right terminal. By default, if your gnuplot use 'qt', 'wxt' 
           or 'x11', the program will automatically detect it. In the case this automatic 
           detection does not work, the last line printed on the screen will be:
           "No output will be generated. Please select a terminal with 'set terminal'."
           In that case, you must stop the program (CTRL-C) and check which terminal is 
           used by default when you start gnuplot in command line. At the start of gnuplot, 
           a bunch of line should be printed on the screen, and the last line above the 
           "gnuplot>" command line should be the one specifying the terminal. For example: 
           "Terminal type set to 'wxt'". To change the terminal in this code, you need to 
           add a compilation option in the makefile. For example, the flag: 
           -DTERMINAL=\"x11\" forces the use of terminal x11.
           

+ **Cuba** (optional): An numerical integration library available via http://www.feynarts.de/cuba/
                       Version 4.0 or higher should be used to work and compile correctly.
                       This is only required in the calculation of the DOS, but by default
                       this functionality is turned off. To enable it, one must install
                       Cuba and add the flag -DCUBA to the compilation option in the makefile
                       and add -lcuba to the LINK variable.

## RUN:

To check how to use the code, type:

```
$ ./c2B
```

Read this help to learn about the different tasks available ('i', 'mdc', 'dos').
Any other task than the help needs a "para.dat" file that specifies the model 
parameters. An example of "para.dat" files are contained in the "fig1" and 
"fig2" directories. The "para.dat" file can contain the following parameters:

```
ETA            Lorentzian broadening of the spectral weight
OMEGA          frequency (OMEGA=0 is the Fermi level)
MU             chemical potential
t              nearest neighbor hopping energy
tp             second nearest neighbor hopping energy
tpp            third nearest neighbor hopping energy
DELTA          coupling energy
periodization  choice of periodization (0=green, 1=cumulant, 2=compact tiling, 3=exact)

VERBOSE        level of verbose of the program
EPSREL         relative error tolerated
EPSABS         absolute error tolerated
MAXEVAL        maximum number of evaluations
MINEVAL        minimum number of evaluations

nOmega         number of frequency to calculate for the DOS
omegaMin       minimum frequency to calculate for the DOS
omegaMax       maximum frequency to calculate for the DOS
```

If any of these parameters are not found, default parameters will be used 
(and printed on the screen). A file "para.dat" must be present in the 
directory where the program "c2B" is called. 


## EXAMPLES:

Examples of input and results files are found in the "fig1" and "fig2"
directories. Informations on how to reproduce these results by running 
the code are found in the "README" of each directory. As the name suggests,
these parameter files create the results shown in Fig. 1 and 2 of the 
article.


## USAGE:

This software is released under [MIT](https://choosealicense.com/licenses/mit/) 
License (see LICENSE file). Please consider citing this code and the associated 
arxiv and Physical Review article if you reuse this code for your own research.
See the full citation in the most recent release on the github.



==> anc/c2B/fig1/README.md <==
# Figure 1

This directory contains the para.dat necessary to reproduce the c2B results
in figure 1 of the article. Results that you should obtain running the
programme are contained in the "results" directory.

```
$ c2B mdc
```

to produce the "mdc.dat" file. 

"mdc.dat" contains an image of the Momentum density curve as a function of kx and ky.

Plot in gnuplot with:
gnuplot> plot 'mdc.dat' matrix with image

The user can also run an interactive version of the code, to visualize via gnuplot the Fermi
surface as a function of the parameters with the command:

```
$ c2B i
```

Cycle through the different Fermi surfaces by pressing 'g' in the interactive mode. This
reproduce the Fig 1e,d,f,c respectively. If you want to obtain the same results with the
task 'mdc', change the 'periodization parameter in para.dat:

       0 = green          (Fig. 1e)
       1 = cumulant       (Fig. 1d)
       2 = compact tiling (Fig. 1f)
       3 = exact          (Fig. 1c)


==> anc/c2B/fig1/para.dat <==
#para.dat
#you can comment para.dat using '#'

#hamiltonian parameters:
ETA   0.1
MU   -0.3
OMEGA 0
t     1.0
tp   -0.3
tpp   0.2
DELTA 0.4

#cuba parameters:
EPSREL  0.001
EPSABS  0.0001
MAXEVAL 100000
MINEVAL 40
VERBOSE 1

#DOS loop parameters:
nOmega   501 
omegaMin -2. 
omegaMax 2.



==> anc/c2B/fig1/result/mdc.dat <==
 0.00288097   0.00288299   0.00288905   0.00289916   0.00291332   0.00293157   0.00295392   0.00298041   0.00301107   0.00304594   0.00308507   0.00312852   0.00317635   0.00322861   0.00328539   0.00334675   0.00341280   0.00348361   0.00355928   0.00363993   0.00372566   0.00381659   0.00391285   0.00401459   0.00412193   0.00423504   0.00435407   0.00447919   0.00461059   0.00474845   0.00489297   0.00504436   0.00520283   0.00536863   0.00554198   0.00572314   0.00591238   0.00610996   0.00631619   0.00653136   0.00675579   0.00698980   0.00723373   0.00748795   0.00775283   0.00802874   0.00831608   0.00861528   0.00892675   0.00925094   0.00958831   0.00993933   0.01030449   0.01068428   0.01107922   0.01148983   0.01191665   0.01236023   0.01282112   0.01329989   0.01379711   0.01431337   0.01484923   0.01540527   0.01598209   0.01658025   0.01720033   0.01784287   0.01850842   0.01919751   0.01991064   0.02064829   0.02141090   0.02219888   0.02301260   0.02385238   0.02471850   0.02561118   0.02653056   0.02747673   0.02844970   0.02944940   0.03047569   0.03152831   0.03260695   0.03371117   0.03484043   0.03599410   0.03717143   0.03837157   0.03959356   0.04083631   0.04209865   0.04337928   0.04467680   0.04598972   0.04731644   0.04865525   0.05000440   0.05136201   0.05272618   0.05409491   0.05546616   0.05683787   0.05820791   0.05957417   0.06093451   0.06228680   0.06362893   0.06495882   0.06627443   0.06757376   0.06885488   0.07011593   0.07135513   0.07257079   0.07376131   0.07492521   0.07606111   0.07716773   0.07824393   0.07928867   0.08030106   0.08128030   0.08222574   0.08313684   0.08401317   0.08485445   0.08566047   0.08643116   0.08716657   0.08786681   0.08853211   0.08916279   0.08975927   0.09032201   0.09085158   0.09134860   0.09181375   0.09224778   0.09265147   0.09302565   0.09337120   0.09368902   0.09398003   0.09424519   0.09448548   0.09470188   0.09489537   0.09506697   0.09521768   0.09534850   0.09546042   0.09555444   0.09563154   0.09569268   0.09573884   0.09577094   0.09578992   0.09579668   0.09579210   0.09577706   0.09575239   0.09571892   0.09567745   0.09562875   0.09557357   0.09551264   0.09544667   0.09537632   0.09530226   0.09522510   0.09514546   0.09506392   0.09498102   0.09489729   0.09481326   0.09472938   0.09464613   0.09456394   0.09448322   0.09440437   0.09432774   0.09425369   0.09418254   0.09411459   0.09405013   0.09398941   0.09393268   0.09388016   0.09383203   0.09378850   0.09374971   0.09371581   0.09368692   0.09366314   0.09364456   0.09363124   0.09362323   0.09362055  
 0.00288299   0.00288501   0.00289107   0.00290117   0.00291534   0.00293359   0.00295594   0.00298243   0.00301309   0.00304797   0.00308710   0.00313055   0.00317838   0.00323065   0.00328743   0.00334879   0.00341484   0.00348565   0.00356133   0.00364198   0.00372771   0.00381865   0.00391492   0.00401665   0.00412400   0.00423711   0.00435614   0.00448127   0.00461267   0.00475054   0.00489506   0.00504645   0.00520493   0.00537072   0.00554408   0.00572524   0.00591448   0.00611207   0.00631830   0.00653347   0.00675790   0.00699191   0.00723585   0.00749007   0.00775495   0.00803086   0.00831821   0.00861741   0.00892890   0.00925310   0.00959049   0.00994154   0.01030672   0.01068655   0.01108153   0.01149219   0.01191907   0.01236272   0.01282370   0.01330257   0.01379990   0.01431628   0.01485228   0.01540849   0.01598549   0.01658385   0.01720413   0.01784691   0.01851271   0.01920206   0.01991548   0.02065342   0.02141635   0.02220467   0.02301874   0.02385890   0.02472541   0.02561848   0.02653828   0.02748489   0.02845831   0.02945849   0.03048526   0.03153839   0.03261755   0.03372230   0.03485212   0.03600635   0.03718427   0.03838501   0.03960761   0.04085099   0.04211397   0.04339526   0.04469345   0.04600705   0.04733445   0.04867397   0.05002381   0.05138214   0.05274702   0.05411647   0.05548845   0.05686087   0.05823163   0.05959860   0.06095965   0.06231265   0.06365548   0.06498605   0.06630233   0.06760232   0.06888407   0.07014575   0.07138555   0.07260179   0.07379287   0.07495731   0.07609371   0.07720081   0.07827747   0.07932264   0.08033542   0.08131502   0.08226079   0.08317219   0.08404879   0.08489030   0.08569653   0.08646740   0.08720295   0.08790331   0.08856870   0.08919946   0.08979598   0.09035875   0.09088833   0.09138534   0.09185048   0.09228449   0.09268815   0.09306230   0.09340781   0.09372559   0.09401657   0.09428170   0.09452195   0.09473832   0.09493179   0.09510337   0.09525405   0.09538485   0.09549675   0.09559075   0.09566784   0.09572897   0.09577511   0.09580719   0.09582615   0.09583289   0.09582829   0.09581322   0.09578853   0.09575504   0.09571354   0.09566481   0.09560960   0.09554864   0.09548263   0.09541225   0.09533815   0.09526096   0.09518129   0.09509970   0.09501676   0.09493300   0.09484893   0.09476501   0.09468173   0.09459950   0.09451874   0.09443985   0.09436319   0.09428911   0.09421793   0.09414995   0.09408546   0.09402472   0.09396796   0.09391541   0.09386727   0.09382371   0.09378491   0.09375099   0.09372209   0.09369830   0.09367971   0.09366638   0.09365837   0.09365569  
 0.00288905   0.00289107   0.00289713   0.00290723   0.00292140   0.00293965   0.00296201   0.00298850   0.00301917   0.00305405   0.00309319   0.00313665   0.00318448   0.00323676   0.00329354   0.00335492   0.00342097   0.00349180   0.00356748   0.00364814   0.00373388   0.00382483   0.00392111   0.00402285   0.00413021   0.00424333   0.00436238   0.00448751   0.00461892   0.00475680   0.00490133   0.00505272   0.00521121   0.00537701   0.00555037   0.00573154   0.00592079   0.00611838   0.00632462   0.00653979   0.00676422   0.00699824   0.00724219   0.00749642   0.00776131   0.00803724   0.00832461   0.00862383   0.00893535   0.00925960   0.00959704   0.00994815   0.01031342   0.01069335   0.01108846   0.01149927   0.01192634   0.01237020   0.01283143   0.01331059   0.01380827   0.01432503   0.01486146   0.01541815   0.01599568   0.01659462   0.01721555   0.01785901   0.01852556   0.01921572   0.01992999   0.02066884   0.02143272   0.02222205   0.02303718   0.02387845   0.02474612   0.02564041   0.02656147   0.02750939   0.02848418   0.02948576   0.03051400   0.03156865   0.03264937   0.03375573   0.03488720   0.03604315   0.03722282   0.03842536   0.03964981   0.04089508   0.04215999   0.04344325   0.04474345   0.04605908   0.04738855   0.04873016   0.05008212   0.05144259   0.05280962   0.05418122   0.05555536   0.05692995   0.05830287   0.05967199   0.06103518   0.06239028   0.06373520   0.06506782   0.06638612   0.06768807   0.06897176   0.07023530   0.07147691   0.07269490   0.07388766   0.07505370   0.07619163   0.07730018   0.07837819   0.07942464   0.08043860   0.08141930   0.08236606   0.08327836   0.08415577   0.08499799   0.08580483   0.08657623   0.08731221   0.08801292   0.08867860   0.08930955   0.08990621   0.09046907   0.09099868   0.09149569   0.09196078   0.09239472   0.09279829   0.09317234   0.09351774   0.09383541   0.09412628   0.09439131   0.09463147   0.09484775   0.09504114   0.09521265   0.09536327   0.09549400   0.09560585   0.09569980   0.09577683   0.09583791   0.09588400   0.09591603   0.09593493   0.09594161   0.09593695   0.09592181   0.09589705   0.09586347   0.09582189   0.09577307   0.09571777   0.09565672   0.09559061   0.09552013   0.09544592   0.09536862   0.09528884   0.09520714   0.09512409   0.09504021   0.09495602   0.09487200   0.09478860   0.09470626   0.09462540   0.09454640   0.09446964   0.09439546   0.09432418   0.09425611   0.09419154   0.09413071   0.09407388   0.09402126   0.09397305   0.09392944   0.09389058   0.09385662   0.09382768   0.09380386   0.09378524   0.09377190   0.09376387   0.09376120  
 0.00289916   0.00290117   0.00290723   0.00291734   0.00293152   0.00294977   0.00297213   0.00299863   0.00302931   0.00306420   0.00310335   0.00314682   0.00319466   0.00324695   0.00330375   0.00336514   0.00343121   0.00350204   0.00357775   0.00365842   0.00374418   0.00383514   0.00393144   0.00403320   0.00414057   0.00425371   0.00437277   0.00449792   0.00462935   0.00476723   0.00491178   0.00506319   0.00522169   0.00538750   0.00556087   0.00574205   0.00593131   0.00612891   0.00633515   0.00655034   0.00677478   0.00700880   0.00725276   0.00750700   0.00777191   0.00804786   0.00833526   0.00863453   0.00894610   0.00927041   0.00960795   0.00995917   0.01032458   0.01070468   0.01110000   0.01151107   0.01193844   0.01238266   0.01284432   0.01332397   0.01382220   0.01433960   0.01487675   0.01543425   0.01601266   0.01661258   0.01723458   0.01787920   0.01854699   0.01923849   0.01995418   0.02069454   0.02146003   0.02225104   0.02306795   0.02391107   0.02478068   0.02567700   0.02660017   0.02755028   0.02852734   0.02953129   0.03056197   0.03161914   0.03270247   0.03381153   0.03494577   0.03610457   0.03728718   0.03849273   0.03972026   0.04096869   0.04223683   0.04352337   0.04482692   0.04614596   0.04747888   0.04882399   0.05017949   0.05154353   0.05291415   0.05428936   0.05566712   0.05704533   0.05842185   0.05979457   0.06116131   0.06251995   0.06386835   0.06520441   0.06652607   0.06783132   0.06911821   0.07038488   0.07162952   0.07285042   0.07404599   0.07521471   0.07635519   0.07746616   0.07854645   0.07959502   0.08061096   0.08159348   0.08254190   0.08345570   0.08433445   0.08517786   0.08598573   0.08675800   0.08749472   0.08819602   0.08886215   0.08949344   0.09009033   0.09065332   0.09118298   0.09167997   0.09214499   0.09257880   0.09298222   0.09335610   0.09370133   0.09401881   0.09430950   0.09457436   0.09481435   0.09503048   0.09522374   0.09539512   0.09554562   0.09567625   0.09578800   0.09588186   0.09595880   0.09601979   0.09606579   0.09609773   0.09611654   0.09612312   0.09611835   0.09610310   0.09607821   0.09604451   0.09600278   0.09595382   0.09589837   0.09583715   0.09577087   0.09570022   0.09562583   0.09554835   0.09546838   0.09538649   0.09530325   0.09521919   0.09513481   0.09505059   0.09496700   0.09488448   0.09480344   0.09472427   0.09464733   0.09457299   0.09450155   0.09443333   0.09436861   0.09430765   0.09425069   0.09419795   0.09414964   0.09410593   0.09406698   0.09403295   0.09400394   0.09398007   0.09396141   0.09394804   0.09394000   0.09393731  
 0.00291332   0.00291534   0.00292140   0.00293152   0.00294570   0.00296396   0.00298633   0.00301284   0.00304352   0.00307842   0.00311759   0.00316107   0.00320893   0.00326124   0.00331805   0.00337946   0.00344555   0.00351641   0.00359213   0.00367283   0.00375861   0.00384960   0.00394591   0.00404770   0.00415510   0.00426825   0.00438734   0.00451251   0.00464396   0.00478187   0.00492643   0.00507786   0.00523637   0.00540220   0.00557559   0.00575678   0.00594605   0.00614366   0.00634991   0.00656511   0.00678956   0.00702359   0.00726757   0.00752183   0.00778676   0.00806274   0.00835018   0.00864950   0.00896115   0.00928556   0.00962321   0.00997459   0.01034019   0.01072053   0.01111615   0.01152757   0.01195537   0.01240010   0.01286234   0.01334268   0.01384170   0.01435999   0.01489815   0.01545677   0.01603644   0.01663773   0.01726122   0.01790746   0.01857701   0.01927038   0.01998807   0.02073056   0.02149829   0.02229167   0.02311107   0.02395680   0.02482914   0.02572829   0.02665443   0.02760762   0.02858788   0.02959514   0.03062925   0.03168997   0.03277697   0.03388981   0.03502796   0.03619077   0.03737750   0.03858728   0.03981915   0.04107201   0.04234468   0.04363585   0.04494410   0.04626793   0.04760571   0.04895574   0.05031621   0.05168526   0.05306093   0.05444122   0.05582406   0.05720735   0.05858895   0.05996671   0.06133847   0.06270206   0.06405536   0.06539624   0.06672263   0.06803251   0.06932393   0.07059498   0.07184387   0.07306888   0.07426839   0.07544088   0.07658495   0.07769931   0.07878279   0.07983435   0.08085306   0.08183814   0.08278890   0.08370481   0.08458544   0.08543051   0.08623982   0.08701332   0.08775105   0.08845318   0.08911995   0.08975171   0.09034892   0.09091208   0.09144181   0.09193876   0.09240367   0.09283731   0.09324051   0.09361414   0.09395910   0.09427632   0.09456675   0.09483135   0.09507111   0.09528702   0.09548008   0.09565127   0.09580161   0.09593209   0.09604370   0.09613743   0.09621424   0.09627510   0.09632097   0.09635278   0.09637145   0.09637788   0.09637296   0.09635754   0.09633248   0.09629859   0.09625667   0.09620749   0.09615182   0.09609038   0.09602386   0.09595296   0.09587832   0.09580059   0.09572035   0.09563820   0.09555469   0.09547036   0.09538571   0.09530123   0.09521738   0.09513459   0.09505330   0.09497387   0.09489670   0.09482212   0.09475046   0.09468203   0.09461711   0.09455595   0.09449882   0.09444591   0.09439745   0.09435360   0.09431454   0.09428039   0.09425130   0.09422735   0.09420863   0.09419522   0.09418715   0.09418446  
 0.00293157   0.00293359   0.00293965   0.00294977   0.00296396   0.00298223   0.00300461   0.00303113   0.00306183   0.00309675   0.00313593   0.00317943   0.00322731   0.00327964   0.00333648   0.00339791   0.00346403   0.00353491   0.00361066   0.00369139   0.00377720   0.00386821   0.00396456   0.00406637   0.00417380   0.00428699   0.00440610   0.00453130   0.00466277   0.00480070   0.00494529   0.00509674   0.00525528   0.00542113   0.00559453   0.00577574   0.00596502   0.00616264   0.00636891   0.00658411   0.00680857   0.00704262   0.00728661   0.00754089   0.00780585   0.00808187   0.00836936   0.00866876   0.00898049   0.00930502   0.00964283   0.00999440   0.01036025   0.01074090   0.01113689   0.01154878   0.01197712   0.01242250   0.01288550   0.01336672   0.01386675   0.01438619   0.01492565   0.01548572   0.01606700   0.01667006   0.01729548   0.01794382   0.01861562   0.01931141   0.02003169   0.02077692   0.02154755   0.02234399   0.02316660   0.02401569   0.02489155   0.02579438   0.02672434   0.02768151   0.02866590   0.02967745   0.03071599   0.03178130   0.03287304   0.03399077   0.03513395   0.03630195   0.03749400   0.03870925   0.03994672   0.04120531   0.04248384   0.04378098   0.04509532   0.04642534   0.04776939   0.04912578   0.05049268   0.05186821   0.05325041   0.05463726   0.05602667   0.05741653   0.05880468   0.06018897   0.06156720   0.06293721   0.06429683   0.06564395   0.06697646   0.06829233   0.06958958   0.07086631   0.07212069   0.07335100   0.07455560   0.07573295   0.07688166   0.07800040   0.07908801   0.08014343   0.08116573   0.08215410   0.08310787   0.08402650   0.08490957   0.08575677   0.08656794   0.08734302   0.08808206   0.08878524   0.08945283   0.09008519   0.09068279   0.09124618   0.09177598   0.09227287   0.09273762   0.09317102   0.09357392   0.09394722   0.09429183   0.09460869   0.09489877   0.09516303   0.09540248   0.09561810   0.09581088   0.09598183   0.09613195   0.09626222   0.09637364   0.09646718   0.09654381   0.09660451   0.09665020   0.09668183   0.09670031   0.09670655   0.09670142   0.09668578   0.09666049   0.09662635   0.09658417   0.09653473   0.09647877   0.09641702   0.09635020   0.09627898   0.09620402   0.09612594   0.09604537   0.09596287   0.09587901   0.09579433   0.09570933   0.09562451   0.09554032   0.09545720   0.09537557   0.09529583   0.09521834   0.09514346   0.09507151   0.09500280   0.09493762   0.09487622   0.09481885   0.09476574   0.09471708   0.09467305   0.09463383   0.09459955   0.09457033   0.09454629   0.09452750   0.09451403   0.09450593   0.09450323  
 0.00295392   0.00295594   0.00296201   0.00297213   0.00298633   0.00300461   0.00302700   0.00305354   0.00308425   0.00311919   0.00315839   0.00320192   0.00324982   0.00330218   0.00335905   0.00342051   0.00348666   0.00355757   0.00363336   0.00371411   0.00379996   0.00389101   0.00398739   0.00408924   0.00419670   0.00430992   0.00442907   0.00455430   0.00468580   0.00482377   0.00496838   0.00511986   0.00527842   0.00544429   0.00561771   0.00579894   0.00598823   0.00618587   0.00639215   0.00660736   0.00683183   0.00706590   0.00730990   0.00756421   0.00782920   0.00810526   0.00839281   0.00869229   0.00900413   0.00932880   0.00966679   0.01001861   0.01038475   0.01076578   0.01116222   0.01157466   0.01200367   0.01244984   0.01291377   0.01339606   0.01389733   0.01441819   0.01495924   0.01552109   0.01610434   0.01670957   0.01733736   0.01798827   0.01866285   0.01936161   0.02008506   0.02083366   0.02160785   0.02240805   0.02323460   0.02408784   0.02496802   0.02587537   0.02681003   0.02777209   0.02876156   0.02977837   0.03082237   0.03189332   0.03299088   0.03411462   0.03526399   0.03643836   0.03763697   0.03885894   0.04010330   0.04136895   0.04265468   0.04395918   0.04528100   0.04661862   0.04797040   0.04933461   0.05070942   0.05209293   0.05348316   0.05487807   0.05627557   0.05767351   0.05906974   0.06046205   0.06184825   0.06322615   0.06459356   0.06594834   0.06728838   0.06861161   0.06991604   0.07119975   0.07246090   0.07369772   0.07490858   0.07609192   0.07724632   0.07837046   0.07946314   0.08052330   0.08155000   0.08254243   0.08349990   0.08442187   0.08530792   0.08615774   0.08697118   0.08774819   0.08848883   0.08919329   0.08986187   0.09049495   0.09109303   0.09165667   0.09218654   0.09268334   0.09314787   0.09358096   0.09398348   0.09435635   0.09470050   0.09501691   0.09530653   0.09557036   0.09580940   0.09602463   0.09621707   0.09638770   0.09653752   0.09666752   0.09677869   0.09687199   0.09694840   0.09700887   0.09705434   0.09708574   0.09710398   0.09710997   0.09710457   0.09708866   0.09706307   0.09702863   0.09698612   0.09693634   0.09688002   0.09681790   0.09675069   0.09667908   0.09660371   0.09652522   0.09644422   0.09636130   0.09627701   0.09619190   0.09610647   0.09602122   0.09593660   0.09585307   0.09577103   0.09569089   0.09561302   0.09553777   0.09546547   0.09539642   0.09533091   0.09526921   0.09521156   0.09515818   0.09510928   0.09506504   0.09502562   0.09499117   0.09496181   0.09493765   0.09491877   0.09490523   0.09489709   0.09489438  
 0.00298041   0.00298243   0.00298850   0.00299863   0.00301284   0.00303113   0.00305354   0.00308009   0.00311083   0.00314579   0.00318501   0.00322857   0.00327650   0.00332888   0.00338579   0.00344729   0.00351347   0.00358442   0.00366024   0.00374104   0.00382692   0.00391801   0.00401444   0.00411633   0.00422383   0.00433709   0.00445627   0.00458154   0.00471308   0.00485108   0.00499573   0.00514723   0.00530582   0.00547171   0.00564516   0.00582640   0.00601571   0.00621336   0.00641965   0.00663487   0.00685936   0.00709343   0.00733745   0.00759178   0.00785680   0.00813291   0.00842053   0.00872009   0.00903206   0.00935689   0.00969510   0.01004719   0.01041368   0.01079514   0.01119213   0.01160522   0.01203501   0.01248211   0.01294714   0.01343071   0.01393344   0.01445597   0.01499890   0.01556286   0.01614845   0.01675626   0.01738687   0.01804083   0.01871870   0.01942100   0.02014822   0.02090082   0.02167925   0.02248391   0.02331516   0.02417332   0.02505865   0.02597137   0.02691163   0.02787951   0.02887502   0.02989810   0.03094859   0.03202625   0.03313075   0.03426164   0.03541839   0.03660035   0.03780676   0.03903674   0.04028930   0.04156335   0.04285766   0.04417091   0.04550165   0.04684834   0.04820932   0.04958284   0.05096707   0.05236008   0.05375988   0.05516441   0.05657154   0.05797912   0.05938495   0.06078683   0.06218252   0.06356982   0.06494651   0.06631042   0.06765943   0.06899143   0.07030442   0.07159644   0.07286563   0.07411022   0.07532853   0.07651900   0.07768018   0.07881074   0.07990945   0.08097526   0.08200719   0.08300443   0.08396630   0.08489223   0.08578182   0.08663475   0.08745088   0.08823017   0.08897270   0.08967867   0.09034841   0.09098232   0.09158094   0.09214486   0.09267478   0.09317146   0.09363570   0.09406839   0.09447042   0.09484275   0.09518634   0.09550216   0.09579122   0.09605451   0.09629303   0.09650779   0.09669978   0.09687001   0.09701946   0.09714911   0.09725996   0.09735296   0.09742908   0.09748926   0.09753444   0.09756555   0.09758350   0.09758917   0.09758345   0.09756720   0.09754125   0.09750642   0.09746352   0.09741332   0.09735657   0.09729400   0.09722633   0.09715423   0.09707837   0.09699938   0.09691788   0.09683444   0.09674964   0.09666401   0.09657807   0.09649231   0.09640719   0.09632316   0.09624064   0.09616002   0.09608169   0.09600600   0.09593327   0.09586381   0.09579792   0.09573586   0.09567787   0.09562418   0.09557499   0.09553049   0.09549084   0.09545619   0.09542666   0.09540236   0.09538336   0.09536975   0.09536156   0.09535883  
 0.00301107   0.00301309   0.00301917   0.00302931   0.00304352   0.00306183   0.00308425   0.00311083   0.00314159   0.00317657   0.00321583   0.00325941   0.00330738   0.00335980   0.00341673   0.00347827   0.00354450   0.00361549   0.00369136   0.00377220   0.00385813   0.00394927   0.00404573   0.00414767   0.00425522   0.00436852   0.00448775   0.00461306   0.00474464   0.00488267   0.00502735   0.00517889   0.00533751   0.00550342   0.00567689   0.00585815   0.00604747   0.00624513   0.00645143   0.00666666   0.00689115   0.00712523   0.00736927   0.00762361   0.00788866   0.00816482   0.00845251   0.00875217   0.00906427   0.00938929   0.00972773   0.01008013   0.01044702   0.01082898   0.01122658   0.01164042   0.01207111   0.01251929   0.01298558   0.01347062   0.01397505   0.01449951   0.01504463   0.01561103   0.01619933   0.01681013   0.01744400   0.01810151   0.01878321   0.01948961   0.02022121   0.02097847   0.02176182   0.02257167   0.02340838   0.02427226   0.02516358   0.02608255   0.02702931   0.02800396   0.02900650   0.03003687   0.03109491   0.03218039   0.03329295   0.03443218   0.03559751   0.03678830   0.03800379   0.03924309   0.04050520   0.04178903   0.04309334   0.04441678   0.04575790   0.04711515   0.04848684   0.04987121   0.05126641   0.05267049   0.05408144   0.05549715   0.05691550   0.05833431   0.05975133   0.06116435   0.06257110   0.06396934   0.06535684   0.06673139   0.06809084   0.06943305   0.07075600   0.07205770   0.07333626   0.07458989   0.07581688   0.07701564   0.07818471   0.07932273   0.08042847   0.08150083   0.08253884   0.08354168   0.08450865   0.08543919   0.08633287   0.08718941   0.08800865   0.08879057   0.08953527   0.09024298   0.09091403   0.09154889   0.09214810   0.09271232   0.09324227   0.09373875   0.09420263   0.09463481   0.09503624   0.09540790   0.09575079   0.09606590   0.09635426   0.09661687   0.09685476   0.09706892   0.09726037   0.09743009   0.09757907   0.09770830   0.09781874   0.09791137   0.09798712   0.09804694   0.09809177   0.09812252   0.09814009   0.09814539   0.09813927   0.09812261   0.09809622   0.09806094   0.09801757   0.09796687   0.09790960   0.09784650   0.09777828   0.09770562   0.09762918   0.09754960   0.09746750   0.09738346   0.09729806   0.09721182   0.09712528   0.09703892   0.09695321   0.09686860   0.09678551   0.09670434   0.09662548   0.09654926   0.09647604   0.09640611   0.09633977   0.09627728   0.09621890   0.09616484   0.09611532   0.09607052   0.09603061   0.09599572   0.09596599   0.09594152   0.09592240   0.09590869   0.09590045   0.09589770  
 0.00304594   0.00304797   0.00305405   0.00306420   0.00307842   0.00309675   0.00311919   0.00314579   0.00317657   0.00321158   0.00325087   0.00329449   0.00334249   0.00339495   0.00345193   0.00351351   0.00357978   0.00365082   0.00372674   0.00380763   0.00389361   0.00398480   0.00408132   0.00418330   0.00429090   0.00440425   0.00452352   0.00464888   0.00478050   0.00491858   0.00506329   0.00521486   0.00537351   0.00553945   0.00571293   0.00589420   0.00608354   0.00628121   0.00648751   0.00670274   0.00692723   0.00716132   0.00740536   0.00765972   0.00792480   0.00820100   0.00848875   0.00878852   0.00910076   0.00942598   0.00976468   0.01011742   0.01048476   0.01086727   0.01126555   0.01168023   0.01211195   0.01256134   0.01302906   0.01351577   0.01402212   0.01454878   0.01509638   0.01566557   0.01625696   0.01687116   0.01750876   0.01817032   0.01885639   0.01956747   0.02030407   0.02106665   0.02185563   0.02267142   0.02351437   0.02438479   0.02528296   0.02620907   0.02716327   0.02814567   0.02915625   0.03019496   0.03126164   0.03235605   0.03347786   0.03462661   0.03580177   0.03700267   0.03822855   0.03947852   0.04075158   0.04204660   0.04336235   0.04469746   0.04605048   0.04741981   0.04880377   0.05020058   0.05160835   0.05302511   0.05444881   0.05587735   0.05730856   0.05874021   0.06017007   0.06159584   0.06301526   0.06442604   0.06582592   0.06721266   0.06858406   0.06993797   0.07127233   0.07258511   0.07387440   0.07513837   0.07637529   0.07758355   0.07876164   0.07990820   0.08102196   0.08210182   0.08314679   0.08415602   0.08512882   0.08606460   0.08696296   0.08782360   0.08864638   0.08943128   0.09017843   0.09088809   0.09156061   0.09219651   0.09279636   0.09336087   0.09389081   0.09438702   0.09485043   0.09528198   0.09568267   0.09605351   0.09639554   0.09670979   0.09699730   0.09725910   0.09749621   0.09770964   0.09790042   0.09806951   0.09821792   0.09834662   0.09845656   0.09854871   0.09862401   0.09868339   0.09872778   0.09875809   0.09877522   0.09878005   0.09877346   0.09875630   0.09872940   0.09869358   0.09864964   0.09859836   0.09854049   0.09847677   0.09840791   0.09833459   0.09825748   0.09817722   0.09809442   0.09800969   0.09792359   0.09783665   0.09774941   0.09766236   0.09757598   0.09749070   0.09740696   0.09732515   0.09724567   0.09716886   0.09709507   0.09702460   0.09695774   0.09689477   0.09683593   0.09678146   0.09673156   0.09668641   0.09664619   0.09661103   0.09658107   0.09655641   0.09653714   0.09652333   0.09651502   0.09651225  
 0.00308507   0.00308710   0.00309319   0.00310335   0.00311759   0.00313593   0.00315839   0.00318501   0.00321583   0.00325087   0.00329019   0.00333385   0.00338189   0.00343440   0.00349142   0.00355305   0.00361937   0.00369047   0.00376643   0.00384738   0.00393342   0.00402466   0.00412123   0.00422327   0.00433092   0.00444433   0.00456365   0.00468905   0.00482072   0.00495883   0.00510358   0.00525518   0.00541385   0.00557982   0.00575332   0.00593460   0.00612394   0.00632161   0.00652791   0.00674313   0.00696762   0.00720170   0.00744574   0.00770011   0.00796520   0.00824145   0.00852927   0.00882913   0.00914152   0.00946695   0.00980594   0.01015905   0.01052686   0.01090998   0.01130902   0.01172464   0.01215748   0.01260823   0.01307754   0.01356612   0.01407463   0.01460375   0.01515414   0.01572646   0.01632133   0.01693936   0.01758116   0.01824728   0.01893826   0.01965463   0.02039687   0.02116544   0.02196078   0.02278326   0.02363325   0.02451106   0.02541695   0.02635113   0.02731374   0.02830488   0.02932454   0.03037268   0.03144912   0.03255363   0.03368587   0.03484539   0.03603165   0.03724399   0.03848161   0.03974365   0.04102907   0.04233675   0.04366544   0.04501375   0.04638022   0.04776322   0.04916107   0.05057193   0.05199391   0.05342501   0.05486316   0.05630621   0.05775196   0.05919815   0.06064251   0.06208273   0.06351648   0.06494144   0.06635532   0.06775584   0.06914076   0.07050791   0.07185516   0.07318047   0.07448189   0.07575755   0.07700570   0.07822468   0.07941297   0.08056917   0.08169200   0.08278032   0.08383313   0.08484957   0.08582893   0.08677063   0.08767424   0.08853948   0.08936621   0.09015445   0.09090434   0.09161615   0.09229030   0.09292731   0.09352784   0.09409262   0.09462248   0.09511834   0.09558114   0.09601192   0.09641170   0.09678156   0.09712256   0.09743576   0.09772224   0.09798305   0.09821922   0.09843178   0.09862173   0.09879007   0.09893777   0.09906581   0.09917514   0.09926671   0.09934145   0.09940029   0.09944415   0.09947393   0.09949051   0.09949480   0.09948764   0.09946989   0.09944238   0.09940593   0.09936134   0.09930938   0.09925081   0.09918636   0.09911676   0.09904268   0.09896480   0.09888376   0.09880018   0.09871465   0.09862775   0.09854002   0.09845198   0.09836415   0.09827699   0.09819095   0.09810647   0.09802394   0.09794376   0.09786628   0.09779183   0.09772075   0.09765331   0.09758979   0.09753044   0.09747549   0.09742516   0.09737962   0.09733904   0.09730358   0.09727336   0.09724849   0.09722906   0.09721512   0.09720675   0.09720395  
 0.00312852   0.00313055   0.00313665   0.00314682   0.00316107   0.00317943   0.00320192   0.00322857   0.00325941   0.00329449   0.00333385   0.00337755   0.00342564   0.00347818   0.00353526   0.00359694   0.00366332   0.00373447   0.00381049   0.00389150   0.00397759   0.00406889   0.00416552   0.00426762   0.00437532   0.00448878   0.00460816   0.00473361   0.00486532   0.00500347   0.00514826   0.00529989   0.00545859   0.00562457   0.00579808   0.00597937   0.00616871   0.00636637   0.00657266   0.00678787   0.00701234   0.00724640   0.00749042   0.00774479   0.00800989   0.00828616   0.00857404   0.00887401   0.00918655   0.00951218   0.00985147   0.01020498   0.01057331   0.01095708   0.01135696   0.01177360   0.01220768   0.01265991   0.01313099   0.01362163   0.01413253   0.01466439   0.01521788   0.01579367   0.01639241   0.01701471   0.01766118   0.01833238   0.01902886   0.01975112   0.02049966   0.02127492   0.02207735   0.02290731   0.02376517   0.02465124   0.02556576   0.02650895   0.02748097   0.02848188   0.02951171   0.03057038   0.03165774   0.03277355   0.03391746   0.03508904   0.03628772   0.03751284   0.03876362   0.04003916   0.04133843   0.04266028   0.04400345   0.04536655   0.04674808   0.04814640   0.04955979   0.05098640   0.05242430   0.05387147   0.05532579   0.05678509   0.05824713   0.05970962   0.06117023   0.06262661   0.06407641   0.06551727   0.06694683   0.06836278   0.06976285   0.07114481   0.07250651   0.07384585   0.07516085   0.07644960   0.07771030   0.07894128   0.08014098   0.08130796   0.08244092   0.08353870   0.08460026   0.08562475   0.08661142   0.08755970   0.08846916   0.08933951   0.09017064   0.09096256   0.09171545   0.09242963   0.09310553   0.09374373   0.09434494   0.09490995   0.09543966   0.09593503   0.09639710   0.09682692   0.09722561   0.09759428   0.09793403   0.09824599   0.09853124   0.09879086   0.09902590   0.09923740   0.09942636   0.09959377   0.09974062   0.09986786   0.09997645   0.10006731   0.10014137   0.10019955   0.10024276   0.10027190   0.10028784   0.10029146   0.10028363   0.10026519   0.10023697   0.10019978   0.10015443   0.10010168   0.10004231   0.09997704   0.09990658   0.09983164   0.09975288   0.09967095   0.09958647   0.09950004   0.09941224   0.09932361   0.09923468   0.09914596   0.09905792   0.09897103   0.09888571   0.09880237   0.09872140   0.09864316   0.09856799   0.09849622   0.09842812   0.09836399   0.09830407   0.09824859   0.09819776   0.09815179   0.09811082   0.09807502   0.09804451   0.09801940   0.09799977   0.09798571   0.09797725   0.09797443  
 0.00317635   0.00317838   0.00318448   0.00319466   0.00320893   0.00322731   0.00324982   0.00327650   0.00330738   0.00334249   0.00338189   0.00342564   0.00347377   0.00352637   0.00358350   0.00364524   0.00371167   0.00378288   0.00385897   0.00394003   0.00402619   0.00411755   0.00421425   0.00431640   0.00442417   0.00453768   0.00465711   0.00478261   0.00491436   0.00505255   0.00519738   0.00534904   0.00550775   0.00567374   0.00584726   0.00602855   0.00621787   0.00641552   0.00662178   0.00683696   0.00706140   0.00729543   0.00753943   0.00779377   0.00805887   0.00833515   0.00862308   0.00892313   0.00923582   0.00956167   0.00990126   0.01025519   0.01062406   0.01100855   0.01140931   0.01182706   0.01226249   0.01271635   0.01318936   0.01368226   0.01419578   0.01473064   0.01528754   0.01586717   0.01647018   0.01709720   0.01774883   0.01842565   0.01912819   0.01985698   0.02061249   0.02139517   0.02220545   0.02304371   0.02391029   0.02480550   0.02572960   0.02668280   0.02766524   0.02867700   0.02971809   0.03078846   0.03188794   0.03301629   0.03417316   0.03535812   0.03657059   0.03780992   0.03907531   0.04036584   0.04168049   0.04301809   0.04437735   0.04575688   0.04715514   0.04857048   0.05000114   0.05144526   0.05290086   0.05436588   0.05583819   0.05731555   0.05879570   0.06027629   0.06175497   0.06322933   0.06469697   0.06615549   0.06760248   0.06903559   0.07045249   0.07185091   0.07322865   0.07458358   0.07591366   0.07721694   0.07849159   0.07973589   0.08094824   0.08212718   0.08327137   0.08437963   0.08545089   0.08648428   0.08747905   0.08843459   0.08935050   0.09022648   0.09106243   0.09185839   0.09261456   0.09333128   0.09400905   0.09464850   0.09525039   0.09581557   0.09634501   0.09683975   0.09730089   0.09772956   0.09812693   0.09849418   0.09883246   0.09914292   0.09942671   0.09968491   0.09991860   0.10012882   0.10031659   0.10048290   0.10062871   0.10075499   0.10086266   0.10095267   0.10102591   0.10108330   0.10112573   0.10115409   0.10116926   0.10117211   0.10116348   0.10114423   0.10111518   0.10107714   0.10103091   0.10097726   0.10091696   0.10085074   0.10077933   0.10070340   0.10062365   0.10054071   0.10045522   0.10036777   0.10027895   0.10018931   0.10009938   0.10000967   0.09992066   0.09983281   0.09974655   0.09966231   0.09958046   0.09950137   0.09942539   0.09935284   0.09928402   0.09921920   0.09915864   0.09910257   0.09905120   0.09900474   0.09896333   0.09892715   0.09889632   0.09887094   0.09885111   0.09883690   0.09882835   0.09882549  
 0.00322861   0.00323065   0.00323676   0.00324695   0.00326124   0.00327964   0.00330218   0.00332888   0.00335980   0.00339495   0.00343440   0.00347818   0.00352637   0.00357903   0.00363621   0.00369801   0.00376450   0.00383577   0.00391193   0.00399306   0.00407928   0.00417070   0.00426746   0.00436968   0.00447750   0.00459107   0.00471055   0.00483610   0.00496790   0.00510612   0.00525098   0.00540266   0.00556138   0.00572738   0.00590089   0.00608217   0.00627147   0.00646909   0.00667531   0.00689045   0.00711483   0.00734881   0.00759276   0.00784706   0.00811213   0.00838842   0.00867637   0.00897650   0.00928932   0.00961539   0.00995529   0.01030964   0.01067909   0.01106432   0.01146604   0.01188497   0.01232186   0.01277747   0.01325258   0.01374794   0.01426432   0.01480246   0.01536309   0.01594691   0.01655460   0.01718679   0.01784409   0.01852708   0.01923630   0.01997226   0.02073544   0.02152628   0.02234521   0.02319259   0.02406878   0.02497407   0.02590872   0.02687294   0.02786686   0.02889058   0.02994410   0.03102736   0.03214020   0.03328238   0.03445356   0.03565327   0.03688097   0.03813597   0.03941748   0.04072456   0.04205619   0.04341117   0.04478820   0.04618587   0.04760261   0.04903674   0.05048648   0.05194993   0.05342508   0.05490984   0.05640200   0.05789933   0.05939948   0.06090008   0.06239871   0.06389293   0.06538028   0.06685830   0.06832455   0.06977661   0.07121209   0.07262869   0.07402415   0.07539628   0.07674300   0.07806231   0.07935235   0.08061134   0.08183764   0.08302976   0.08418633   0.08530611   0.08638806   0.08743123   0.08843488   0.08939841   0.09032137   0.09120351   0.09204471   0.09284505   0.09360475   0.09432421   0.09500395   0.09564468   0.09624721   0.09681247   0.09734151   0.09783544   0.09829544   0.09872272   0.09911851   0.09948406   0.09982059   0.10012929   0.10041133   0.10066785   0.10089993   0.10110864   0.10129498   0.10145995   0.10160453   0.10172964   0.10183623   0.10192519   0.10199745   0.10205388   0.10209538   0.10212283   0.10213708   0.10213900   0.10212945   0.10210925   0.10207923   0.10204020   0.10199296   0.10193829   0.10187693   0.10180964   0.10173713   0.10166010   0.10157922   0.10149516   0.10140853   0.10131994   0.10122998   0.10113921   0.10104816   0.10095734   0.10086724   0.10077833   0.10069104   0.10060578   0.10052296   0.10044293   0.10036606   0.10029265   0.10022302   0.10015744   0.10009617   0.10003944   0.09998748   0.09994047   0.09989859   0.09986199   0.09983080   0.09980512   0.09978506   0.09977068   0.09976204   0.09975915  
 0.00328539   0.00328743   0.00329354   0.00330375   0.00331805   0.00333648   0.00335905   0.00338579   0.00341673   0.00345193   0.00349142   0.00353526   0.00358350   0.00363621   0.00369346   0.00375532   0.00382187   0.00389321   0.00396943   0.00405063   0.00413692   0.00422841   0.00432523   0.00442751   0.00453539   0.00464902   0.00476855   0.00489414   0.00502598   0.00516424   0.00530911   0.00546081   0.00561954   0.00578554   0.00595903   0.00614028   0.00632955   0.00652711   0.00673327   0.00694835   0.00717266   0.00740657   0.00765044   0.00790468   0.00816970   0.00844595   0.00873392   0.00903410   0.00934704   0.00967330   0.01001351   0.01036830   0.01073835   0.01112436   0.01152708   0.01194727   0.01238572   0.01284322   0.01332058   0.01381860   0.01433807   0.01487977   0.01544446   0.01603285   0.01664563   0.01728346   0.01794695   0.01863668   0.01935320   0.02009700   0.02086857   0.02166835   0.02249674   0.02335412   0.02424084   0.02515717   0.02610339   0.02707968   0.02808620   0.02912303   0.03019018   0.03128758   0.03241509   0.03357244   0.03475931   0.03597522   0.03721963   0.03849184   0.03979104   0.04111631   0.04246657   0.04384065   0.04523721   0.04665480   0.04809184   0.04954662   0.05101734   0.05250203   0.05399867   0.05550510   0.05701910   0.05853836   0.06006050   0.06158309   0.06310366   0.06461971   0.06612872   0.06762818   0.06911558   0.07058846   0.07204437   0.07348093   0.07489585   0.07628687   0.07765186   0.07898878   0.08029570   0.08157080   0.08281241   0.08401897   0.08518909   0.08632151   0.08741513   0.08846901   0.08948236   0.09045458   0.09138524   0.09227406   0.09312095   0.09392602   0.09468950   0.09541185   0.09609366   0.09673567   0.09733878   0.09790401   0.09843247   0.09892537   0.09938397   0.09980958   0.10020349   0.10056703   0.10090149   0.10120810   0.10148809   0.10174262   0.10197279   0.10217969   0.10236434   0.10252772   0.10267081   0.10279453   0.10289981   0.10298753   0.10305860   0.10311390   0.10315428   0.10318064   0.10319381   0.10319465   0.10318400   0.10316270   0.10313157   0.10309140   0.10304301   0.10298715   0.10292460   0.10285609   0.10278235   0.10270407   0.10262193   0.10253659   0.10244869   0.10235884   0.10226761   0.10217558   0.10208329   0.10199124   0.10189994   0.10180984   0.10172140   0.10163503   0.10155113   0.10147007   0.10139220   0.10131785   0.10124733   0.10118091   0.10111886   0.10106141   0.10100879   0.10096119   0.10091878   0.10088171   0.10085013   0.10082413   0.10080382   0.10078926   0.10078050   0.10077758  
 0.00334675   0.00334879   0.00335492   0.00336514   0.00337946   0.00339791   0.00342051   0.00344729   0.00347827   0.00351351   0.00355305   0.00359694   0.00364524   0.00369801   0.00375532   0.00381724   0.00388387   0.00395527   0.00403156   0.00411282   0.00419918   0.00429074   0.00438763   0.00448997   0.00459791   0.00471159   0.00483117   0.00495680   0.00508867   0.00522696   0.00537185   0.00552355   0.00568228   0.00584825   0.00602172   0.00620292   0.00639213   0.00658963   0.00679571   0.00701069   0.00723491   0.00746871   0.00771248   0.00796662   0.00823156   0.00850776   0.00879570   0.00909591   0.00940894   0.00973540   0.01007590   0.01043113   0.01080178   0.01118861   0.01159238   0.01201390   0.01245400   0.01291352   0.01339329   0.01389416   0.01441697   0.01496252   0.01553158   0.01612492   0.01674323   0.01738718   0.01805739   0.01875446   0.01947891   0.02023125   0.02101196   0.02182147   0.02266019   0.02352847   0.02442666   0.02535505   0.02631388   0.02730336   0.02832363   0.02937478   0.03045681   0.03156967   0.03271318   0.03388712   0.03509113   0.03632476   0.03758743   0.03887845   0.04019700   0.04154215   0.04291281   0.04430777   0.04572568   0.04716507   0.04862433   0.05010172   0.05159538   0.05310332   0.05462348   0.05615364   0.05769154   0.05923481   0.06078102   0.06232768   0.06387227   0.06541221   0.06694493   0.06846785   0.06997841   0.07147406   0.07295231   0.07441073   0.07584692   0.07725860   0.07864357   0.07999973   0.08132510   0.08261780   0.08387612   0.08509845   0.08628336   0.08742955   0.08853588   0.08960140   0.09062530   0.09160696   0.09254594   0.09344198   0.09429500   0.09510512   0.09587264   0.09659803   0.09728196   0.09792524   0.09852885   0.09909388   0.09962155   0.10011316   0.10057006   0.10099366   0.10138535   0.10174652   0.10207852   0.10238268   0.10266025   0.10291243   0.10314036   0.10334512   0.10352776   0.10368925   0.10383057   0.10395263   0.10405634   0.10414258   0.10421224   0.10426617   0.10430524   0.10433030   0.10434219   0.10434176   0.10432985   0.10430727   0.10427484   0.10423337   0.10418365   0.10412646   0.10406254   0.10399266   0.10391752   0.10383784   0.10375429   0.10366754   0.10357822   0.10348695   0.10339432   0.10330089   0.10320722   0.10311382   0.10302118   0.10292978   0.10284007   0.10275247   0.10266739   0.10258519   0.10250623   0.10243084   0.10235934   0.10229200   0.10222910   0.10217086   0.10211752   0.10206926   0.10202627   0.10198870   0.10195668   0.10193033   0.10190974   0.10189498   0.10188611   0.10188314  
 0.00341280   0.00341484   0.00342097   0.00343121   0.00344555   0.00346403   0.00348666   0.00351347   0.00354450   0.00357978   0.00361937   0.00366332   0.00371167   0.00376450   0.00382187   0.00388387   0.00395055   0.00402203   0.00409839   0.00417972   0.00426615   0.00435777   0.00445472   0.00455713   0.00466512   0.00477886   0.00489848   0.00502415   0.00515605   0.00529435   0.00543924   0.00559094   0.00574965   0.00591559   0.00608901   0.00627015   0.00645928   0.00665668   0.00686266   0.00707752   0.00730160   0.00753527   0.00777890   0.00803291   0.00829773   0.00857383   0.00886171   0.00916191   0.00947501   0.00980162   0.01014241   0.01049806   0.01086933   0.01125699   0.01166185   0.01208477   0.01252661   0.01298826   0.01347061   0.01397454   0.01450092   0.01505059   0.01562438   0.01622305   0.01684733   0.01749790   0.01817539   0.01888039   0.01961344   0.02037505   0.02116568   0.02198576   0.02283568   0.02371581   0.02462648   0.02556797   0.02654052   0.02754435   0.02857958   0.02964631   0.03074454   0.03187421   0.03303516   0.03422716   0.03544984   0.03670275   0.03798532   0.03929683   0.04063648   0.04200329   0.04339617   0.04481390   0.04625510   0.04771826   0.04920175   0.05070378   0.05222247   0.05375578   0.05530159   0.05685764   0.05842161   0.05999108   0.06156355   0.06313647   0.06470725   0.06627325   0.06783184   0.06938035   0.07091616   0.07243666   0.07393927   0.07542150   0.07688089   0.07831509   0.07972182   0.08109893   0.08244438   0.08375624   0.08503273   0.08627221   0.08747319   0.08863433   0.08975446   0.09083260   0.09186792   0.09285978   0.09380773   0.09471153   0.09557111   0.09638662   0.09715839   0.09788696   0.09857304   0.09921754   0.09982151   0.10038614   0.10091276   0.10140277   0.10185763   0.10227884   0.10266789   0.10302627   0.10335540   0.10365668   0.10393140   0.10418082   0.10440610   0.10460835   0.10478861   0.10494787   0.10508709   0.10520717   0.10530902   0.10539350   0.10546148   0.10551380   0.10555130   0.10557483   0.10558523   0.10558331   0.10556992   0.10554586   0.10551194   0.10546898   0.10541774   0.10535902   0.10529357   0.10522213   0.10514543   0.10506418   0.10497905   0.10489072   0.10479982   0.10470698   0.10461278   0.10451782   0.10442262   0.10432772   0.10423361   0.10414078   0.10404968   0.10396073   0.10387434   0.10379089   0.10371073   0.10363421   0.10356164   0.10349330   0.10342945   0.10337035   0.10331622   0.10326725   0.10322362   0.10318550   0.10315301   0.10312627   0.10310538   0.10309041   0.10308140   0.10307840  
 0.00348361   0.00348565   0.00349180   0.00350204   0.00351641   0.00353491   0.00355757   0.00358442   0.00361549   0.00365082   0.00369047   0.00373447   0.00378288   0.00383577   0.00389321   0.00395527   0.00402203   0.00409358   0.00417000   0.00425141   0.00433790   0.00442959   0.00452661   0.00462907   0.00473712   0.00485089   0.00497055   0.00509625   0.00522817   0.00536648   0.00551137   0.00566304   0.00582171   0.00598760   0.00616095   0.00634201   0.00653103   0.00672831   0.00693415   0.00714885   0.00737277   0.00760626   0.00784971   0.00810354   0.00836819   0.00864415   0.00893193   0.00923208   0.00954520   0.00987194   0.01021298   0.01056904   0.01094092   0.01132942   0.01173542   0.01215979   0.01260346   0.01306736   0.01355243   0.01405961   0.01458981   0.01514390   0.01572275   0.01632715   0.01695785   0.01761555   0.01830089   0.01901447   0.01975682   0.02052845   0.02132981   0.02216133   0.02302339   0.02391636   0.02484054   0.02579623   0.02678367   0.02780304   0.02885451   0.02993814   0.03105395   0.03220187   0.03338175   0.03459335   0.03583631   0.03711017   0.03841435   0.03974814   0.04111069   0.04250105   0.04391810   0.04536057   0.04682708   0.04831609   0.04982593   0.05135477   0.05290068   0.05446158   0.05603529   0.05761951   0.05921185   0.06080982   0.06241085   0.06401235   0.06561162   0.06720598   0.06879269   0.07036904   0.07193232   0.07347983   0.07500893   0.07651704   0.07800164   0.07946030   0.08089068   0.08229055   0.08365779   0.08499044   0.08628664   0.08754470   0.08876309   0.08994041   0.09107546   0.09216723   0.09321485   0.09421769   0.09517529   0.09608739   0.09695397   0.09777518   0.09855141   0.09928325   0.09997150   0.10061712   0.10122128   0.10178528   0.10231054   0.10279858   0.10325098   0.10366935   0.10405529   0.10441039   0.10473616   0.10503406   0.10530546   0.10555164   0.10577382   0.10597311   0.10615057   0.10630719   0.10644392   0.10656167   0.10666132   0.10674371   0.10680969   0.10686010   0.10689576   0.10691750   0.10692614   0.10692249   0.10690738   0.10688160   0.10684598   0.10680129   0.10674834   0.10668788   0.10662069   0.10654750   0.10646904   0.10638602   0.10629913   0.10620904   0.10611639   0.10602181   0.10592589   0.10582921   0.10573234   0.10563579   0.10554007   0.10544566   0.10535303   0.10526260   0.10517478   0.10508996   0.10500850   0.10493074   0.10485699   0.10478755   0.10472269   0.10466264   0.10460765   0.10455790   0.10451358   0.10447486   0.10444186   0.10441470   0.10439348   0.10437827   0.10436912   0.10436607  
 0.00355928   0.00356133   0.00356748   0.00357775   0.00359213   0.00361066   0.00363336   0.00366024   0.00369136   0.00372674   0.00376643   0.00381049   0.00385897   0.00391193   0.00396943   0.00403156   0.00409839   0.00417000   0.00424650   0.00432797   0.00441453   0.00450629   0.00460336   0.00470588   0.00481397   0.00492779   0.00504748   0.00517320   0.00530512   0.00544342   0.00558829   0.00573993   0.00589855   0.00606436   0.00623761   0.00641855   0.00660744   0.00680457   0.00701022   0.00722473   0.00744844   0.00768171   0.00792493   0.00817853   0.00844296   0.00871872   0.00900634   0.00930639   0.00961949   0.00994630   0.01028755   0.01064401   0.01101648   0.01140583   0.01181297   0.01223884   0.01268442   0.01315069   0.01363864   0.01414926   0.01468351   0.01524233   0.01582659   0.01643712   0.01707472   0.01774008   0.01843387   0.01915667   0.01990905   0.02069148   0.02150442   0.02234829   0.02322347   0.02413031   0.02506911   0.02604015   0.02704368   0.02807989   0.02914892   0.03025084   0.03138568   0.03255337   0.03375376   0.03498659   0.03625152   0.03754808   0.03887568   0.04023360   0.04162100   0.04303689   0.04448014   0.04594945   0.04744343   0.04896048   0.05049890   0.05205683   0.05363228   0.05522313   0.05682713   0.05844192   0.06006504   0.06169395   0.06332600   0.06495850   0.06658871   0.06821383   0.06983108   0.07143764   0.07303071   0.07460752   0.07616536   0.07770154   0.07921347   0.08069864   0.08215464   0.08357915   0.08497001   0.08632515   0.08764267   0.08892082   0.09015800   0.09135279   0.09250393   0.09361037   0.09467123   0.09568584   0.09665375   0.09757472   0.09844871   0.09927593   0.10005681   0.10079200   0.10148237   0.10212900   0.10273312   0.10329618   0.10381970   0.10430534   0.10475480   0.10516981   0.10555211   0.10590337   0.10622521   0.10651917   0.10678668   0.10702908   0.10724762   0.10744344   0.10761761   0.10777114   0.10790495   0.10801994   0.10811698   0.10819690   0.10826054   0.10830870   0.10834219   0.10836182   0.10836840   0.10836274   0.10834563   0.10831788   0.10828028   0.10823363   0.10817871   0.10811629   0.10804713   0.10797197   0.10789154   0.10780655   0.10771769   0.10762564   0.10753105   0.10743453   0.10733671   0.10723815   0.10713942   0.10704106   0.10694357   0.10684743   0.10675312   0.10666107   0.10657169   0.10648538   0.10640249   0.10632338   0.10624836   0.10617772   0.10611174   0.10605067   0.10599474   0.10594414   0.10589908   0.10585969   0.10582614   0.10579852   0.10577694   0.10576147   0.10575217   0.10574907  
 0.00363993   0.00364198   0.00364814   0.00365842   0.00367283   0.00369139   0.00371411   0.00374104   0.00377220   0.00380763   0.00384738   0.00389150   0.00394003   0.00399306   0.00405063   0.00411282   0.00417972   0.00425141   0.00432797   0.00440951   0.00449614   0.00458795   0.00468508   0.00478765   0.00489578   0.00500963   0.00512934   0.00525507   0.00538698   0.00552526   0.00567009   0.00582167   0.00598021   0.00614593   0.00631905   0.00649985   0.00668856   0.00688549   0.00709093   0.00730519   0.00752864   0.00776163   0.00800456   0.00825787   0.00852202   0.00879752   0.00908492   0.00938480   0.00969781   0.01002465   0.01036607   0.01072287   0.01109591   0.01148610   0.01189440   0.01232182   0.01276937   0.01323811   0.01372909   0.01424335   0.01478190   0.01534573   0.01593576   0.01655285   0.01719782   0.01787140   0.01857425   0.01930698   0.02007012   0.02086418   0.02168960   0.02254678   0.02343610   0.02435789   0.02531246   0.02630009   0.02732099   0.02837537   0.02946337   0.03058506   0.03174046   0.03292951   0.03415205   0.03540784   0.03669653   0.03801764   0.03937057   0.04075462   0.04216890   0.04361242   0.04508402   0.04658240   0.04810610   0.04965352   0.05122290   0.05281234   0.05441979   0.05604308   0.05767989   0.05932780   0.06098428   0.06264670   0.06431235   0.06597845   0.06764217   0.06930063   0.07095095   0.07259022   0.07421556   0.07582411   0.07741304   0.07897961   0.08052111   0.08203496   0.08351866   0.08496981   0.08638617   0.08776560   0.08910614   0.09040595   0.09166339   0.09287698   0.09404542   0.09516762   0.09624266   0.09726987   0.09824878   0.09917915   0.10006097   0.10089449   0.10168018   0.10241877   0.10311119   0.10375863   0.10436244   0.10492418   0.10544552   0.10592825   0.10637421   0.10678528   0.10716330   0.10751007   0.10782733   0.10811670   0.10837968   0.10861767   0.10883197   0.10902374   0.10919406   0.10934394   0.10947431   0.10958607   0.10968004   0.10975706   0.10981793   0.10986344   0.10989439   0.10991156   0.10991574   0.10990773   0.10988831   0.10985828   0.10981843   0.10976953   0.10971238   0.10964772   0.10957634   0.10949896   0.10941632   0.10932912   0.10923808   0.10914385   0.10904709   0.10894844   0.10884851   0.10874788   0.10864711   0.10854676   0.10844732   0.10834929   0.10825315   0.10815933   0.10806825   0.10798030   0.10789586   0.10781527   0.10773886   0.10766692   0.10759973   0.10753754   0.10748059   0.10742908   0.10738320   0.10734311   0.10730894   0.10728083   0.10725886   0.10724312   0.10723365   0.10723049  
 0.00372566   0.00372771   0.00373388   0.00374418   0.00375861   0.00377720   0.00379996   0.00382692   0.00385813   0.00389361   0.00393342   0.00397759   0.00402619   0.00407928   0.00413692   0.00419918   0.00426615   0.00433790   0.00441453   0.00449614   0.00458282   0.00467469   0.00477187   0.00487448   0.00498264   0.00509651   0.00521623   0.00534195   0.00547384   0.00561208   0.00575685   0.00590835   0.00606678   0.00623237   0.00640534   0.00658594   0.00677445   0.00697113   0.00717630   0.00739027   0.00761339   0.00784604   0.00808862   0.00834157   0.00860537   0.00888054   0.00916763   0.00946727   0.00978013   0.01010692   0.01044844   0.01080553   0.01117910   0.01157011   0.01197958   0.01240857   0.01285816   0.01332947   0.01382362   0.01434170   0.01488480   0.01545395   0.01605011   0.01667420   0.01732705   0.01800941   0.01872197   0.01946534   0.02024005   0.02104660   0.02188543   0.02275693   0.02366147   0.02459937   0.02557092   0.02657640   0.02761604   0.02869001   0.02979846   0.03094147   0.03211905   0.03333115   0.03457761   0.03585818   0.03717252   0.03852014   0.03990044   0.04131269   0.04275602   0.04422940   0.04573165   0.04726144   0.04881729   0.05039754   0.05200040   0.05362391   0.05526598   0.05692435   0.05859666   0.06028040   0.06197297   0.06367165   0.06537365   0.06707610   0.06877606   0.07047058   0.07215666   0.07383131   0.07549154   0.07713438   0.07875693   0.08035632   0.08192977   0.08347459   0.08498818   0.08646808   0.08791194   0.08931756   0.09068288   0.09200601   0.09328524   0.09451903   0.09570603   0.09684510   0.09793531   0.09897596   0.09996656   0.10090688   0.10179695   0.10263703   0.10342765   0.10416962   0.10486397   0.10551198   0.10611514   0.10667512   0.10719376   0.10767298   0.10811480   0.10852121   0.10889423   0.10923579   0.10954771   0.10983174   0.11008945   0.11032232   0.11053167   0.11071871   0.11088454   0.11103016   0.11115651   0.11126446   0.11135484   0.11142845   0.11148608   0.11152849   0.11155646   0.11157075   0.11157214   0.11156140   0.11153932   0.11150666   0.11146421   0.11141275   0.11135305   0.11128587   0.11121197   0.11113209   0.11104697   0.11095732   0.11086382   0.11076718   0.11066803   0.11056702   0.11046476   0.11036184   0.11025884   0.11015629   0.11005472   0.10995463   0.10985648   0.10976072   0.10966778   0.10957806   0.10949192   0.10940973   0.10933180   0.10925845   0.10918995   0.10912655   0.10906850   0.10901599   0.10896922   0.10892836   0.10889354   0.10886489   0.10884250   0.10882646   0.10881681   0.10881359  
 0.00381659   0.00381865   0.00382483   0.00383514   0.00384960   0.00386821   0.00389101   0.00391801   0.00394927   0.00398480   0.00402466   0.00406889   0.00411755   0.00417070   0.00422841   0.00429074   0.00435777   0.00442959   0.00450629   0.00458795   0.00467469   0.00476661   0.00486383   0.00496647   0.00507466   0.00518854   0.00530825   0.00543395   0.00556580   0.00570398   0.00584866   0.00600005   0.00615834   0.00632376   0.00649654   0.00667692   0.00686516   0.00706155   0.00726639   0.00748000   0.00770274   0.00793497   0.00817713   0.00842964   0.00869300   0.00896774   0.00925445   0.00955376   0.00986637   0.01019303   0.01053458   0.01089190   0.01126595   0.01165774   0.01206836   0.01249894   0.01295062   0.01342459   0.01392204   0.01444415   0.01499204   0.01556681   0.01616948   0.01680101   0.01746225   0.01815400   0.01887694   0.01963170   0.02041881   0.02123877   0.02209199   0.02297888   0.02389977   0.02485499   0.02584482   0.02686952   0.02792931   0.02902438   0.03015486   0.03132083   0.03252232   0.03375926   0.03503150   0.03633879   0.03768078   0.03905699   0.04046681   0.04190951   0.04338418   0.04488978   0.04642512   0.04798883   0.04957938   0.05119510   0.05283412   0.05449444   0.05617389   0.05787017   0.05958083   0.06130329   0.06303486   0.06477272   0.06651399   0.06825571   0.06999483   0.07172830   0.07345302   0.07516587   0.07686377   0.07854364   0.08020247   0.08183727   0.08344518   0.08502339   0.08656921   0.08808007   0.08955355   0.09098734   0.09237931   0.09372750   0.09503011   0.09628556   0.09749243   0.09864954   0.09975593   0.10081086   0.10181385   0.10276467   0.10366337   0.10451025   0.10530590   0.10605120   0.10674729   0.10739556   0.10799763   0.10855533   0.10907064   0.10954568   0.10998259   0.11038356   0.11075075   0.11108623   0.11139196   0.11166979   0.11192140   0.11214831   0.11235191   0.11253345   0.11269404   0.11283469   0.11295634   0.11305984   0.11314601   0.11321563   0.11326945   0.11330824   0.11333273   0.11334367   0.11334182   0.11332793   0.11330276   0.11326708   0.11322166   0.11316727   0.11310467   0.11303463   0.11295789   0.11287521   0.11278730   0.11269489   0.11259868   0.11249934   0.11239754   0.11229392   0.11218909   0.11208366   0.11197819   0.11187324   0.11176934   0.11166697   0.11156663   0.11146877   0.11137380   0.11128214   0.11119416   0.11111023   0.11103066   0.11095577   0.11088584   0.11082113   0.11076188   0.11070830   0.11066057   0.11061887   0.11058335   0.11055411   0.11053127   0.11051490   0.11050506   0.11050177  
 0.00391285   0.00391492   0.00392111   0.00393144   0.00394591   0.00396456   0.00398739   0.00401444   0.00404573   0.00408132   0.00412123   0.00416552   0.00421425   0.00426746   0.00432523   0.00438763   0.00445472   0.00452661   0.00460336   0.00468508   0.00477187   0.00486383   0.00496108   0.00506374   0.00517194   0.00528581   0.00540550   0.00553116   0.00566295   0.00580104   0.00594561   0.00609686   0.00625498   0.00642019   0.00659272   0.00677283   0.00696075   0.00715679   0.00736124   0.00757442   0.00779669   0.00802844   0.00827007   0.00852205   0.00878488   0.00905910   0.00934532   0.00964420   0.00995646   0.01028289   0.01062438   0.01098184   0.01135630   0.01174883   0.01216058   0.01259275   0.01304656   0.01352327   0.01402416   0.01455046   0.01510339   0.01568410   0.01629367   0.01693310   0.01760328   0.01830504   0.01903907   0.01980601   0.02060640   0.02144071   0.02230938   0.02321277   0.02415123   0.02512505   0.02613452   0.02717988   0.02826135   0.02937911   0.03053329   0.03172399   0.03295120   0.03421488   0.03551488   0.03685095   0.03822274   0.03962976   0.04107140   0.04254690   0.04405536   0.04559572   0.04716674   0.04876703   0.05039503   0.05204900   0.05372705   0.05542709   0.05714690   0.05888411   0.06063617   0.06240042   0.06417408   0.06595424   0.06773790   0.06952201   0.07130340   0.07307891   0.07484531   0.07659938   0.07833791   0.08005771   0.08175564   0.08342862   0.08507365   0.08668781   0.08826832   0.08981250   0.09131782   0.09278188   0.09420247   0.09557753   0.09690521   0.09818383   0.09941194   0.10058829   0.10171189   0.10278198   0.10379807   0.10475992   0.10566761   0.10652149   0.10732221   0.10807073   0.10876830   0.10941644   0.11001691   0.11057170   0.11108297   0.11155300   0.11198414   0.11237875   0.11273915   0.11306757   0.11336613   0.11363678   0.11388130   0.11410131   0.11429825   0.11447339   0.11462789   0.11476275   0.11487892   0.11497723   0.11505848   0.11512344   0.11517284   0.11520739   0.11522783   0.11523487   0.11522926   0.11521171   0.11518299   0.11514384   0.11509501   0.11503728   0.11497139   0.11489810   0.11481817   0.11473232   0.11464130   0.11454581   0.11444656   0.11434423   0.11423949   0.11413298   0.11402532   0.11391711   0.11380894   0.11370136   0.11359489   0.11349005   0.11338731   0.11328714   0.11318997   0.11309620   0.11300622   0.11292039   0.11283904   0.11276249   0.11269101   0.11262488   0.11256433   0.11250958   0.11246082   0.11241822   0.11238193   0.11235207   0.11232873   0.11231201   0.11230196   0.11229860  
 0.00401459   0.00401665   0.00402285   0.00403320   0.00404770   0.00406637   0.00408924   0.00411633   0.00414767   0.00418330   0.00422327   0.00426762   0.00431640   0.00436968   0.00442751   0.00448997   0.00455713   0.00462907   0.00470588   0.00478765   0.00487448   0.00496647   0.00506374   0.00516641   0.00527460   0.00538845   0.00550810   0.00563369   0.00576539   0.00590337   0.00604779   0.00619886   0.00635677   0.00652173   0.00669398   0.00687374   0.00706130   0.00725691   0.00746090   0.00767357   0.00789530   0.00812646   0.00836748   0.00861882   0.00888100   0.00915459   0.00944020   0.00973852   0.01005032   0.01037641   0.01071772   0.01107523   0.01145001   0.01184321   0.01225605   0.01268979   0.01314576   0.01362529   0.01412974   0.01466042   0.01521863   0.01580560   0.01642246   0.01707026   0.01774995   0.01846236   0.01920823   0.01998818   0.02080277   0.02165247   0.02253768   0.02345877   0.02441607   0.02540987   0.02644042   0.02750798   0.02861275   0.02975490   0.03093457   0.03215184   0.03340673   0.03469919   0.03602906   0.03739611   0.03879997   0.04024016   0.04171607   0.04322692   0.04477178   0.04634958   0.04795906   0.04959879   0.05126716   0.05296238   0.05468250   0.05642539   0.05818873   0.05997007   0.06176679   0.06357613   0.06539519   0.06722098   0.06905038   0.07088020   0.07270718   0.07452801   0.07633935   0.07813786   0.07992018   0.08168300   0.08342305   0.08513713   0.08682211   0.08847496   0.09009277   0.09167275   0.09321226   0.09470881   0.09616008   0.09756394   0.09891843   0.10022181   0.10147257   0.10266941   0.10381128   0.10489741   0.10592729   0.10690069   0.10781771   0.10867874   0.10948452   0.11023608   0.11093479   0.11158231   0.11218055   0.11273169   0.11323807   0.11370216   0.11412653   0.11451371   0.11486622   0.11518648   0.11547673   0.11573908   0.11597541   0.11618743   0.11637664   0.11654437   0.11669179   0.11681994   0.11692972   0.11702199   0.11709752   0.11715704   0.11720127   0.11723090   0.11724663   0.11724915   0.11723917   0.11721741   0.11718459   0.11714145   0.11708873   0.11702718   0.11695755   0.11688059   0.11679704   0.11670764   0.11661311   0.11651418   0.11641155   0.11630590   0.11619789   0.11608818   0.11597740   0.11586614   0.11575499   0.11564452   0.11553525   0.11542770   0.11532235   0.11521966   0.11512009   0.11502402   0.11493187   0.11484398   0.11476070   0.11468233   0.11460918   0.11454151   0.11447956   0.11442355   0.11437367   0.11433009   0.11429297   0.11426242   0.11423856   0.11422146   0.11421118   0.11420775  
 0.00412193   0.00412400   0.00413021   0.00414057   0.00415510   0.00417380   0.00419670   0.00422383   0.00425522   0.00429090   0.00433092   0.00437532   0.00442417   0.00447750   0.00453539   0.00459791   0.00466512   0.00473712   0.00481397   0.00489578   0.00498264   0.00507466   0.00517194   0.00527460   0.00538277   0.00549658   0.00561616   0.00574166   0.00587325   0.00601107   0.00615532   0.00630617   0.00646382   0.00662848   0.00680037   0.00697975   0.00716685   0.00736198   0.00756541   0.00777749   0.00799857   0.00822904   0.00846933   0.00871992   0.00898134   0.00925416   0.00953903   0.00983666   0.01014785   0.01047347   0.01081448   0.01117191   0.01154691   0.01194070   0.01235456   0.01278985   0.01324798   0.01373039   0.01423851   0.01477375   0.01533750   0.01593104   0.01655560   0.01721228   0.01790206   0.01862581   0.01938429   0.02017814   0.02100791   0.02187406   0.02277699   0.02371706   0.02469456   0.02570979   0.02676298   0.02785437   0.02898415   0.03015251   0.03135957   0.03260542   0.03389006   0.03521346   0.03657547   0.03797584   0.03941422   0.04089011   0.04240290   0.04395180   0.04553587   0.04715400   0.04880491   0.05048712   0.05219899   0.05393867   0.05570415   0.05749321   0.05930349   0.06113241   0.06297728   0.06483523   0.06670325   0.06857823   0.07045693   0.07233603   0.07421215   0.07608183   0.07794159   0.07978796   0.08161744   0.08342658   0.08521196   0.08697026   0.08869820   0.09039262   0.09205050   0.09366891   0.09524511   0.09677648   0.09826061   0.09969527   0.10107840   0.10240821   0.10368309   0.10490169   0.10606292   0.10716598   0.10821034   0.10919578   0.11012242   0.11099072   0.11180146   0.11255580   0.11325521   0.11390151   0.11449679   0.11504340   0.11554390   0.11600098   0.11641740   0.11679594   0.11713930   0.11745010   0.11773076   0.11798351   0.11821038   0.11841317   0.11859345   0.11875260   0.11889183   0.11901217   0.11911455   0.11919979   0.11926867   0.11932187   0.11936010   0.11938401   0.11939426   0.11939154   0.11937652   0.11934989   0.11931236   0.11926464   0.11920746   0.11914156   0.11906768   0.11898655   0.11889892   0.11880552   0.11870707   0.11860429   0.11849789   0.11838854   0.11827691   0.11816367   0.11804943   0.11793481   0.11782039   0.11770674   0.11759440   0.11748388   0.11737567   0.11727025   0.11716805   0.11706949   0.11697497   0.11688485   0.11679946   0.11671914   0.11664418   0.11657484   0.11651137   0.11645399   0.11640290   0.11635827   0.11632025   0.11628897   0.11626454   0.11624703   0.11623650   0.11623299  
 0.00423504   0.00423711   0.00424333   0.00425371   0.00426825   0.00428699   0.00430992   0.00433709   0.00436852   0.00440425   0.00444433   0.00448878   0.00453768   0.00459107   0.00464902   0.00471159   0.00477886   0.00485089   0.00492779   0.00500963   0.00509651   0.00518854   0.00528581   0.00538845   0.00549658   0.00561032   0.00572981   0.00585520   0.00598663   0.00612427   0.00626829   0.00641887   0.00657621   0.00674052   0.00691200   0.00709091   0.00727750   0.00747204   0.00767483   0.00788622   0.00810654   0.00833621   0.00857565   0.00882535   0.00908586   0.00935777   0.00964174   0.00993853   0.01024896   0.01057395   0.01091449   0.01127172   0.01164681   0.01204107   0.01245587   0.01289267   0.01335297   0.01383829   0.01435019   0.01489016   0.01545969   0.01606014   0.01669282   0.01735889   0.01805938   0.01879519   0.01956711   0.02037579   0.02122178   0.02210553   0.02302743   0.02398782   0.02498699   0.02602520   0.02710268   0.02821965   0.02937630   0.03057281   0.03180929   0.03308584   0.03440247   0.03575913   0.03715569   0.03859190   0.04006740   0.04158171   0.04313419   0.04472405   0.04635032   0.04801188   0.04970740   0.05143537   0.05319410   0.05498168   0.05679603   0.05863486   0.06049571   0.06237592   0.06427269   0.06618303   0.06810382   0.07003181   0.07196364   0.07389585   0.07582490   0.07774720   0.07965912   0.08155701   0.08343725   0.08529622   0.08713037   0.08893620   0.09071030   0.09244939   0.09415026   0.09580990   0.09742541   0.09899407   0.10051335   0.10198091   0.10339462   0.10475256   0.10605307   0.10729475   0.10847645   0.10959732   0.11065683   0.11165477   0.11259129   0.11346688   0.11428242   0.11503917   0.11573873   0.11638309   0.11697451   0.11751557   0.11800904   0.11845784   0.11886499   0.11923348   0.11956625   0.11986612   0.12013570   0.12037739   0.12059335   0.12078548   0.12095545   0.12110468   0.12123442   0.12134573   0.12143953   0.12151663   0.12157778   0.12162365   0.12165491   0.12167218   0.12167610   0.12166731   0.12164646   0.12161422   0.12157127   0.12151830   0.12145603   0.12138518   0.12130646   0.12122062   0.12112838   0.12103048   0.12092762   0.12082054   0.12070992   0.12059645   0.12048081   0.12036365   0.12024560   0.12012727   0.12000925   0.11989212   0.11977641   0.11966264   0.11955132   0.11944291   0.11933785   0.11923658   0.11913948   0.11904693   0.11895927   0.11887683   0.11879990   0.11872875   0.11866364   0.11860478   0.11855238   0.11850661   0.11846763   0.11843556   0.11841051   0.11839256   0.11838176   0.11837816  
 0.00435407   0.00435614   0.00436238   0.00437277   0.00438734   0.00440610   0.00442907   0.00445627   0.00448775   0.00452352   0.00456365   0.00460816   0.00465711   0.00471055   0.00476855   0.00483117   0.00489848   0.00497055   0.00504748   0.00512934   0.00521623   0.00530825   0.00540550   0.00550810   0.00561616   0.00572981   0.00584918   0.00597442   0.00610566   0.00624308   0.00638683   0.00653710   0.00669407   0.00685795   0.00702895   0.00720732   0.00739330   0.00758716   0.00778922   0.00799979   0.00821924   0.00844797   0.00868642   0.00893509   0.00919453   0.00946536   0.00974827   0.01004403   0.01035352   0.01067769   0.01101761   0.01137445   0.01174948   0.01214409   0.01255974   0.01299797   0.01346041   0.01394868   0.01446445   0.01500932   0.01558487   0.01619258   0.01683381   0.01750980   0.01822165   0.01897029   0.01975653   0.02058102   0.02144434   0.02234691   0.02328913   0.02427129   0.02529368   0.02635653   0.02746008   0.02860451   0.02979001   0.03101674   0.03228484   0.03359437   0.03494537   0.03633779   0.03777150   0.03924625   0.04076169   0.04231732   0.04391250   0.04554644   0.04721814   0.04892644   0.05067000   0.05244726   0.05425646   0.05609564   0.05796265   0.05985510   0.06177044   0.06370592   0.06565861   0.06762541   0.06960306   0.07158818   0.07357726   0.07556667   0.07755274   0.07953170   0.08149976   0.08345311   0.08538796   0.08730053   0.08918710   0.09104400   0.09286768   0.09465468   0.09640168   0.09810550   0.09976310   0.10137165   0.10292849   0.10443116   0.10587743   0.10726529   0.10859301   0.10985911   0.11106238   0.11220194   0.11327726   0.11428811   0.11523468   0.11611752   0.11693759   0.11769626   0.11839529   0.11903683   0.11962335   0.12015766   0.12064276   0.12108184   0.12147816   0.12183499   0.12215551   0.12244276   0.12269957   0.12292851   0.12313189   0.12331174   0.12346982   0.12360761   0.12372639   0.12382725   0.12391112   0.12397879   0.12403099   0.12406837   0.12409155   0.12410114   0.12409773   0.12408193   0.12405436   0.12401566   0.12396649   0.12390751   0.12383941   0.12376291   0.12367870   0.12358752   0.12349008   0.12338710   0.12327930   0.12316740   0.12305208   0.12293403   0.12281393   0.12269243   0.12257017   0.12244775   0.12232577   0.12220481   0.12208541   0.12196809   0.12185336   0.12174168   0.12163351   0.12152928   0.12142939   0.12133420   0.12124407   0.12115932   0.12108026   0.12100716   0.12094027   0.12087982   0.12082601   0.12077901   0.12073898   0.12070606   0.12068034   0.12066191   0.12065083   0.12064713  
 0.00447919   0.00448127   0.00448751   0.00449792   0.00451251   0.00453130   0.00455430   0.00458154   0.00461306   0.00464888   0.00468905   0.00473361   0.00478261   0.00483610   0.00489414   0.00495680   0.00502415   0.00509625   0.00517320   0.00525507   0.00534195   0.00543395   0.00553116   0.00563369   0.00574166   0.00585520   0.00597442   0.00609946   0.00623048   0.00636763   0.00651106   0.00666095   0.00681749   0.00698088   0.00715132   0.00732906   0.00751433   0.00770742   0.00790862   0.00811825   0.00833669   0.00856434   0.00880164   0.00904911   0.00930730   0.00957687   0.00985852   0.01015306   0.01046140   0.01078456   0.01112365   0.01147991   0.01185471   0.01224950   0.01266586   0.01310545   0.01356998   0.01406122   0.01458093   0.01513086   0.01571269   0.01632799   0.01697823   0.01766472   0.01838860   0.01915087   0.01995235   0.02079373   0.02167555   0.02259826   0.02356222   0.02456771   0.02561500   0.02670429   0.02783580   0.02900971   0.03022619   0.03148539   0.03278745   0.03413243   0.03552038   0.03695124   0.03842488   0.03994108   0.04149947   0.04309956   0.04474070   0.04642207   0.04814267   0.04990131   0.05169660   0.05352693   0.05539050   0.05728527   0.05920899   0.06115922   0.06313329   0.06512832   0.06714128   0.06916891   0.07120783   0.07325450   0.07530524   0.07735627   0.07940373   0.08144369   0.08347218   0.08548521   0.08747879   0.08944898   0.09139186   0.09330362   0.09518051   0.09701891   0.09881534   0.10056646   0.10226910   0.10392027   0.10551719   0.10705728   0.10853819   0.10995783   0.11131436   0.11260623   0.11383219   0.11499131   0.11608303   0.11710715   0.11806387   0.11895381   0.11977802   0.12053799   0.12123564   0.12187331   0.12245370   0.12297984   0.12345501   0.12388269   0.12426641   0.12460973   0.12491610   0.12518880   0.12543090   0.12564517   0.12583408   0.12599979   0.12614416   0.12626876   0.12637491   0.12646371   0.12653610   0.12659287   0.12663472   0.12666227   0.12667612   0.12667682   0.12666494   0.12664106   0.12660575   0.12655962   0.12650330   0.12643743   0.12636268   0.12627974   0.12618930   0.12609207   0.12598875   0.12588007   0.12576672   0.12564941   0.12552884   0.12540570   0.12528064   0.12515433   0.12502740   0.12490048   0.12477414   0.12464897   0.12452552   0.12440431   0.12428584   0.12417061   0.12405905   0.12395160   0.12384866   0.12375060   0.12365779   0.12357055   0.12348918   0.12341397   0.12334516   0.12328298   0.12322763   0.12317931   0.12313816   0.12310431   0.12307787   0.12305892   0.12304753   0.12304373  
 0.00461059   0.00461267   0.00461892   0.00462935   0.00464396   0.00466277   0.00468580   0.00471308   0.00474464   0.00478050   0.00482072   0.00486532   0.00491436   0.00496790   0.00502598   0.00508867   0.00515605   0.00522817   0.00530512   0.00538698   0.00547384   0.00556580   0.00566295   0.00576539   0.00587325   0.00598663   0.00610566   0.00623048   0.00636123   0.00649805   0.00664110   0.00679056   0.00694659   0.00710941   0.00727920   0.00745621   0.00764068   0.00783287   0.00803309   0.00824165   0.00845893   0.00868533   0.00892131   0.00916739   0.00942414   0.00969223   0.00997240   0.01026550   0.01057247   0.01089437   0.01123240   0.01158787   0.01196222   0.01235701   0.01277393   0.01321475   0.01368132   0.01417552   0.01469925   0.01525440   0.01584275   0.01646600   0.01712572   0.01782329   0.01855993   0.01933669   0.02015441   0.02101380   0.02191540   0.02285966   0.02384689   0.02487739   0.02595138   0.02706904   0.02823057   0.02943613   0.03068589   0.03197998   0.03331853   0.03470161   0.03612927   0.03760147   0.03911807   0.04067885   0.04228346   0.04393138   0.04562198   0.04735441   0.04912766   0.05094050   0.05279149   0.05467900   0.05660113   0.05855579   0.06054064   0.06255313   0.06459048   0.06664969   0.06872759   0.07082079   0.07292573   0.07503870   0.07715587   0.07927327   0.08138684   0.08349247   0.08558598   0.08766320   0.08971993   0.09175204   0.09375542   0.09572605   0.09766002   0.09955352   0.10140288   0.10320462   0.10495539   0.10665206   0.10829170   0.10987162   0.11138933   0.11284265   0.11422963   0.11554865   0.11679840   0.11797790   0.11908658   0.12012423   0.12109110   0.12198787   0.12281568   0.12357616   0.12427141   0.12490395   0.12547674   0.12599307   0.12645652   0.12687085   0.12723993   0.12756761   0.12785765   0.12811360   0.12833877   0.12853616   0.12870843   0.12885788   0.12898648   0.12909589   0.12918748   0.12926238   0.12932152   0.12936571   0.12939561   0.12941181   0.12941487   0.12940532   0.12938368   0.12935047   0.12930625   0.12925159   0.12918707   0.12911332   0.12903099   0.12894072   0.12884320   0.12873911   0.12862916   0.12851404   0.12839445   0.12827110   0.12814466   0.12801583   0.12788527   0.12775363   0.12762154   0.12748963   0.12735849   0.12722870   0.12710080   0.12697532   0.12685278   0.12673365   0.12661839   0.12650744   0.12640118   0.12630002   0.12620430   0.12611435   0.12603048   0.12595298   0.12588208   0.12581804   0.12576104   0.12571128   0.12566891   0.12563407   0.12560685   0.12558735   0.12557563   0.12557172  
 0.00474845   0.00475054   0.00475680   0.00476723   0.00478187   0.00480070   0.00482377   0.00485108   0.00488267   0.00491858   0.00495883   0.00500347   0.00505255   0.00510612   0.00516424   0.00522696   0.00529435   0.00536648   0.00544342   0.00552526   0.00561208   0.00570398   0.00580104   0.00590337   0.00601107   0.00612427   0.00624308   0.00636763   0.00649805   0.00663449   0.00677710   0.00692605   0.00708151   0.00724366   0.00741271   0.00758889   0.00777243   0.00796360   0.00816269   0.00837003   0.00858598   0.00881096   0.00904542   0.00928990   0.00954499   0.00981137   0.01008982   0.01038122   0.01068655   0.01100694   0.01134365   0.01169807   0.01207174   0.01246632   0.01288361   0.01332552   0.01379403   0.01429117   0.01481899   0.01537949   0.01597461   0.01660618   0.01727587   0.01798515   0.01873533   0.01952748   0.02036252   0.02124113   0.02216389   0.02313120   0.02414338   0.02520069   0.02630333   0.02745145   0.02864522   0.02988479   0.03117030   0.03250189   0.03387968   0.03530374   0.03677412   0.03829077   0.03985359   0.04146235   0.04311669   0.04481611   0.04655995   0.04834737   0.05017731   0.05204853   0.05395954   0.05590864   0.05789389   0.05991309   0.06196382   0.06404342   0.06614898   0.06827737   0.07042527   0.07258913   0.07476521   0.07694964   0.07913838   0.08132725   0.08351201   0.08568832   0.08785180   0.08999805   0.09212268   0.09422131   0.09628964   0.09832345   0.10031861   0.10227112   0.10417714   0.10603299   0.10783515   0.10958034   0.11126548   0.11288772   0.11444447   0.11593340   0.11735250   0.11870004   0.11997464   0.12117530   0.12230141   0.12335277   0.12432965   0.12523282   0.12606353   0.12682354   0.12751512   0.12814105   0.12870452   0.12920913   0.12965876   0.13005751   0.13040960   0.13071920   0.13099040   0.13122707   0.13143278   0.13161078   0.13176393   0.13189469   0.13200517   0.13209711   0.13217194   0.13223082   0.13227472   0.13230439   0.13232051   0.13232362   0.13231425   0.13229287   0.13225998   0.13221604   0.13216158   0.13209712   0.13202322   0.13194046   0.13184946   0.13175085   0.13164529   0.13153345   0.13141600   0.13129363   0.13116703   0.13103690   0.13090391   0.13076874   0.13063205   0.13049449   0.13035670   0.13021928   0.13008285   0.12994796   0.12981518   0.12968503   0.12955803   0.12943465   0.12931535   0.12920057   0.12909071   0.12898616   0.12888728   0.12879440   0.12870782   0.12862783   0.12855469   0.12848862   0.12842984   0.12837853   0.12833485   0.12829893   0.12827087   0.12825078   0.12823869   0.12823466  
 0.00489297   0.00489506   0.00490133   0.00491178   0.00492643   0.00494529   0.00496838   0.00499573   0.00502735   0.00506329   0.00510358   0.00514826   0.00519738   0.00525098   0.00530911   0.00537185   0.00543924   0.00551137   0.00558829   0.00567009   0.00575685   0.00584866   0.00594561   0.00604779   0.00615532   0.00626829   0.00638683   0.00651106   0.00664110   0.00677710   0.00691920   0.00706757   0.00722236   0.00738376   0.00755196   0.00772719   0.00790968   0.00809968   0.00829749   0.00850344   0.00871788   0.00894123   0.00917397   0.00941662   0.00966980   0.00993422   0.01021067   0.01050008   0.01080349   0.01112207   0.01145717   0.01181025   0.01218296   0.01257708   0.01299453   0.01343736   0.01390769   0.01440773   0.01493967   0.01550567   0.01610783   0.01674809   0.01742826   0.01814993   0.01891445   0.01972300   0.02057648   0.02147564   0.02242103   0.02341304   0.02445198   0.02553806   0.02667146   0.02785230   0.02908073   0.03035686   0.03168083   0.03305275   0.03447275   0.03594090   0.03745724   0.03902175   0.04063432   0.04229472   0.04400261   0.04575749   0.04755868   0.04940533   0.05129637   0.05323049   0.05520619   0.05722169   0.05927497   0.06136375   0.06348552   0.06563747   0.06781658   0.07001957   0.07224294   0.07448297   0.07673575   0.07899719   0.08126303   0.08352890   0.08579031   0.08804271   0.09028147   0.09250196   0.09469955   0.09686963   0.09900768   0.10110925   0.10316998   0.10518567   0.10715227   0.10906591   0.11092289   0.11271976   0.11445326   0.11612041   0.11771848   0.11924501   0.12069789   0.12207529   0.12337578   0.12459829   0.12574219   0.12680729   0.12779391   0.12870287   0.12953555   0.13029386   0.13098029   0.13159782   0.13214996   0.13264061   0.13307400   0.13345459   0.13378697   0.13407570   0.13432521   0.13453970   0.13472307   0.13487880   0.13501000   0.13511931   0.13520897   0.13528083   0.13533640   0.13537687   0.13540320   0.13541617   0.13541641   0.13540445   0.13538076   0.13534577   0.13529993   0.13524366   0.13517744   0.13510175   0.13501710   0.13492405   0.13482317   0.13471507   0.13460038   0.13447975   0.13435383   0.13422330   0.13408883   0.13395109   0.13381077   0.13366853   0.13352502   0.13338089   0.13323677   0.13309328   0.13295100   0.13281051   0.13267236   0.13253708   0.13240519   0.13227716   0.13215346   0.13203451   0.13192073   0.13181250   0.13171018   0.13161411   0.13152460   0.13144192   0.13136634   0.13129809   0.13123738   0.13118440   0.13113930   0.13110221   0.13107326   0.13105251   0.13104004   0.13103588  
 0.00504436   0.00504645   0.00505272   0.00506319   0.00507786   0.00509674   0.00511986   0.00514723   0.00517889   0.00521486   0.00525518   0.00529989   0.00534904   0.00540266   0.00546081   0.00552355   0.00559094   0.00566304   0.00573993   0.00582167   0.00590835   0.00600005   0.00609686   0.00619886   0.00630617   0.00641887   0.00653710   0.00666095   0.00679056   0.00692605   0.00706757   0.00721526   0.00736929   0.00752983   0.00769708   0.00787123   0.00805252   0.00824121   0.00843757   0.00864193   0.00885466   0.00907617   0.00930694   0.00954751   0.00979852   0.01006068   0.01033484   0.01062194   0.01092310   0.01123955   0.01157270   0.01192412   0.01229556   0.01268893   0.01310628   0.01354983   0.01402185   0.01452472   0.01506081   0.01563245   0.01624189   0.01689126   0.01758247   0.01831722   0.01909698   0.01992297   0.02079616   0.02171728   0.02268690   0.02370540   0.02477306   0.02589005   0.02705652   0.02827255   0.02953825   0.03085373   0.03221908   0.03363443   0.03509987   0.03661549   0.03818134   0.03979739   0.04146354   0.04317959   0.04494518   0.04675981   0.04862282   0.05053331   0.05249020   0.05449216   0.05653760   0.05862471   0.06075137   0.06291521   0.06511359   0.06734360   0.06960205   0.07188550   0.07419028   0.07651246   0.07884793   0.08119238   0.08354132   0.08589014   0.08823410   0.09056840   0.09288815   0.09518846   0.09746446   0.09971127   0.10192412   0.10409831   0.10622926   0.10831254   0.11034387   0.11231917   0.11423457   0.11608639   0.11787124   0.11958595   0.12122766   0.12279379   0.12428209   0.12569066   0.12701797   0.12826292   0.12942484   0.13050356   0.13149943   0.13241335   0.13324683   0.13400195   0.13468140   0.13528845   0.13582689   0.13630097   0.13671532   0.13707478   0.13738434   0.13764898   0.13787352   0.13806254   0.13822024   0.13835043   0.13845645   0.13854115   0.13860693   0.13865575   0.13868919   0.13870850   0.13871465   0.13870841   0.13869039   0.13866109   0.13862092   0.13857029   0.13850956   0.13843914   0.13835943   0.13827087   0.13817393   0.13806912   0.13795699   0.13783810   0.13771305   0.13758247   0.13744698   0.13730725   0.13716393   0.13701767   0.13686915   0.13671902   0.13656792   0.13641649   0.13626536   0.13611514   0.13596641   0.13581974   0.13567570   0.13553480   0.13539755   0.13526443   0.13513591   0.13501242   0.13489436   0.13478213   0.13467609   0.13457656   0.13448385   0.13439827   0.13432005   0.13424944   0.13418664   0.13413185   0.13408521   0.13404687   0.13401694   0.13399550   0.13398261   0.13397831  
 0.00520283   0.00520493   0.00521121   0.00522169   0.00523637   0.00525528   0.00527842   0.00530582   0.00533751   0.00537351   0.00541385   0.00545859   0.00550775   0.00556138   0.00561954   0.00568228   0.00574965   0.00582171   0.00589855   0.00598021   0.00606678   0.00615834   0.00625498   0.00635677   0.00646382   0.00657621   0.00669407   0.00681749   0.00694659   0.00708151   0.00722236   0.00736929   0.00752246   0.00768203   0.00784819   0.00802112   0.00820107   0.00838827   0.00858300   0.00878558   0.00899638   0.00921580   0.00944435   0.00968256   0.00993108   0.01019068   0.01046220   0.01074666   0.01104520   0.01135914   0.01168997   0.01203937   0.01240919   0.01280148   0.01321846   0.01366248   0.01413603   0.01464164   0.01518189   0.01575930   0.01637631   0.01703519   0.01773802   0.01848663   0.01928259   0.02012718   0.02102141   0.02196606   0.02296167   0.02400861   0.02510713   0.02625737   0.02745941   0.02871333   0.03001918   0.03137703   0.03278698   0.03424911   0.03576353   0.03733031   0.03894952   0.04062113   0.04234505   0.04412109   0.04594889   0.04782797   0.04975764   0.05173700   0.05376494   0.05584008   0.05796079   0.06012516   0.06233101   0.06457586   0.06685694   0.06917119   0.07151527   0.07388555   0.07627816   0.07868897   0.08111364   0.08354760   0.08598612   0.08842432   0.09085719   0.09327965   0.09568653   0.09807267   0.10043289   0.10276207   0.10505514   0.10730714   0.10951324   0.11166876   0.11376918   0.11581020   0.11778774   0.11969792   0.12153717   0.12330216   0.12498986   0.12659755   0.12812287   0.12956382   0.13091878   0.13218661   0.13336660   0.13445860   0.13546300   0.13638078   0.13721359   0.13796368   0.13863400   0.13922808   0.13975006   0.14020456   0.14059661   0.14093150   0.14121468   0.14145155   0.14164737   0.14180712   0.14193539   0.14203630   0.14211345   0.14216995   0.14220834   0.14223073   0.14223879   0.14223381   0.14221679   0.14218849   0.14214950   0.14210027   0.14204118   0.14197257   0.14189478   0.14180812   0.14171295   0.14160966   0.14149868   0.14138046   0.14125551   0.14112435   0.14098756   0.14084571   0.14069942   0.14054932   0.14039605   0.14024024   0.14008254   0.13992359   0.13976404   0.13960451   0.13944560   0.13928793   0.13913208   0.13897862   0.13882808   0.13868100   0.13853788   0.13839920   0.13826542   0.13813697   0.13801425   0.13789767   0.13778756   0.13768428   0.13758812   0.13749937   0.13741830   0.13734513   0.13728008   0.13722333   0.13717504   0.13713535   0.13710436   0.13708216   0.13706882   0.13706437  
 0.00536863   0.00537072   0.00537701   0.00538750   0.00540220   0.00542113   0.00544429   0.00547171   0.00550342   0.00553945   0.00557982   0.00562457   0.00567374   0.00572738   0.00578554   0.00584825   0.00591559   0.00598760   0.00606436   0.00614593   0.00623237   0.00632376   0.00642019   0.00652173   0.00662848   0.00674052   0.00685795   0.00698088   0.00710941   0.00724366   0.00738376   0.00752983   0.00768203   0.00784051   0.00800544   0.00817701   0.00835544   0.00854097   0.00873387   0.00893445   0.00914307   0.00936015   0.00958618   0.00982173   0.01006745   0.01032413   0.01059265   0.01087407   0.01116960   0.01148063   0.01180873   0.01215569   0.01252351   0.01291436   0.01333062   0.01377486   0.01424972   0.01475797   0.01530238   0.01588570   0.01651055   0.01717940   0.01789449   0.01865779   0.01947098   0.02033543   0.02125219   0.02222206   0.02324558   0.02432311   0.02545485   0.02664089   0.02788128   0.02917604   0.03052519   0.03192875   0.03338680   0.03489940   0.03646666   0.03808865   0.03976542   0.04149698   0.04328324   0.04512402   0.04701897   0.04896761   0.05096924   0.05302295   0.05512759   0.05728174   0.05948372   0.06173155   0.06402292   0.06635526   0.06872565   0.07113088   0.07356742   0.07603145   0.07851889   0.08102536   0.08354627   0.08607679   0.08861190   0.09114643   0.09367507   0.09619243   0.09869305   0.10117144   0.10362213   0.10603968   0.10841873   0.11075404   0.11304050   0.11527314   0.11744723   0.11955820   0.12160174   0.12357379   0.12547056   0.12728854   0.12902455   0.13067573   0.13223958   0.13371399   0.13509729   0.13638823   0.13758612   0.13869080   0.13970270   0.14062291   0.14145322   0.14219607   0.14285467   0.14343286   0.14393513   0.14436654   0.14473254   0.14503892   0.14529159   0.14549647   0.14565929   0.14578546   0.14587998   0.14594734   0.14599144   0.14601562   0.14602265   0.14601476   0.14599373   0.14596090   0.14591730   0.14586369   0.14580063   0.14572854   0.14564774   0.14555853   0.14546116   0.14535590   0.14524305   0.14512293   0.14499591   0.14486241   0.14472287   0.14457777   0.14442766   0.14427307   0.14411458   0.14395280   0.14378834   0.14362181   0.14345385   0.14328507   0.14311610   0.14294755   0.14278002   0.14261411   0.14245040   0.14228943   0.14213175   0.14197789   0.14182833   0.14168355   0.14154402   0.14141016   0.14128237   0.14116104   0.14104652   0.14093916   0.14083925   0.14074708   0.14066292   0.14058698   0.14051949   0.14046062   0.14041055   0.14036939   0.14033726   0.14031426   0.14030043   0.14029581  
 0.00554198   0.00554408   0.00555037   0.00556087   0.00557559   0.00559453   0.00561771   0.00564516   0.00567689   0.00571293   0.00575332   0.00579808   0.00584726   0.00590089   0.00595903   0.00602172   0.00608901   0.00616095   0.00623761   0.00631905   0.00640534   0.00649654   0.00659272   0.00669398   0.00680037   0.00691200   0.00702895   0.00715132   0.00727920   0.00741271   0.00755196   0.00769708   0.00784819   0.00800544   0.00816900   0.00833904   0.00851578   0.00869944   0.00889028   0.00908862   0.00929481   0.00950926   0.00973248   0.00996502   0.01020758   0.01046095   0.01072607   0.01100404   0.01129612   0.01160378   0.01192869   0.01227277   0.01263813   0.01302713   0.01344233   0.01388646   0.01436241   0.01487317   0.01542174   0.01601110   0.01664409   0.01732340   0.01805144   0.01883035   0.01966191   0.02054760   0.02148852   0.02248549   0.02353906   0.02464954   0.02581709   0.02704177   0.02832355   0.02966241   0.03105831   0.03251125   0.03402126   0.03558839   0.03721273   0.03889436   0.04063332   0.04242965   0.04428326   0.04619397   0.04816147   0.05018526   0.05226464   0.05439869   0.05658621   0.05882576   0.06111558   0.06345359   0.06583741   0.06826430   0.07073122   0.07323476   0.07577122   0.07833655   0.08092641   0.08353618   0.08616098   0.08879568   0.09143496   0.09407333   0.09670515   0.09932468   0.10192612   0.10450365   0.10705147   0.10956379   0.11203495   0.11445938   0.11683166   0.11914657   0.12139908   0.12358437   0.12569789   0.12773536   0.12969278   0.13156646   0.13335305   0.13504953   0.13665327   0.13816206   0.13957412   0.14088819   0.14210350   0.14321992   0.14423795   0.14515877   0.14598431   0.14671725   0.14736105   0.14791991   0.14839870   0.14880293   0.14913854   0.14941185   0.14962931   0.14979737   0.14992227   0.15000993   0.15006579   0.15009472   0.15010098   0.15008819   0.15005932   0.15001677   0.14996243   0.14989771   0.14982366   0.14974105   0.14965042   0.14955213   0.14944646   0.14933364   0.14921386   0.14908732   0.14895425   0.14881492   0.14866962   0.14851870   0.14836257   0.14820166   0.14803645   0.14786745   0.14769521   0.14752028   0.14734324   0.14716470   0.14698524   0.14680548   0.14662602   0.14644744   0.14627035   0.14609532   0.14592291   0.14575367   0.14558813   0.14542681   0.14527019   0.14511875   0.14497292   0.14483315   0.14469983   0.14457333   0.14445402   0.14434222   0.14423825   0.14414237   0.14405485   0.14397592   0.14390579   0.14384464   0.14379263   0.14374989   0.14371654   0.14369265   0.14367830   0.14367351  
 0.00572314   0.00572524   0.00573154   0.00574205   0.00575678   0.00577574   0.00579894   0.00582640   0.00585815   0.00589420   0.00593460   0.00597937   0.00602855   0.00608217   0.00614028   0.00620292   0.00627015   0.00634201   0.00641855   0.00649985   0.00658594   0.00667692   0.00677283   0.00687374   0.00697975   0.00709091   0.00720732   0.00732906   0.00745621   0.00758889   0.00772719   0.00787123   0.00802112   0.00817701   0.00833904   0.00850739   0.00868224   0.00886382   0.00905237   0.00924821   0.00945168   0.00966320   0.00988325   0.01011244   0.01035145   0.01060110   0.01086238   0.01113642   0.01142456   0.01172836   0.01204959   0.01239028   0.01275272   0.01313941   0.01355312   0.01399681   0.01447360   0.01498672   0.01553944   0.01613498   0.01677645   0.01746674   0.01820850   0.01900402   0.01985524   0.02076370   0.02173059   0.02275675   0.02384271   0.02498876   0.02619501   0.02746146   0.02878801   0.03017458   0.03162108   0.03312744   0.03469367   0.03631980   0.03800590   0.03975204   0.04155829   0.04342467   0.04535113   0.04733750   0.04938347   0.05148854   0.05365203   0.05587297   0.05815017   0.06048209   0.06286693   0.06530251   0.06778632   0.07031550   0.07288682   0.07549669   0.07814119   0.08081602   0.08351658   0.08623795   0.08897494   0.09172211   0.09447378   0.09722409   0.09996706   0.10269656   0.10540644   0.10809048   0.11074252   0.11335642   0.11592615   0.11844581   0.12090967   0.12331218   0.12564802   0.12791211   0.13009965   0.13220611   0.13422729   0.13615929   0.13799859   0.13974201   0.14138680   0.14293063   0.14437162   0.14570845   0.14694036   0.14806719   0.14908952   0.15000864   0.15082664   0.15154644   0.15217180   0.15270727   0.15315818   0.15353049   0.15383072   0.15406572   0.15424255   0.15436824   0.15444962   0.15449314   0.15450473   0.15448971   0.15445270   0.15439762   0.15432770   0.15424551   0.15415307   0.15405186   0.15394298   0.15382718   0.15370498   0.15357671   0.15344259   0.15330277   0.15315737   0.15300652   0.15285038   0.15268912   0.15252300   0.15235228   0.15217731   0.15199846   0.15181616   0.15163088   0.15144311   0.15125337   0.15106221   0.15087019   0.15067789   0.15048587   0.15029471   0.15010500   0.14991729   0.14973216   0.14955015   0.14937178   0.14919759   0.14902807   0.14886371   0.14870495   0.14855225   0.14840603   0.14826667   0.14813455   0.14801002   0.14789341   0.14778502   0.14768512   0.14759397   0.14751180   0.14743882   0.14737520   0.14732110   0.14727665   0.14724197   0.14721714   0.14720222   0.14719724  
 0.00591238   0.00591448   0.00592079   0.00593131   0.00594605   0.00596502   0.00598823   0.00601571   0.00604747   0.00608354   0.00612394   0.00616871   0.00621787   0.00627147   0.00632955   0.00639213   0.00645928   0.00653103   0.00660744   0.00668856   0.00677445   0.00686516   0.00696075   0.00706130   0.00716685   0.00727750   0.00739330   0.00751433   0.00764068   0.00777243   0.00790968   0.00805252   0.00820107   0.00835544   0.00851578   0.00868224   0.00885500   0.00903426   0.00922028   0.00941334   0.00961379   0.00982203   0.01003858   0.01026401   0.01049904   0.01074453   0.01100148   0.01127109   0.01155478   0.01185417   0.01217117   0.01250793   0.01286691   0.01325080   0.01366257   0.01410544   0.01458279   0.01509811   0.01565496   0.01625686   0.01690717   0.01760906   0.01836539   0.01917866   0.02005093   0.02098389   0.02197878   0.02303645   0.02415744   0.02534199   0.02659016   0.02790186   0.02927694   0.03071523   0.03221658   0.03378087   0.03540805   0.03709813   0.03885116   0.04066721   0.04254636   0.04448864   0.04649401   0.04856232   0.05069328   0.05288640   0.05514097   0.05745603   0.05983033   0.06226230   0.06475003   0.06729126   0.06988335   0.07252327   0.07520761   0.07793257   0.08069398   0.08348727   0.08630753   0.08914955   0.09200776   0.09487636   0.09774929   0.10062031   0.10348302   0.10633088   0.10915733   0.11195575   0.11471955   0.11744221   0.12011733   0.12273863   0.12530002   0.12779564   0.13021985   0.13256729   0.13483287   0.13701184   0.13909977   0.14109256   0.14298650   0.14477827   0.14646496   0.14804413   0.14951383   0.15087266   0.15211985   0.15325526   0.15427952   0.15519406   0.15600114   0.15670394   0.15730652   0.15781386   0.15823174   0.15856666   0.15882571   0.15901638   0.15914638   0.15922338   0.15925484   0.15924780   0.15920875   0.15914347   0.15905701   0.15895362   0.15883680   0.15870933   0.15857335   0.15843045   0.15828176   0.15812803   0.15796976   0.15780723   0.15764059   0.15746993   0.15729529   0.15711670   0.15693425   0.15674804   0.15655821   0.15636500   0.15616864   0.15596947   0.15576785   0.15556418   0.15535892   0.15515252   0.15494551   0.15473839   0.15453171   0.15432601   0.15412184   0.15391974   0.15372026   0.15352395   0.15333132   0.15314289   0.15295918   0.15278065   0.15260778   0.15244103   0.15228081   0.15212754   0.15198160   0.15184336   0.15171316   0.15159132   0.15147813   0.15137387   0.15127879   0.15119311   0.15111704   0.15105075   0.15099440   0.15094811   0.15091200   0.15088615   0.15087062   0.15086543  
 0.00610996   0.00611207   0.00611838   0.00612891   0.00614366   0.00616264   0.00618587   0.00621336   0.00624513   0.00628121   0.00632161   0.00636637   0.00641552   0.00646909   0.00652711   0.00658963   0.00665668   0.00672831   0.00680457   0.00688549   0.00697113   0.00706155   0.00715679   0.00725691   0.00736198   0.00747204   0.00758716   0.00770742   0.00783287   0.00796360   0.00809968   0.00824121   0.00838827   0.00854097   0.00869944   0.00886382   0.00903426   0.00921098   0.00939419   0.00958417   0.00978127   0.00998590   0.01019853   0.01041979   0.01065040   0.01089123   0.01114334   0.01140798   0.01168663   0.01198104   0.01229321   0.01262545   0.01298039   0.01336093   0.01377030   0.01421194   0.01468954   0.01520690   0.01576789   0.01637633   0.01703592   0.01775009   0.01852196   0.01935424   0.02024918   0.02120858   0.02223373   0.02332554   0.02448451   0.02571085   0.02700454   0.02836542   0.02979324   0.03128774   0.03284868   0.03447591   0.03616930   0.03792884   0.03975455   0.04164650   0.04360478   0.04562942   0.04772041   0.04987762   0.05210077   0.05438938   0.05674273   0.05915985   0.06163945   0.06417989   0.06677918   0.06943494   0.07214440   0.07490434   0.07771115   0.08056078   0.08344879   0.08637032   0.08932012   0.09229260   0.09528183   0.09828159   0.10128539   0.10428656   0.10727824   0.11025345   0.11320516   0.11612630   0.11900985   0.12184885   0.12463647   0.12736605   0.13003113   0.13262548   0.13514314   0.13757844   0.13992603   0.14218089   0.14433835   0.14639414   0.14834434   0.15018547   0.15191450   0.15352887   0.15502654   0.15640607   0.15766665   0.15880818   0.15983136   0.16073774   0.16152979   0.16221096   0.16278566   0.16325930   0.16363816   0.16392933   0.16414055   0.16427999   0.16435604   0.16437712   0.16435136   0.16428646   0.16418951   0.16406682   0.16392389   0.16376536   0.16359502   0.16341588   0.16323022   0.16303974   0.16284561   0.16264860   0.16244916   0.16224754   0.16204381   0.16183798   0.16163000   0.16141983   0.16120743   0.16099283   0.16077609   0.16055734   0.16033677   0.16011460   0.15989115   0.15966674   0.15944178   0.15921666   0.15899186   0.15876784   0.15854510   0.15832413   0.15810547   0.15788961   0.15767708   0.15746839   0.15726404   0.15706452   0.15687032   0.15668190   0.15649971   0.15632419   0.15615575   0.15599479   0.15584167   0.15569677   0.15556040   0.15543288   0.15531449   0.15520551   0.15510617   0.15501670   0.15493729   0.15486812   0.15480933   0.15476106   0.15472341   0.15469645   0.15468026   0.15467486  
 0.00631619   0.00631830   0.00632462   0.00633515   0.00634991   0.00636891   0.00639215   0.00641965   0.00645143   0.00648751   0.00652791   0.00657266   0.00662178   0.00667531   0.00673327   0.00679571   0.00686266   0.00693415   0.00701022   0.00709093   0.00717630   0.00726639   0.00736124   0.00746090   0.00756541   0.00767483   0.00778922   0.00790862   0.00803309   0.00816269   0.00829749   0.00843757   0.00858300   0.00873387   0.00889028   0.00905237   0.00922028   0.00939419   0.00957431   0.00976091   0.00995432   0.01015493   0.01036326   0.01057989   0.01080559   0.01104124   0.01128796   0.01154704   0.01182005   0.01210884   0.01241554   0.01274263   0.01309291   0.01346953   0.01387596   0.01431595   0.01479348   0.01531272   0.01587787   0.01649311   0.01716247   0.01788971   0.01867824   0.01953100   0.02045044   0.02143847   0.02249648   0.02362540   0.02482570   0.02609755   0.02744084   0.02885530   0.03034058   0.03189633   0.03352222   0.03521799   0.03698349   0.03881864   0.04072344   0.04269797   0.04474230   0.04685649   0.04904055   0.05129437   0.05361768   0.05601002   0.05847067   0.06099863   0.06359256   0.06625077   0.06897116   0.07175124   0.07458805   0.07747820   0.08041784   0.08340265   0.08642787   0.08948832   0.09257837   0.09569201   0.09882290   0.10196435   0.10510940   0.10825089   0.11138145   0.11449360   0.11757981   0.12063252   0.12364420   0.12660744   0.12951495   0.13235965   0.13513466   0.13783339   0.14044953   0.14297709   0.14541043   0.14774429   0.14997375   0.15209434   0.15410196   0.15599299   0.15776424   0.15941306   0.16093733   0.16233556   0.16360692   0.16475135   0.16576962   0.16666344   0.16743549   0.16808951   0.16863029   0.16906371   0.16939660   0.16963669   0.16979241   0.16987267   0.16988667   0.16984357   0.16975228   0.16962122   0.16945814   0.16926994   0.16906261   0.16884121   0.16860986   0.16837182   0.16812955   0.16788485   0.16763894   0.16739260   0.16714626   0.16690010   0.16665414   0.16640827   0.16616236   0.16591626   0.16566984   0.16542302   0.16517576   0.16492809   0.16468010   0.16443196   0.16418388   0.16393611   0.16368899   0.16344286   0.16319813   0.16295520   0.16271452   0.16247655   0.16224176   0.16201063   0.16178364   0.16156126   0.16134396   0.16113222   0.16092648   0.16072720   0.16053479   0.16034968   0.16017225   0.16000290   0.15984197   0.15968981   0.15954674   0.15941306   0.15928904   0.15917494   0.15907100   0.15897742   0.15889441   0.15882212   0.15876071   0.15871029   0.15867097   0.15864283   0.15862593   0.15862029  
 0.00653136   0.00653347   0.00653979   0.00655034   0.00656511   0.00658411   0.00660736   0.00663487   0.00666666   0.00670274   0.00674313   0.00678787   0.00683696   0.00689045   0.00694835   0.00701069   0.00707752   0.00714885   0.00722473   0.00730519   0.00739027   0.00748000   0.00757442   0.00767357   0.00777749   0.00788622   0.00799979   0.00811825   0.00824165   0.00837003   0.00850344   0.00864193   0.00878558   0.00893445   0.00908862   0.00924821   0.00941334   0.00958417   0.00976091   0.00994380   0.01013315   0.01032937   0.01053294   0.01074448   0.01096475   0.01119467   0.01143540   0.01168830   0.01195502   0.01223752   0.01253807   0.01285932   0.01320429   0.01357638   0.01397933   0.01441721   0.01489438   0.01541535   0.01598472   0.01660708   0.01728683   0.01802808   0.01883457   0.01970950   0.02065553   0.02167473   0.02276857   0.02393799   0.02518345   0.02650503   0.02790254   0.02937559   0.03092370   0.03254640   0.03424325   0.03601390   0.03785812   0.03977578   0.04176687   0.04383143   0.04596956   0.04818132   0.05046675   0.05282576   0.05525810   0.05776332   0.06034071   0.06298923   0.06570750   0.06849375   0.07134579   0.07426097   0.07723615   0.08026772   0.08335156   0.08648307   0.08965713   0.09286817   0.09611015   0.09937660   0.10266069   0.10595522   0.10925271   0.11254543   0.11582546   0.11908477   0.12231526   0.12550881   0.12865739   0.13175305   0.13478802   0.13775475   0.14064595   0.14345461   0.14617406   0.14879801   0.15132051   0.15373603   0.15603945   0.15822608   0.16029165   0.16223240   0.16404501   0.16572675   0.16727541   0.16868947   0.16996810   0.17111128   0.17211987   0.17299573   0.17374179   0.17436209   0.17486186   0.17524744   0.17552630   0.17570683   0.17579824   0.17581026   0.17575292   0.17563625   0.17547000   0.17526337   0.17502484   0.17476195   0.17448126   0.17418827   0.17388748   0.17358240   0.17327571   0.17296931   0.17266449   0.17236204   0.17206236   0.17176557   0.17147159   0.17118023   0.17089125   0.17060438   0.17031938   0.17003604   0.16975423   0.16947386   0.16919492   0.16891748   0.16864165   0.16836762   0.16809562   0.16782594   0.16755889   0.16729484   0.16703416   0.16677727   0.16652457   0.16627650   0.16603349   0.16579598   0.16556441   0.16533920   0.16512079   0.16490958   0.16470598   0.16451038   0.16432315   0.16414464   0.16397520   0.16381516   0.16366481   0.16352444   0.16339431   0.16327468   0.16316575   0.16306775   0.16298084   0.16290520   0.16284095   0.16278823   0.16274712   0.16271770   0.16270003   0.16269414  
 0.00675579   0.00675790   0.00676422   0.00677478   0.00678956   0.00680857   0.00683183   0.00685936   0.00689115   0.00692723   0.00696762   0.00701234   0.00706140   0.00711483   0.00717266   0.00723491   0.00730160   0.00737277   0.00744844   0.00752864   0.00761339   0.00770274   0.00779669   0.00789530   0.00799857   0.00810654   0.00821924   0.00833669   0.00845893   0.00858598   0.00871788   0.00885466   0.00899638   0.00914307   0.00929481   0.00945168   0.00961379   0.00978127   0.00995432   0.01013315   0.01031807   0.01050947   0.01070784   0.01091378   0.01112809   0.01135171   0.01158583   0.01183189   0.01209164   0.01236713   0.01266081   0.01297552   0.01331450   0.01368141   0.01408032   0.01451566   0.01499216   0.01551476   0.01608850   0.01671839   0.01740928   0.01816568   0.01899166   0.01989074   0.02086582   0.02191911   0.02305220   0.02426603   0.02556103   0.02693720   0.02839422   0.02993157   0.03154862   0.03324474   0.03501938   0.03687207   0.03880250   0.04081047   0.04289594   0.04505893   0.04729954   0.04961786   0.05201394   0.05448773   0.05703900   0.05966730   0.06237193   0.06515182   0.06800554   0.07093124   0.07392659   0.07698878   0.08011449   0.08329984   0.08654042   0.08983127   0.09316690   0.09654130   0.09994794   0.10337987   0.10682967   0.11028958   0.11375152   0.11720715   0.12064793   0.12406520   0.12745023   0.13079432   0.13408883   0.13732526   0.14049532   0.14359095   0.14660441   0.14952828   0.15235553   0.15507951   0.15769401   0.16019322   0.16257182   0.16482492   0.16694811   0.16893748   0.17078964   0.17250173   0.17407154   0.17549748   0.17677875   0.17791539   0.17890835   0.17975968   0.18047255   0.18105135   0.18150174   0.18183063   0.18204611   0.18215735   0.18217435   0.18210776   0.18196853   0.18176763   0.18151572   0.18122287   0.18089836   0.18055045   0.18018629   0.17981191   0.17943218   0.17905094   0.17867107   0.17829460   0.17792289   0.17755674   0.17719652   0.17684227   0.17649383   0.17615090   0.17581311   0.17548007   0.17515141   0.17482679   0.17450595   0.17418868   0.17387487   0.17356444   0.17325743   0.17295392   0.17265404   0.17235799   0.17206603   0.17177841   0.17149547   0.17121753   0.17094496   0.17067812   0.17041741   0.17016321   0.16991591   0.16967590   0.16944357   0.16921930   0.16900345   0.16879639   0.16859845   0.16840998   0.16823129   0.16806268   0.16790443   0.16775682   0.16762009   0.16749447   0.16738017   0.16727738   0.16718628   0.16710702   0.16703972   0.16698451   0.16694147   0.16691068   0.16689219   0.16688602  
 0.00698980   0.00699191   0.00699824   0.00700880   0.00702359   0.00704262   0.00706590   0.00709343   0.00712523   0.00716132   0.00720170   0.00724640   0.00729543   0.00734881   0.00740657   0.00746871   0.00753527   0.00760626   0.00768171   0.00776163   0.00784604   0.00793497   0.00802844   0.00812646   0.00822904   0.00833621   0.00844797   0.00856434   0.00868533   0.00881096   0.00894123   0.00907617   0.00921580   0.00936015   0.00950926   0.00966320   0.00982203   0.00998590   0.01015493   0.01032937   0.01050947   0.01069563   0.01088831   0.01108815   0.01129593   0.01151264   0.01173951   0.01197806   0.01223011   0.01249787   0.01278394   0.01309136   0.01342364   0.01378473   0.01417905   0.01461142   0.01508700   0.01561120   0.01618955   0.01682755   0.01753052   0.01830342   0.01915074   0.02007632   0.02108333   0.02217415   0.02335047   0.02461325   0.02596287   0.02739923   0.02892185   0.03053005   0.03222302   0.03399998   0.03586020   0.03780310   0.03982824   0.04193537   0.04412438   0.04639528   0.04874818   0.05118318   0.05370036   0.05629968   0.05898096   0.06174376   0.06458736   0.06751068   0.07051222   0.07359002   0.07674164   0.07996407   0.08325374   0.08660651   0.09001763   0.09348173   0.09699290   0.10054460   0.10412980   0.10774093   0.11136997   0.11500851   0.11864779   0.12227877   0.12589221   0.12947877   0.13302902   0.13653361   0.13998324   0.14336882   0.14668147   0.14991263   0.15305406   0.15609793   0.15903681   0.16186374   0.16457221   0.16715621   0.16961018   0.17192908   0.17410839   0.17614409   0.17803269   0.17977130   0.18135766   0.18279019   0.18406812   0.18519153   0.18616154   0.18698036   0.18765143   0.18817953   0.18857077   0.18883265   0.18897398   0.18900472   0.18893578   0.18877877   0.18854567   0.18824846   0.18789881   0.18750775   0.18708543   0.18664087   0.18618192   0.18571515   0.18524587   0.18477826   0.18431541   0.18385953   0.18341203   0.18297372   0.18254494   0.18212565   0.18171559   0.18131433   0.18092137   0.18053618   0.18015824   0.17978707   0.17942225   0.17906346   0.17871042   0.17836297   0.17802099   0.17768445   0.17735340   0.17702792   0.17670816   0.17639433   0.17608664   0.17578536   0.17549078   0.17520320   0.17492295   0.17465035   0.17438575   0.17412949   0.17388191   0.17364334   0.17341411   0.17319454   0.17298495   0.17278564   0.17259690   0.17241900   0.17225221   0.17209676   0.17195289   0.17182080   0.17170070   0.17159277   0.17149715   0.17141399   0.17134342   0.17128554   0.17124043   0.17120816   0.17118878   0.17118232  
 0.00723373   0.00723585   0.00724219   0.00725276   0.00726757   0.00728661   0.00730990   0.00733745   0.00736927   0.00740536   0.00744574   0.00749042   0.00753943   0.00759276   0.00765044   0.00771248   0.00777890   0.00784971   0.00792493   0.00800456   0.00808862   0.00817713   0.00827007   0.00836748   0.00846933   0.00857565   0.00868642   0.00880164   0.00892131   0.00904542   0.00917397   0.00930694   0.00944435   0.00958618   0.00973248   0.00988325   0.01003858   0.01019853   0.01036326   0.01053294   0.01070784   0.01088831   0.01107484   0.01126805   0.01146873   0.01167792   0.01189688   0.01212720   0.01237083   0.01263011   0.01290781   0.01320721   0.01353208   0.01388672   0.01427591   0.01470493   0.01517942   0.01570530   0.01628865   0.01693552   0.01765177   0.01844287   0.01931375   0.02026865   0.02131099   0.02244339   0.02366762   0.02498465   0.02639481   0.02789786   0.02949314   0.03117978   0.03295676   0.03482308   0.03677783   0.03882028   0.04094986   0.04316622   0.04546921   0.04785881   0.05033511   0.05289824   0.05554831   0.05828531   0.06110907   0.06401919   0.06701493   0.07009517   0.07325834   0.07650239   0.07982469   0.08322203   0.08669058   0.09022586   0.09382272   0.09747538   0.10117738   0.10492165   0.10870051   0.11250573   0.11632861   0.12015997   0.12399029   0.12780977   0.13160838   0.13537599   0.13910244   0.14277761   0.14639151   0.14993440   0.15339679   0.15676956   0.16004399   0.16321179   0.16626519   0.16919688   0.17200011   0.17466865   0.17719679   0.17957936   0.18181175   0.18388987   0.18581020   0.18756984   0.18916650   0.19059866   0.19186557   0.19296743   0.19390548   0.19468215   0.19530118   0.19576771   0.19608840   0.19627135   0.19632612   0.19626355   0.19609553   0.19583472   0.19549419   0.19508706   0.19462608   0.19412334   0.19358993   0.19303574   0.19246934   0.19189791   0.19132726   0.19076191   0.19020522   0.18965954   0.18912638   0.18860655   0.18810033   0.18760761   0.18712802   0.18666098   0.18620584   0.18576191   0.18532851   0.18490498   0.18449077   0.18408536   0.18368836   0.18329943   0.18291834   0.18254493   0.18217910   0.18182084   0.18147019   0.18112724   0.18079212   0.18046500   0.18014610   0.17983564   0.17953387   0.17924106   0.17895747   0.17868340   0.17841913   0.17816494   0.17792112   0.17768794   0.17746569   0.17725461   0.17705498   0.17686702   0.17669098   0.17652707   0.17637550   0.17623646   0.17611012   0.17599664   0.17589617   0.17580883   0.17573474   0.17567400   0.17562667   0.17559282   0.17557249   0.17556571  
 0.00748795   0.00749007   0.00749642   0.00750700   0.00752183   0.00754089   0.00756421   0.00759178   0.00762361   0.00765972   0.00770011   0.00774479   0.00779377   0.00784706   0.00790468   0.00796662   0.00803291   0.00810354   0.00817853   0.00825787   0.00834157   0.00842964   0.00852205   0.00861882   0.00871992   0.00882535   0.00893509   0.00904911   0.00916739   0.00928990   0.00941662   0.00954751   0.00968256   0.00982173   0.00996502   0.01011244   0.01026401   0.01041979   0.01057989   0.01074448   0.01091378   0.01108815   0.01126805   0.01145410   0.01164712   0.01184815   0.01205854   0.01227995   0.01251442   0.01276446   0.01303305   0.01332369   0.01364048   0.01398806   0.01437167   0.01479705   0.01527039   0.01579819   0.01638714   0.01704392   0.01777499   0.01858639   0.01948355   0.02047114   0.02155291   0.02273170   0.02400937   0.02538692   0.02686457   0.02844191   0.03011810   0.03189201   0.03376236   0.03572791   0.03778754   0.03994031   0.04218552   0.04452269   0.04695161   0.04947222   0.05208460   0.05478890   0.05758524   0.06047367   0.06345404   0.06652595   0.06968864   0.07294098   0.07628129   0.07970739   0.08321648   0.08680508   0.09046906   0.09420356   0.09800299   0.10186103   0.10577064   0.10972411   0.11371304   0.11772846   0.12176083   0.12580015   0.12983603   0.13385778   0.13785451   0.14181521   0.14572888   0.14958458   0.15337159   0.15707943   0.16069798   0.16421754   0.16762889   0.17092331   0.17409266   0.17712936   0.18002644   0.18277748   0.18537669   0.18781883   0.19009924   0.19221383   0.19415911   0.19593219   0.19753085   0.19895361   0.20019982   0.20126979   0.20216491   0.20288786   0.20344267   0.20383492   0.20407177   0.20416203   0.20411603   0.20394556   0.20366356   0.20328383   0.20282063   0.20228830   0.20170079   0.20107132   0.20041204   0.19973376   0.19904586   0.19835618   0.19767106   0.19699540   0.19633285   0.19568594   0.19505623   0.19444455   0.19385115   0.19327580   0.19271798   0.19217700   0.19165200   0.19114213   0.19064650   0.19016430   0.18969476   0.18923722   0.18879109   0.18835588   0.18793119   0.18751671   0.18711222   0.18671757   0.18633266   0.18595747   0.18559203   0.18523640   0.18489071   0.18455507   0.18422967   0.18391469   0.18361032   0.18331678   0.18303430   0.18276310   0.18250340   0.18225545   0.18201945   0.18179564   0.18158423   0.18138541   0.18119940   0.18102638   0.18086652   0.18072000   0.18058695   0.18046753   0.18036186   0.18027005   0.18019219   0.18012838   0.18007868   0.18004314   0.18002180   0.18001468  
 0.00775283   0.00775495   0.00776131   0.00777191   0.00778676   0.00780585   0.00782920   0.00785680   0.00788866   0.00792480   0.00796520   0.00800989   0.00805887   0.00811213   0.00816970   0.00823156   0.00829773   0.00836819   0.00844296   0.00852202   0.00860537   0.00869300   0.00878488   0.00888100   0.00898134   0.00908586   0.00919453   0.00930730   0.00942414   0.00954499   0.00966980   0.00979852   0.00993108   0.01006745   0.01020758   0.01035145   0.01049904   0.01065040   0.01080559   0.01096475   0.01112809   0.01129593   0.01146873   0.01164712   0.01183191   0.01202419   0.01222536   0.01243716   0.01266177   0.01290185   0.01316060   0.01344180   0.01374988   0.01408990   0.01446756   0.01488914   0.01536145   0.01589164   0.01648709   0.01715517   0.01790303   0.01873736   0.01966416   0.02068856   0.02181471   0.02304564   0.02438336   0.02582884   0.02738219   0.02904281   0.03080959   0.03268110   0.03465577   0.03673207   0.03890860   0.04118420   0.04355798   0.04602934   0.04859795   0.05126373   0.05402673   0.05688712   0.05984504   0.06290057   0.06605359   0.06930370   0.07265015   0.07609170   0.07962663   0.08325255   0.08696646   0.09076459   0.09464244   0.09859470   0.10261527   0.10669721   0.11083283   0.11501363   0.11923042   0.12347333   0.12773191   0.13199519   0.13625181   0.14049008   0.14469811   0.14886394   0.15297562   0.15702134   0.16098954   0.16486900   0.16864892   0.17231900   0.17586954   0.17929140   0.18257612   0.18571589   0.18870357   0.19153266   0.19419732   0.19669234   0.19901310   0.20115560   0.20311642   0.20489278   0.20648256   0.20788440   0.20909776   0.21012310   0.21096202   0.21161741   0.21209365   0.21239675   0.21253444   0.21251620   0.21235325   0.21205836   0.21164558   0.21112995   0.21052703   0.20985247   0.20912151   0.20834863   0.20754709   0.20672875   0.20590385   0.20508094   0.20426693   0.20346717   0.20268560   0.20192490   0.20118675   0.20047197   0.19978073   0.19911271   0.19846724   0.19784342   0.19724024   0.19665661   0.19609145   0.19554373   0.19501248   0.19449684   0.19399601   0.19350933   0.19303622   0.19257620   0.19212888   0.19169396   0.19127120   0.19086046   0.19046162   0.19007464   0.18969951   0.18933628   0.18898501   0.18864579   0.18831874   0.18800400   0.18770171   0.18741203   0.18713512   0.18687116   0.18662031   0.18638275   0.18615863   0.18594813   0.18575140   0.18556859   0.18539985   0.18524530   0.18510508   0.18497931   0.18486807   0.18477148   0.18468961   0.18462253   0.18457029   0.18453295   0.18451053   0.18450305  
 0.00802874   0.00803086   0.00803724   0.00804786   0.00806274   0.00808187   0.00810526   0.00813291   0.00816482   0.00820100   0.00824145   0.00828616   0.00833515   0.00838842   0.00844595   0.00850776   0.00857383   0.00864415   0.00871872   0.00879752   0.00888054   0.00896774   0.00905910   0.00915459   0.00925416   0.00935777   0.00946536   0.00957687   0.00969223   0.00981137   0.00993422   0.01006068   0.01019068   0.01032413   0.01046095   0.01060110   0.01074453   0.01089123   0.01104124   0.01119467   0.01135171   0.01151264   0.01167792   0.01184815   0.01202419   0.01220715   0.01239849   0.01260005   0.01281413   0.01304358   0.01329184   0.01356300   0.01386185   0.01419391   0.01456542   0.01498325   0.01545490   0.01598827   0.01659149   0.01727275   0.01803996   0.01890053   0.01986112   0.02092740   0.02210390   0.02339394   0.02479962   0.02632189   0.02796071   0.02971525   0.03158406   0.03356537   0.03565725   0.03785780   0.04016531   0.04257833   0.04509576   0.04771684   0.05044113   0.05326845   0.05619887   0.05923253   0.06236962   0.06561022   0.06895425   0.07240130   0.07595059   0.07960082   0.08335012   0.08719591   0.09113493   0.09516305   0.09927535   0.10346599   0.10772824   0.11205448   0.11643620   0.12086404   0.12532785   0.12981676   0.13431925   0.13882325   0.14331627   0.14778549   0.15221793   0.15660053   0.16092032   0.16516453   0.16932071   0.17337685   0.17732145   0.18114364   0.18483323   0.18838072   0.19177741   0.19501531   0.19808722   0.20098666   0.20370786   0.20624573   0.20859583   0.21075432   0.21271799   0.21448424   0.21605114   0.21741748   0.21858293   0.21954811   0.22031482   0.22088624   0.22126708   0.22146378   0.22148466   0.22133994   0.22104172   0.22060380   0.22004145   0.21937101   0.21860943   0.21777378   0.21688072   0.21594605   0.21498428   0.21400837   0.21302949   0.21205700   0.21109841   0.21015953   0.20924461   0.20835654   0.20749706   0.20666698   0.20586642   0.20509490   0.20435159   0.20363539   0.20294506   0.20227929   0.20163676   0.20101621   0.20041642   0.19983631   0.19927486   0.19873120   0.19820454   0.19769422   0.19719965   0.19672037   0.19625599   0.19580618   0.19537070   0.19494937   0.19454206   0.19414869   0.19376920   0.19340360   0.19305190   0.19271414   0.19239038   0.19208071   0.19178521   0.19150398   0.19123713   0.19098477   0.19074702   0.19052397   0.19031575   0.19012247   0.18994423   0.18978112   0.18963325   0.18950070   0.18938355   0.18928187   0.18919572   0.18912516   0.18907024   0.18903098   0.18900742   0.18899956  
 0.00831608   0.00831821   0.00832461   0.00833526   0.00835018   0.00836936   0.00839281   0.00842053   0.00845251   0.00848875   0.00852927   0.00857404   0.00862308   0.00867637   0.00873392   0.00879570   0.00886171   0.00893193   0.00900634   0.00908492   0.00916763   0.00925445   0.00934532   0.00944020   0.00953903   0.00964174   0.00974827   0.00985852   0.00997240   0.01008982   0.01021067   0.01033484   0.01046220   0.01059265   0.01072607   0.01086238   0.01100148   0.01114334   0.01128796   0.01143540   0.01158583   0.01173951   0.01189688   0.01205854   0.01222536   0.01239849   0.01257945   0.01277019   0.01297317   0.01319142   0.01342865   0.01368929   0.01397855   0.01430246   0.01466784   0.01508227   0.01555399   0.01609174   0.01670454   0.01740147   0.01819132   0.01908233   0.02008188   0.02119625   0.02243042   0.02378800   0.02527119   0.02688091   0.02861692   0.03047806   0.03246252   0.03456810   0.03679241   0.03913315   0.04158821   0.04415581   0.04683458   0.04962355   0.05252215   0.05553012   0.05864746   0.06187434   0.06521093   0.06865736   0.07221353   0.07587904   0.07965304   0.08353414   0.08752028   0.09160868   0.09579570   0.10007683   0.10444660   0.10889856   0.11342524   0.11801818   0.12266796   0.12736417   0.13209556   0.13685009   0.14161499   0.14637694   0.15112216   0.15583657   0.16050593   0.16511599   0.16965265   0.17410209   0.17845093   0.18268634   0.18679614   0.19076890   0.19459400   0.19826167   0.20176305   0.20509011   0.20823572   0.21119356   0.21395809   0.21652450   0.21888866   0.22104705   0.22299680   0.22473559   0.22626179   0.22757445   0.22867344   0.22955963   0.23023506   0.23070316   0.23096898   0.23103944   0.23092340   0.23063184   0.23017777   0.22957608   0.22884331   0.22799718   0.22705613   0.22603874   0.22496318   0.22384670   0.22270515   0.22155267   0.22040146   0.21926171   0.21814160   0.21704743   0.21598378   0.21495372   0.21395910   0.21300070   0.21207853   0.21119197   0.21033998   0.20952125   0.20873428   0.20797749   0.20724930   0.20654818   0.20587265   0.20522137   0.20459307   0.20398664   0.20340106   0.20283545   0.20228903   0.20176112   0.20125115   0.20075864   0.20028316   0.19982439   0.19938204   0.19895590   0.19854580   0.19815161   0.19777322   0.19741059   0.19706368   0.19673247   0.19641697   0.19611720   0.19583319   0.19556499   0.19531264   0.19507620   0.19485573   0.19465128   0.19446293   0.19429072   0.19413472   0.19399499   0.19387156   0.19376449   0.19367382   0.19359958   0.19354181   0.19350053   0.19347575   0.19346749  
 0.00861528   0.00861741   0.00862383   0.00863453   0.00864950   0.00866876   0.00869229   0.00872009   0.00875217   0.00878852   0.00882913   0.00887401   0.00892313   0.00897650   0.00903410   0.00909591   0.00916191   0.00923208   0.00930639   0.00938480   0.00946727   0.00955376   0.00964420   0.00973852   0.00983666   0.00993853   0.01004403   0.01015306   0.01026550   0.01038122   0.01050008   0.01062194   0.01074666   0.01087407   0.01100404   0.01113642   0.01127109   0.01140798   0.01154704   0.01168830   0.01183189   0.01197806   0.01212720   0.01227995   0.01243716   0.01260005   0.01277019   0.01294966   0.01314107   0.01334770   0.01357353   0.01382338   0.01410292   0.01441875   0.01477836   0.01519011   0.01566311   0.01620702   0.01683189   0.01754780   0.01836453   0.01929128   0.02033625   0.02150640   0.02280722   0.02424262   0.02581492   0.02752494   0.02937220   0.03135517   0.03347157   0.03571866   0.03809354   0.04059338   0.04321562   0.04595808   0.04881906   0.05179733   0.05489215   0.05810315   0.06143027   0.06487364   0.06843345   0.07210981   0.07590263   0.07981147   0.08383538   0.08797283   0.09222155   0.09657842   0.10103943   0.10559953   0.11025261   0.11499146   0.11980775   0.12469202   0.12963372   0.13462126   0.13964208   0.14468274   0.14972908   0.15476631   0.15977919   0.16475219   0.16966968   0.17451609   0.17927609   0.18393476   0.18847774   0.19289138   0.19716285   0.20128023   0.20523259   0.20901000   0.21260358   0.21600547   0.21920879   0.22220757   0.22499671   0.22757189   0.22992948   0.23206649   0.23398052   0.23566972   0.23713285   0.23836931   0.23937928   0.24016389   0.24072543   0.24106761   0.24119580   0.24111734   0.24084168   0.24038050   0.23974774   0.23895942   0.23803337   0.23698877   0.23584561   0.23462411   0.23334405   0.23202421   0.23068188   0.22933249   0.22798932   0.22666346   0.22536380   0.22409716   0.22286845   0.22168097   0.22053661   0.21943614   0.21837943   0.21736570   0.21639368   0.21546178   0.21456823   0.21371115   0.21288866   0.21209892   0.21134018   0.21061077   0.20990917   0.20923399   0.20858396   0.20795794   0.20735492   0.20677401   0.20621443   0.20567548   0.20515658   0.20465721   0.20417694   0.20371538   0.20327223   0.20284721   0.20244011   0.20205076   0.20167899   0.20132470   0.20098780   0.20066822   0.20036590   0.20008081   0.19981294   0.19956227   0.19932879   0.19911252   0.19891346   0.19873163   0.19856704   0.19841972   0.19828967   0.19817692   0.19808148   0.19800338   0.19794261   0.19789920   0.19787315   0.19786447  
 0.00892675   0.00892890   0.00893535   0.00894610   0.00896115   0.00898049   0.00900413   0.00903206   0.00906427   0.00910076   0.00914152   0.00918655   0.00923582   0.00928932   0.00934704   0.00940894   0.00947501   0.00954520   0.00961949   0.00969781   0.00978013   0.00986637   0.00995646   0.01005032   0.01014785   0.01024896   0.01035352   0.01046140   0.01057247   0.01068655   0.01080349   0.01092310   0.01104520   0.01116960   0.01129612   0.01142456   0.01155478   0.01168663   0.01182005   0.01195502   0.01209164   0.01223011   0.01237083   0.01251442   0.01266177   0.01281413   0.01297317   0.01314107   0.01332066   0.01351543   0.01372973   0.01396879   0.01423880   0.01454701   0.01490166   0.01531199   0.01578808   0.01634069   0.01698099   0.01772021   0.01856930   0.01953850   0.02063697   0.02187243   0.02325093   0.02477673   0.02645223   0.02827814   0.03025366   0.03237679   0.03464468   0.03705396   0.03960109   0.04228262   0.04509542   0.04803685   0.05110481   0.05429776   0.05761472   0.06105520   0.06461902   0.06830628   0.07211714   0.07605168   0.08010976   0.08429087   0.08859393   0.09301720   0.09755810   0.10221313   0.10697772   0.11184619   0.11681165   0.12186595   0.12699971   0.13220226   0.13746174   0.14276510   0.14809826   0.15344617   0.15879301   0.16412231   0.16941717   0.17466043   0.17983492   0.18492360   0.18990984   0.19477756   0.19951144   0.20409704   0.20852097   0.21277093   0.21683584   0.22070583   0.22437224   0.22782758   0.23106550   0.23408068   0.23686872   0.23942606   0.24174983   0.24383779   0.24568823   0.24729996   0.24867227   0.24980503   0.25069879   0.25135499   0.25177617   0.25196630   0.25193105   0.25167813   0.25121750   0.25056154   0.24972508   0.24872526   0.24758123   0.24631366   0.24494419   0.24349473   0.24198677   0.24044075   0.23887547   0.23730771   0.23575193   0.23422018   0.23272209   0.23126502   0.22985424   0.22849325   0.22718400   0.22592720   0.22472258   0.22356915   0.22246538   0.22140938   0.22039905   0.21943219   0.21850657   0.21762002   0.21677043   0.21595584   0.21517441   0.21442442   0.21370434   0.21301274   0.21234836   0.21171006   0.21109682   0.21050773   0.20994199   0.20939889   0.20887781   0.20837821   0.20789960   0.20744157   0.20700377   0.20658586   0.20618759   0.20580873   0.20544907   0.20510845   0.20478671   0.20448375   0.20419946   0.20393376   0.20368656   0.20345783   0.20324751   0.20305556   0.20288195   0.20272666   0.20258968   0.20247098   0.20237055   0.20228839   0.20222450   0.20217886   0.20215148   0.20214235  
 0.00925094   0.00925310   0.00925960   0.00927041   0.00928556   0.00930502   0.00932880   0.00935689   0.00938929   0.00942598   0.00946695   0.00951218   0.00956167   0.00961539   0.00967330   0.00973540   0.00980162   0.00987194   0.00994630   0.01002465   0.01010692   0.01019303   0.01028289   0.01037641   0.01047347   0.01057395   0.01067769   0.01078456   0.01089437   0.01100694   0.01112207   0.01123955   0.01135914   0.01148063   0.01160378   0.01172836   0.01185417   0.01198104   0.01210884   0.01223752   0.01236713   0.01249787   0.01263011   0.01276446   0.01290185   0.01304358   0.01319142   0.01334770   0.01351543   0.01369843   0.01390139   0.01413002   0.01439113   0.01469267   0.01504375   0.01545461   0.01593644   0.01650123   0.01716144   0.01792965   0.01881809   0.01983822   0.02100028   0.02231286   0.02378265   0.02541425   0.02721016   0.02917091   0.03129530   0.03358074   0.03602370   0.03862004   0.04136545   0.04425574   0.04728711   0.05045634   0.05376084   0.05719871   0.06076869   0.06447007   0.06830257   0.07226618   0.07636100   0.08058704   0.08494407   0.08943142   0.09404782   0.09879121   0.10365860   0.10864596   0.11374805   0.11895835   0.12426897   0.12967065   0.13515267   0.14070292   0.14630793   0.15195294   0.15762205   0.16329832   0.16896399   0.17460068   0.18018958   0.18571171   0.19114818   0.19648042   0.20169042   0.20676093   0.21167571   0.21641965   0.22097894   0.22534115   0.22949527   0.23343177   0.23714254   0.24062084   0.24386119   0.24685927   0.24961175   0.25211616   0.25437074   0.25637428   0.25812603   0.25962566   0.26087317   0.26186903   0.26261422   0.26311053   0.26336076   0.26336905   0.26314133   0.26268557   0.26201216   0.26113409   0.26006701   0.25882913   0.25744092   0.25592457   0.25430338   0.25260105   0.25084084   0.24904492   0.24723371   0.24542543   0.24363577   0.24187779   0.24016190   0.23849602   0.23688580   0.23533492   0.23384537   0.23241778   0.23105173   0.22974596   0.22849863   0.22730754   0.22617021   0.22508406   0.22404649   0.22305495   0.22210696   0.22120018   0.22033243   0.21950168   0.21870603   0.21794379   0.21721338   0.21651340   0.21584256   0.21519971   0.21458383   0.21399397   0.21342933   0.21288916   0.21237280   0.21187968   0.21140926   0.21096109   0.21053476   0.21012991   0.20974623   0.20938342   0.20904125   0.20871949   0.20841797   0.20813650   0.20787494   0.20763317   0.20741108   0.20720857   0.20702556   0.20686198   0.20671777   0.20659288   0.20648727   0.20640090   0.20633376   0.20628581   0.20625705   0.20624746  
 0.00958831   0.00959049   0.00959704   0.00960795   0.00962321   0.00964283   0.00966679   0.00969510   0.00972773   0.00976468   0.00980594   0.00985147   0.00990126   0.00995529   0.01001351   0.01007590   0.01014241   0.01021298   0.01028755   0.01036607   0.01044844   0.01053458   0.01062438   0.01071772   0.01081448   0.01091449   0.01101761   0.01112365   0.01123240   0.01134365   0.01145717   0.01157270   0.01168997   0.01180873   0.01192869   0.01204959   0.01217117   0.01229321   0.01241554   0.01253807   0.01266081   0.01278394   0.01290781   0.01303305   0.01316060   0.01329184   0.01342865   0.01357353   0.01372973   0.01390139   0.01409362   0.01431269   0.01456607   0.01486255   0.01521222   0.01562644   0.01611769   0.01669936   0.01738541   0.01818991   0.01912661   0.02020836   0.02144662   0.02285097   0.02442880   0.02618511   0.02812244   0.03024109   0.03253936   0.03501395   0.03766048   0.04047389   0.04344893   0.04658054   0.04986412   0.05329575   0.05687226   0.06059129   0.06445125   0.06845115   0.07259053   0.07686922   0.08128720   0.08584435   0.09054026   0.09537402   0.10034402   0.10544776   0.11068170   0.11604104   0.12151968   0.12711001   0.13280290   0.13858762   0.14445186   0.15038171   0.15636174   0.16237515   0.16840384   0.17442867   0.18042963   0.18638612   0.19227718   0.19808184   0.20377934   0.20934949   0.21477290   0.22003122   0.22510742   0.22998592   0.23465278   0.23909571   0.24330422   0.24726952   0.25098449   0.25444359   0.25764272   0.26057902   0.26325070   0.26565682   0.26779710   0.26967174   0.27128127   0.27262643   0.27370815   0.27452761   0.27508631   0.27538638   0.27543081   0.27522389   0.27477161   0.27408209   0.27316600   0.27203677   0.27071076   0.26920717   0.26754769   0.26575601   0.26385714   0.26187656   0.25983939   0.25776960   0.25568930   0.25361822   0.25157334   0.24956878   0.24761575   0.24572276   0.24389583   0.24213881   0.24045373   0.23884111   0.23730030   0.23582978   0.23442736   0.23309044   0.23181616   0.23060150   0.22944345   0.22833902   0.22728534   0.22627966   0.22531941   0.22440218   0.22352574   0.22268804   0.22188719   0.22112148   0.22038935   0.21968937   0.21902025   0.21838084   0.21777007   0.21718701   0.21663080   0.21610066   0.21559591   0.21511592   0.21466013   0.21422804   0.21381920   0.21343321   0.21306969   0.21272835   0.21240887   0.21211101   0.21183453   0.21157924   0.21134495   0.21113151   0.21093878   0.21076663   0.21061497   0.21048370   0.21037274   0.21028204   0.21021155   0.21016123   0.21013104   0.21012098  
 0.00993933   0.00994154   0.00994815   0.00995917   0.00997459   0.00999440   0.01001861   0.01004719   0.01008013   0.01011742   0.01015905   0.01020498   0.01025519   0.01030964   0.01036830   0.01043113   0.01049806   0.01056904   0.01064401   0.01072287   0.01080553   0.01089190   0.01098184   0.01107523   0.01117191   0.01127172   0.01137445   0.01147991   0.01158787   0.01169807   0.01181025   0.01192412   0.01203937   0.01215569   0.01227277   0.01239028   0.01250793   0.01262545   0.01274263   0.01285932   0.01297552   0.01309136   0.01320721   0.01332369   0.01344180   0.01356300   0.01368929   0.01382338   0.01396879   0.01413002   0.01431269   0.01452367   0.01477123   0.01506508   0.01541644   0.01583798   0.01634364   0.01694842   0.01766797   0.01851814   0.01951438   0.02067115   0.02200128   0.02351551   0.02522201   0.02712616   0.02923058   0.03153521   0.03403774   0.03673399   0.03961855   0.04268527   0.04592779   0.04933998   0.05291630   0.05665199   0.06054321   0.06458703   0.06878141   0.07312505   0.07761720   0.08225748   0.08704564   0.09198132   0.09706380   0.10229178   0.10766316   0.11317479   0.11882229   0.12459990   0.13050029   0.13651446   0.14263164   0.14883928   0.15512302   0.16146673   0.16785260   0.17426131   0.18067219   0.18706348   0.19341255   0.19969628   0.20589134   0.21197455   0.21792323   0.22371553   0.22933077   0.23474970   0.23995475   0.24493024   0.24966248   0.25413990   0.25835301   0.26229436   0.26595846   0.26934160   0.27244166   0.27525786   0.27779051   0.28004074   0.28201023   0.28370101   0.28511521   0.28625494   0.28712226   0.28771915   0.28804770   0.28811033   0.28791014   0.28745137   0.28673991   0.28578381   0.28459375   0.28318341   0.28156964   0.27977243   0.27781460   0.27572127   0.27351907   0.27123532   0.26889701   0.26652996   0.26415804   0.26180253   0.25948178   0.25721097   0.25500219   0.25286451   0.25080433   0.24882567   0.24693055   0.24511935   0.24339119   0.24174420   0.24017582   0.23868302   0.23726247   0.23591072   0.23462425   0.23339964   0.23223355   0.23112280   0.23006438   0.22905548   0.22809349   0.22717598   0.22630073   0.22546567   0.22466894   0.22390882   0.22318376   0.22249231   0.22183319   0.22120523   0.22060734   0.22003856   0.21949801   0.21898488   0.21849846   0.21803809   0.21760316   0.21719316   0.21680758   0.21644600   0.21610801   0.21579327   0.21550145   0.21523227   0.21498546   0.21476082   0.21455813   0.21437722   0.21421794   0.21408015   0.21396374   0.21386863   0.21379472   0.21374197   0.21371034   0.21369980  
 0.01030449   0.01030672   0.01031342   0.01032458   0.01034019   0.01036025   0.01038475   0.01041368   0.01044702   0.01048476   0.01052686   0.01057331   0.01062406   0.01067909   0.01073835   0.01080178   0.01086933   0.01094092   0.01101648   0.01109591   0.01117910   0.01126595   0.01135630   0.01145001   0.01154691   0.01164681   0.01174948   0.01185471   0.01196222   0.01207174   0.01218296   0.01229556   0.01240919   0.01252351   0.01263813   0.01275272   0.01286691   0.01298039   0.01309291   0.01320429   0.01331450   0.01342364   0.01353208   0.01364048   0.01374988   0.01386185   0.01397855   0.01410292   0.01423880   0.01439113   0.01456607   0.01477123   0.01501575   0.01531044   0.01566780   0.01610199   0.01662865   0.01726463   0.01802754   0.01893526   0.02000519   0.02125366   0.02269510   0.02434151   0.02620195   0.02828225   0.03058500   0.03310974   0.03585335   0.03881062   0.04197488   0.04533867   0.04889432   0.05263445   0.05655238   0.06064238   0.06489978   0.06932100   0.07390345   0.07864539   0.08354569   0.08860365   0.09381864   0.09918992   0.10471627   0.11039579   0.11622559   0.12220159   0.12831824   0.13456840   0.14094309   0.14743145   0.15402058   0.16069554   0.16743939   0.17423321   0.18105625   0.18788615   0.19469913   0.20147035   0.20817419   0.21478469   0.22127590   0.22762234   0.23379940   0.23978370   0.24555351   0.25108901   0.25637261   0.26138905   0.26612562   0.27057211   0.27472085   0.27856656   0.28210618   0.28533865   0.28826461   0.29088612   0.29320629   0.29522892   0.29695824   0.29839853   0.29955391   0.30042816   0.30102461   0.30134615   0.30139542   0.30117505   0.30068806   0.29993842   0.29893161   0.29767525   0.29617973   0.29445862   0.29252896   0.29041128   0.28812933   0.28570947   0.28317991   0.28056972   0.27790779   0.27522181   0.27253743   0.26987756   0.26726192   0.26470685   0.26222526   0.25982686   0.25751838   0.25530401   0.25318573   0.25116377   0.24923695   0.24740303   0.24565902   0.24400141   0.24242640   0.24092999   0.23950819   0.23815704   0.23687272   0.23565158   0.23449014   0.23338515   0.23233358   0.23133260   0.23037961   0.22947220   0.22860816   0.22778546   0.22700223   0.22625677   0.22554752   0.22487306   0.22423208   0.22362340   0.22304593   0.22249869   0.22198077   0.22149135   0.22102968   0.22059509   0.22018695   0.21980470   0.21944784   0.21911591   0.21880848   0.21852518   0.21826569   0.21802969   0.21781692   0.21762715   0.21746017   0.21731580   0.21719389   0.21709432   0.21701697   0.21696178   0.21692869   0.21691766  
 0.01068428   0.01068655   0.01069335   0.01070468   0.01072053   0.01074090   0.01076578   0.01079514   0.01082898   0.01086727   0.01090998   0.01095708   0.01100855   0.01106432   0.01112436   0.01118861   0.01125699   0.01132942   0.01140583   0.01148610   0.01157011   0.01165774   0.01174883   0.01184321   0.01194070   0.01204107   0.01214409   0.01224950   0.01235701   0.01246632   0.01257708   0.01268893   0.01280148   0.01291436   0.01302713   0.01313941   0.01325080   0.01336093   0.01346953   0.01357638   0.01368141   0.01378473   0.01388672   0.01398806   0.01408990   0.01419391   0.01430246   0.01441875   0.01454701   0.01469267   0.01486255   0.01506508   0.01531044   0.01561068   0.01597979   0.01643365   0.01698984   0.01766736   0.01848611   0.01946625   0.02062752   0.02198832   0.02356495   0.02537087   0.02741610   0.02970696   0.03224597   0.03503212   0.03806132   0.04132709   0.04482128   0.04853486   0.05245861   0.05658367   0.06090207   0.06540692   0.07009258   0.07495468   0.07998995   0.08519611   0.09057152   0.09611496   0.10182528   0.10770108   0.11374041   0.11994040   0.12629703   0.13280480   0.13945654   0.14624312   0.15315335   0.16017379   0.16728874   0.17448017   0.18172778   0.18900913   0.19629984   0.20357381   0.21080356   0.21796065   0.22501606   0.23194069   0.23870584   0.24528375   0.25164802   0.25777411   0.26363970   0.26922507   0.27451333   0.27949058   0.28414600   0.28847185   0.29246330   0.29611833   0.29943739   0.30242308   0.30507982   0.30741335   0.30943040   0.31113818   0.31254400   0.31365492   0.31447740   0.31501711   0.31527879   0.31526626   0.31498260   0.31443046   0.31361249   0.31253199   0.31119363   0.30960417   0.30777318   0.30571369   0.30344250   0.30098030   0.29835144   0.29558333   0.29270557   0.28974890   0.28674405   0.28372059   0.28070597   0.27772475   0.27479807   0.27194343   0.26917463   0.26650197   0.26393255   0.26147069   0.25911834   0.25687550   0.25474068   0.25271124   0.25078371   0.24895408   0.24721798   0.24557088   0.24400824   0.24252555   0.24111846   0.23978280   0.23851461   0.23731017   0.23616599   0.23507883   0.23404566   0.23306372   0.23213042   0.23124340   0.23040048   0.22959965   0.22883909   0.22811710   0.22743213   0.22678277   0.22616772   0.22558579   0.22503589   0.22451702   0.22402828   0.22356884   0.22313792   0.22273485   0.22235899   0.22200977   0.22168667   0.22138923   0.22111702   0.22086967   0.22064683   0.22044821   0.22027355   0.22012263   0.21999524   0.21989123   0.21981047   0.21975285   0.21971831   0.21970680  
 0.01107922   0.01108153   0.01108846   0.01110000   0.01111615   0.01113689   0.01116222   0.01119213   0.01122658   0.01126555   0.01130902   0.01135696   0.01140931   0.01146604   0.01152708   0.01159238   0.01166185   0.01173542   0.01181297   0.01189440   0.01197958   0.01206836   0.01216058   0.01225605   0.01235456   0.01245587   0.01255974   0.01266586   0.01277393   0.01288361   0.01299453   0.01310628   0.01321846   0.01333062   0.01344233   0.01355312   0.01366257   0.01377030   0.01387596   0.01397933   0.01408032   0.01417905   0.01427591   0.01437167   0.01446756   0.01456542   0.01466784   0.01477836   0.01490166   0.01504375   0.01521222   0.01541644   0.01566780   0.01597979   0.01636811   0.01685064   0.01744722   0.01817931   0.01906943   0.02014047   0.02141477   0.02291321   0.02465418   0.02665281   0.02892023   0.03146324   0.03428423   0.03738149   0.04074976   0.04438101   0.04826536   0.05239191   0.05674962   0.06132796   0.06611741   0.07110976   0.07629827   0.08167760   0.08724372   0.09299360   0.09892493   0.10503577   0.11132416   0.11778774   0.12442339   0.13122683   0.13819234   0.14531240   0.15257741   0.15997554   0.16749247   0.17511130   0.18281252   0.19057402   0.19837118   0.20617709   0.21396278   0.22169764   0.22934979   0.23688660   0.24427529   0.25148342   0.25847959   0.26523397   0.27171884   0.27790917   0.28378294   0.28932158   0.29451009   0.29933723   0.30379550   0.30788100   0.31159324   0.31493483   0.31791105   0.32052946   0.32279934   0.32473119   0.32633620   0.32762572   0.32861076   0.32930157   0.32970725   0.32983553   0.32969256   0.32928299   0.32861013   0.32767626   0.32648325   0.32503323   0.32332945   0.32137717   0.31918456   0.31676345   0.31412984   0.31130409   0.30831073   0.30517787   0.30193627   0.29861820   0.29525611   0.29188143   0.28852342   0.28520829   0.28195865   0.27879317   0.27572656   0.27276974   0.26993017   0.26721230   0.26461801   0.26214708   0.25979767   0.25756669   0.25545018   0.25344357   0.25154191   0.24974010   0.24803299   0.24641553   0.24488279   0.24343006   0.24205285   0.24074696   0.23950842   0.23833353   0.23721887   0.23616125   0.23515772   0.23420556   0.23330226   0.23244551   0.23163317   0.23086329   0.23013407   0.22944384   0.22879108   0.22817440   0.22759251   0.22704423   0.22652849   0.22604429   0.22559072   0.22516697   0.22477227   0.22440594   0.22406734   0.22375593   0.22347118   0.22321264   0.22297989   0.22277258   0.22259039   0.22243303   0.22230027   0.22219192   0.22210781   0.22204781   0.22201185   0.22199987  
 0.01148983   0.01149219   0.01149927   0.01151107   0.01152757   0.01154878   0.01157466   0.01160522   0.01164042   0.01168023   0.01172464   0.01177360   0.01182706   0.01188497   0.01194727   0.01201390   0.01208477   0.01215979   0.01223884   0.01232182   0.01240857   0.01249894   0.01259275   0.01268979   0.01278985   0.01289267   0.01299797   0.01310545   0.01321475   0.01332552   0.01343736   0.01354983   0.01366248   0.01377486   0.01388646   0.01399681   0.01410544   0.01421194   0.01431595   0.01441721   0.01451566   0.01461142   0.01470493   0.01479705   0.01488914   0.01498325   0.01508227   0.01519011   0.01531199   0.01545461   0.01562644   0.01583798   0.01610199   0.01643365   0.01685064   0.01737315   0.01802363   0.01882640   0.01980704   0.02099155   0.02240533   0.02407206   0.02601260   0.02824393   0.03077843   0.03362341   0.03678104   0.04024873   0.04401980   0.04808438   0.05243051   0.05704515   0.06191516   0.06702804   0.07237255   0.07793899   0.08371932   0.08970715   0.09589745   0.10228633   0.10887055   0.11564717   0.12261305   0.12976442   0.13709642   0.14460269   0.15227500   0.16010289   0.16807337   0.17617071   0.18437628   0.19266843   0.20102251   0.20941100   0.21780364   0.22616780   0.23446883   0.24267059   0.25073604   0.25862787   0.26630921   0.27374437   0.28089951   0.28774340   0.29424795   0.30038881   0.30614574   0.31150290   0.31644901   0.32097736   0.32508566   0.32877579   0.33205340   0.33492749   0.33740979   0.33951422   0.34125622   0.34265209   0.34371837   0.34447122   0.34492585   0.34509601   0.34499361   0.34462839   0.34400781   0.34313703   0.34201916   0.34065563   0.33904688   0.33719316   0.33509554   0.33275699   0.33018345   0.32738479   0.32437548   0.32117489   0.31780720   0.31430078   0.31068723   0.30700011   0.30327350   0.29954059   0.29583243   0.29217692   0.28859814   0.28511599   0.28174610   0.27850005   0.27538566   0.27240751   0.26956742   0.26686493   0.26429784   0.26186260   0.25955472   0.25736905   0.25530006   0.25334203   0.25148920   0.24973593   0.24807670   0.24650624   0.24501953   0.24361185   0.24227873   0.24101604   0.23981990   0.23868670   0.23761313   0.23659609   0.23563273   0.23472041   0.23385672   0.23303940   0.23226639   0.23153578   0.23084583   0.23019492   0.22958157   0.22900441   0.22846219   0.22795375   0.22747805   0.22703411   0.22662105   0.22623807   0.22588442   0.22555945   0.22526256   0.22499319   0.22475087   0.22453517   0.22434571   0.22418215   0.22404423   0.22393170   0.22384437   0.22378209   0.22374477   0.22373234  
 0.01191665   0.01191907   0.01192634   0.01193844   0.01195537   0.01197712   0.01200367   0.01203501   0.01207111   0.01211195   0.01215748   0.01220768   0.01226249   0.01232186   0.01238572   0.01245400   0.01252661   0.01260346   0.01268442   0.01276937   0.01285816   0.01295062   0.01304656   0.01314576   0.01324798   0.01335297   0.01346041   0.01356998   0.01368132   0.01379403   0.01390769   0.01402185   0.01413603   0.01424972   0.01436241   0.01447360   0.01458279   0.01468954   0.01479348   0.01489438   0.01499216   0.01508700   0.01517942   0.01527039   0.01536145   0.01545490   0.01555399   0.01566311   0.01578808   0.01593644   0.01611769   0.01634364   0.01662865   0.01698984   0.01744722   0.01802363   0.01874455   0.01963762   0.02073196   0.02205717   0.02364217   0.02551392   0.02769605   0.03020769   0.03306259   0.03626857   0.03982747   0.04373562   0.04798459   0.05256235   0.05745451   0.06264554   0.06811988   0.07386285   0.07986125   0.08610370   0.09258076   0.09928478   0.10620964   0.11335030   0.12070234   0.12826143   0.13602277   0.14398051   0.15212731   0.16045377   0.16894805   0.17759547   0.18637823   0.19527514   0.20426157   0.21330935   0.22238693   0.23145957   0.24048970   0.24943739   0.25826095   0.26691764   0.27536446   0.28355902   0.29146038   0.29903000   0.30623250   0.31303650   0.31941518   0.32534685   0.33081525   0.33580974   0.34032526   0.34436219   0.34792598   0.35102667   0.35367835   0.35589839   0.35770678   0.35912533   0.36017687   0.36088453   0.36127091   0.36135749   0.36116395   0.36070762   0.36000310   0.35906193   0.35789243   0.35649977   0.35488622   0.35305161   0.35099411   0.34871120   0.34620079   0.34346259   0.34049932   0.33731795   0.33393051   0.33035462   0.32661343   0.32273503   0.31875147   0.31469732   0.31060810   0.30651868   0.30246188   0.29846730   0.29456054   0.29076276   0.28709057   0.28355622   0.28016797   0.27693054   0.27384569   0.27091276   0.26812917   0.26549092   0.26299299   0.26062964   0.25839475   0.25628197   0.25428495   0.25239740   0.25061325   0.24892664   0.24733202   0.24582414   0.24439804   0.24304911   0.24177304   0.24056581   0.23942370   0.23834326   0.23732129   0.23635483   0.23544115   0.23457773   0.23376224   0.23299252   0.23226660   0.23158263   0.23093895   0.23033398   0.22976632   0.22923463   0.22873772   0.22827448   0.22784390   0.22744504   0.22707708   0.22673923   0.22643081   0.22615120   0.22589982   0.22567620   0.22547988   0.22531049   0.22516770   0.22505124   0.22496088   0.22489647   0.22485786   0.22484500  
 0.01236023   0.01236272   0.01237020   0.01238266   0.01240010   0.01242250   0.01244984   0.01248211   0.01251929   0.01256134   0.01260823   0.01265991   0.01271635   0.01277747   0.01284322   0.01291352   0.01298826   0.01306736   0.01315069   0.01323811   0.01332947   0.01342459   0.01352327   0.01362529   0.01373039   0.01383829   0.01394868   0.01406122   0.01417552   0.01429117   0.01440773   0.01452472   0.01464164   0.01475797   0.01487317   0.01498672   0.01509811   0.01520690   0.01531272   0.01541535   0.01551476   0.01561120   0.01570530   0.01579819   0.01589164   0.01598827   0.01609174   0.01620702   0.01634069   0.01650123   0.01669936   0.01694842   0.01726463   0.01766736   0.01817931   0.01882640   0.01963762   0.02064446   0.02188011   0.02337835   0.02517217   0.02729227   0.02976546   0.03261331   0.03585105   0.03948702   0.04352258   0.04795267   0.05276680   0.05795037   0.06348614   0.06935573   0.07554086   0.08202437   0.08879092   0.09582729   0.10312248   0.11066745   0.11845476   0.12647803   0.13473125   0.14320822   0.15190178   0.16080321   0.16990156   0.17918313   0.18863097   0.19822445   0.20793899   0.21774585   0.22761214   0.23750085   0.24737116   0.25717887   0.26687693   0.27641628   0.28574664   0.29481757   0.30357951   0.31198491   0.31998934   0.32755250   0.33463919   0.34122006   0.34727223   0.35277969   0.35773339   0.36213126   0.36597786   0.36928396   0.37206585   0.37434460   0.37614519   0.37749561   0.37842587   0.37896707   0.37915052   0.37900683   0.37856513   0.37785232   0.37689245   0.37570617   0.37431031   0.37271759   0.37093650   0.36897141   0.36682285   0.36448808   0.36196198   0.35923813   0.35631020   0.35317343   0.34982621   0.34627148   0.34251785   0.33858025   0.33448002   0.33024438   0.32590533   0.32149812   0.31705953   0.31262602   0.30823213   0.30390921   0.29968441   0.29558023   0.29161436   0.28779979   0.28414525   0.28065569   0.27733285   0.27417589   0.27118191   0.26834648   0.26566405   0.26312834   0.26073261   0.25846995   0.25633336   0.25431600   0.25241118   0.25061250   0.24891386   0.24730949   0.24579396   0.24436219   0.24300944   0.24173127   0.24052358   0.23938256   0.23830466   0.23728662   0.23632539   0.23541818   0.23456240   0.23375565   0.23299572   0.23228057   0.23160832   0.23097721   0.23038567   0.22983221   0.22931548   0.22883423   0.22838732   0.22797372   0.22759246   0.22724269   0.22692362   0.22663454   0.22637483   0.22614391   0.22594130   0.22576655   0.22561930   0.22549924   0.22540612   0.22533974   0.22529997   0.22528672  
 0.01282112   0.01282370   0.01283143   0.01284432   0.01286234   0.01288550   0.01291377   0.01294714   0.01298558   0.01302906   0.01307754   0.01313099   0.01318936   0.01325258   0.01332058   0.01339329   0.01347061   0.01355243   0.01363864   0.01372909   0.01382362   0.01392204   0.01402416   0.01412974   0.01423851   0.01435019   0.01446445   0.01458093   0.01469925   0.01481899   0.01493967   0.01506081   0.01518189   0.01530238   0.01542174   0.01553944   0.01565496   0.01576789   0.01587787   0.01598472   0.01608850   0.01618955   0.01628865   0.01638714   0.01648709   0.01659149   0.01670454   0.01683189   0.01698099   0.01716144   0.01738541   0.01766797   0.01802754   0.01848611   0.01906943   0.01980704   0.02073196   0.02188011   0.02328939   0.02499840   0.02704481   0.02946357   0.03228514   0.03553377   0.03922634   0.04337162   0.04797029   0.05301556   0.05849443   0.06438924   0.07067948   0.07734347   0.08435985   0.09170873   0.09937239   0.10733563   0.11558573   0.12411211   0.13290580   0.14195868   0.15126273   0.16080917   0.17058762   0.18058530   0.19078628   0.20117082   0.21171484   0.22238948   0.23316085   0.24398991   0.25483259   0.26564012   0.27635951   0.28693433   0.29730567   0.30741324   0.31719671   0.32659709   0.33555816   0.34402789   0.35195978   0.35931402   0.36605847   0.37216935   0.37763166   0.38243929   0.38659483   0.39010913   0.39300055   0.39529414   0.39702053   0.39821483   0.39891546   0.39916295   0.39899881   0.39846445   0.39760017   0.39644428   0.39503224   0.39339600   0.39156334   0.38955745   0.38739650   0.38509343   0.38265587   0.38008629   0.37738236   0.37453762   0.37154245   0.36838532   0.36505436   0.36153912   0.35783240   0.35393191   0.34984170   0.34557305   0.34114463   0.33658209   0.33191688   0.32718460   0.32242304   0.31767016   0.31296226   0.30833244   0.30380954   0.29941750   0.29517516   0.29109642   0.28719056   0.28346285   0.27991511   0.27654640   0.27335354   0.27033173   0.26747497   0.26477647   0.26222893   0.25982487   0.25755673   0.25541709   0.25339872   0.25149468   0.24969836   0.24800348   0.24640416   0.24489488   0.24347046   0.24212608   0.24085728   0.23965988   0.23853002   0.23746412   0.23645886   0.23551117   0.23461822   0.23377736   0.23298617   0.23224241   0.23154399   0.23088901   0.23027570   0.22970243   0.22916770   0.22867014   0.22820849   0.22778159   0.22738838   0.22702791   0.22669930   0.22640177   0.22613462   0.22589721   0.22568900   0.22550950   0.22535830   0.22523506   0.22513949   0.22507138   0.22503058   0.22501698  
 0.01329989   0.01330257   0.01331059   0.01332397   0.01334268   0.01336672   0.01339606   0.01343071   0.01347062   0.01351577   0.01356612   0.01362163   0.01368226   0.01374794   0.01381860   0.01389416   0.01397454   0.01405961   0.01414926   0.01424335   0.01434170   0.01444415   0.01455046   0.01466042   0.01477375   0.01489016   0.01500932   0.01513086   0.01525440   0.01537949   0.01550567   0.01563245   0.01575930   0.01588570   0.01601110   0.01613498   0.01625686   0.01637633   0.01649311   0.01660708   0.01671839   0.01682755   0.01693552   0.01704392   0.01715517   0.01727275   0.01740147   0.01754780   0.01772021   0.01792965   0.01818991   0.01851814   0.01893526   0.01946625   0.02014047   0.02099155   0.02205717   0.02337835   0.02499840   0.02696143   0.02931045   0.03208526   0.03532039   0.03904309   0.04327193   0.04801600   0.05327497   0.05903988   0.06529466   0.07201801   0.07918555   0.08677182   0.09475197   0.10310302   0.11180466   0.12083948   0.13019286   0.13985244   0.14980734   0.16004728   0.17056150   0.18133774   0.19236116   0.20361340   0.21507164   0.22670789   0.23848834   0.25037301   0.26231550   0.27426311   0.28615715   0.29793363   0.30952415   0.32085715   0.33185939   0.34245768   0.35258067   0.36216080   0.37113612   0.37945209   0.38706307   0.39393350   0.40003882   0.40536583   0.40991279   0.41368895   0.41671388   0.41901641   0.42063332   0.42160791   0.42198851   0.42182693   0.42117695   0.42009296   0.41862865   0.41683589   0.41476369   0.41245740   0.40995792   0.40730113   0.40451735   0.40163099   0.39866026   0.39561698   0.39250663   0.38932851   0.38607618   0.38273820   0.37929921   0.37574131   0.37204583   0.36819536   0.36417581   0.35997847   0.35560169   0.35105205   0.34634470   0.34150301   0.33655736   0.33154335   0.32649959   0.32146550   0.31647911   0.31157542   0.30678506   0.30213358   0.29764117   0.29332275   0.28918834   0.28524365   0.28149074   0.27792863   0.27455404   0.27136185   0.26834570   0.26549837   0.26281208   0.26027883   0.25789058   0.25563937   0.25351747   0.25151746   0.24963225   0.24785511   0.24617973   0.24460017   0.24311086   0.24170664   0.24038268   0.23913448   0.23795788   0.23684902   0.23580431   0.23482043   0.23389430   0.23302308   0.23220413   0.23143501   0.23071348   0.23003745   0.22940500   0.22881437   0.22826391   0.22775214   0.22727767   0.22683924   0.22643571   0.22606601   0.22572921   0.22542444   0.22515092   0.22490798   0.22469501   0.22451148   0.22435694   0.22423100   0.22413337   0.22406380   0.22402212   0.22400824  
 0.01379711   0.01379990   0.01380827   0.01382220   0.01384170   0.01386675   0.01389733   0.01393344   0.01397505   0.01402212   0.01407463   0.01413253   0.01419578   0.01426432   0.01433807   0.01441697   0.01450092   0.01458981   0.01468351   0.01478190   0.01488480   0.01499204   0.01510339   0.01521863   0.01533750   0.01545969   0.01558487   0.01571269   0.01584275   0.01597461   0.01610783   0.01624189   0.01637631   0.01651055   0.01664409   0.01677645   0.01690717   0.01703592   0.01716247   0.01728683   0.01740928   0.01753052   0.01765177   0.01777499   0.01790303   0.01803996   0.01819132   0.01836453   0.01856930   0.01881809   0.01912661   0.01951438   0.02000519   0.02062752   0.02141477   0.02240533   0.02364217   0.02517217   0.02704481   0.02931045   0.03201814   0.03521318   0.03893457   0.04321279   0.04806811   0.05350970   0.05953575   0.06613449   0.07328604   0.08096471   0.08914153   0.09778657   0.10687094   0.11636814   0.12625487   0.13651119   0.14712020   0.15806732   0.16933921   0.18092263   0.19280304   0.20496335   0.21738257   0.23003466   0.24288745   0.25590183   0.26903108   0.28222056   0.29540772   0.30852239   0.32148759   0.33422066   0.34663477   0.35864088   0.37014993   0.38107523   0.39133500   0.40085484   0.40957002   0.41742749   0.42438740   0.43042420   0.43552709   0.43969994   0.44296061   0.44533986   0.44687983   0.44763216   0.44765610   0.44701642   0.44578140   0.44402093   0.44180484   0.43920131   0.43627560   0.43308895   0.42969774   0.42615271   0.42249847   0.41877304   0.41500752   0.41122585   0.40744466   0.40367319   0.39991335   0.39616001   0.39240141   0.38862001   0.38479354   0.38089663   0.37690270   0.37278617   0.36852496   0.36410279   0.35951124   0.35475120   0.34983347   0.34477846   0.33961501   0.33437838   0.32910789   0.32384433   0.31862761   0.31349473   0.30847833   0.30360579   0.29889885   0.29437367   0.29004122   0.28590785   0.28197601   0.27824491   0.27471122   0.27136972   0.26821378   0.26523584   0.26242778   0.25978117   0.25728753   0.25493849   0.25272588   0.25064184   0.24867888   0.24682989   0.24508814   0.24344736   0.24190162   0.24044544   0.23907367   0.23778154   0.23656461   0.23541876   0.23434017   0.23332528   0.23237082   0.23147373   0.23063121   0.22984063   0.22909960   0.22840587   0.22775739   0.22715227   0.22658873   0.22606519   0.22558015   0.22513226   0.22472028   0.22434307   0.22399962   0.22368899   0.22341036   0.22316299   0.22294621   0.22275947   0.22260227   0.22247420   0.22237493   0.22230421   0.22226185   0.22224774  
 0.01431337   0.01431628   0.01432503   0.01433960   0.01435999   0.01438619   0.01441819   0.01445597   0.01449951   0.01454878   0.01460375   0.01466439   0.01473064   0.01480246   0.01487977   0.01496252   0.01505059   0.01514390   0.01524233   0.01534573   0.01545395   0.01556681   0.01568410   0.01580560   0.01593104   0.01606014   0.01619258   0.01632799   0.01646600   0.01660618   0.01674809   0.01689126   0.01703519   0.01717940   0.01732340   0.01746674   0.01760906   0.01775009   0.01788971   0.01802808   0.01816568   0.01830342   0.01844287   0.01858639   0.01873736   0.01890053   0.01908233   0.01929128   0.01953850   0.01983822   0.02020836   0.02067115   0.02125366   0.02198832   0.02291321   0.02407206   0.02551392   0.02729227   0.02946357   0.03208526   0.03521318   0.03889866   0.04318562   0.04810790   0.05368731   0.05993267   0.06684001   0.07439387   0.08256954   0.09133589   0.10065837   0.11050167   0.12083204   0.13161874   0.14283484   0.15445719   0.16646595   0.17884343   0.19157283   0.20463658   0.21801476   0.23168338   0.24561291   0.25976679   0.27410031   0.28855970   0.30308155   0.31759271   0.33201060   0.34624402   0.36019454   0.37375838   0.38682877   0.39929876   0.41106428   0.42202737   0.43209938   0.44120394   0.44927946   0.45628122   0.46218257   0.46697553   0.47067055   0.47329554   0.47489430   0.47552440   0.47525476   0.47416298   0.47233275   0.46985117   0.46680646   0.46328578   0.45937346   0.45514953   0.45068852   0.44605858   0.44132088   0.43652908   0.43172909   0.42695885   0.42224820   0.41761883   0.41308420   0.40864960   0.40431225   0.40006155   0.39587955   0.39174176   0.38761828   0.38347547   0.37927797   0.37499124   0.37058424   0.36603221   0.36131903   0.35643907   0.35139804   0.34621282   0.34091025   0.33552502   0.33009704   0.32466856   0.31928146   0.31397498   0.30878400   0.30373800   0.29886055   0.29416933   0.28967651   0.28538934   0.28131085   0.27744063   0.27377557   0.27031043   0.26703852   0.26395209   0.26104277   0.25830185   0.25572054   0.25329013   0.25100210   0.24884827   0.24682080   0.24491225   0.24311560   0.24142424   0.23983200   0.23833307   0.23692209   0.23559401   0.23434418   0.23316825   0.23206219   0.23102227   0.23004501   0.22912721   0.22826588   0.22745828   0.22670184   0.22599421   0.22533321   0.22471683   0.22414320   0.22361062   0.22311752   0.22266246   0.22224413   0.22186131   0.22151292   0.22119798   0.22091561   0.22066500   0.22044548   0.22025642   0.22009732   0.21996773   0.21986731   0.21979577   0.21975292   0.21973865  
 0.01484923   0.01485228   0.01486146   0.01487675   0.01489815   0.01492565   0.01495924   0.01499890   0.01504463   0.01509638   0.01515414   0.01521788   0.01528754   0.01536309   0.01544446   0.01553158   0.01562438   0.01572275   0.01582659   0.01593576   0.01605011   0.01616948   0.01629367   0.01642246   0.01655560   0.01669282   0.01683381   0.01697823   0.01712572   0.01727587   0.01742826   0.01758247   0.01773802   0.01789449   0.01805144   0.01820850   0.01836539   0.01852196   0.01867824   0.01883457   0.01899166   0.01915074   0.01931375   0.01948355   0.01966416   0.01986112   0.02008188   0.02033625   0.02063697   0.02100028   0.02144662   0.02200128   0.02269510   0.02356495   0.02465418   0.02601260   0.02769605   0.02976546   0.03228514   0.03532039   0.03893457   0.04318562   0.04812266   0.05378288   0.06018929   0.06734965   0.07525681   0.08389034   0.09321936   0.10320583   0.11380817   0.12498439   0.13669463   0.14890275   0.16157701   0.17468991   0.18821727   0.20213682   0.21642640   0.23106200   0.24601566   0.26125357   0.27673421   0.29240680   0.30821007   0.32407148   0.33990691   0.35562094   0.37110780   0.38625293   0.40093526   0.41503012   0.42841259   0.44096134   0.45256257   0.46311391   0.47252807   0.48073594   0.48768893   0.49336045   0.49774653   0.50086528   0.50275567   0.50347539   0.50309820   0.50171083   0.49940971   0.49629772   0.49248103   0.48806628   0.48315805   0.47785684   0.47225738   0.46644739   0.46050669   0.45450665   0.44850979   0.44256972   0.43673104   0.43102941   0.42549162   0.42013563   0.41497065   0.40999718   0.40520713   0.40058404   0.39610347   0.39173376   0.38743717   0.38317149   0.37889230   0.37455561   0.37012090   0.36555427   0.36083126   0.35593906   0.35087769   0.34566004   0.34031062   0.33486341   0.32935885   0.32384075   0.31835316   0.31293782   0.30763216   0.30246807   0.29747127   0.29266128   0.28805177   0.28365114   0.27946331   0.27548849   0.27172395   0.26816472   0.26480417   0.26163457   0.25864745   0.25583397   0.25318514   0.25069203   0.24834593   0.24613839   0.24406133   0.24210709   0.24026839   0.23853840   0.23691073   0.23537936   0.23393872   0.23258357   0.23130907   0.23011070   0.22898427   0.22792588   0.22693193   0.22599905   0.22512416   0.22430435   0.22353698   0.22281958   0.22214986   0.22152572   0.22094522   0.22040657   0.21990811   0.21944836   0.21902591   0.21863952   0.21828803   0.21797042   0.21768576   0.21743321   0.21721206   0.21702165   0.21686145   0.21673099   0.21662991   0.21655791   0.21651480   0.21650044  
 0.01540527   0.01540849   0.01541815   0.01543425   0.01545677   0.01548572   0.01552109   0.01556286   0.01561103   0.01566557   0.01572646   0.01579367   0.01586717   0.01594691   0.01603285   0.01612492   0.01622305   0.01632715   0.01643712   0.01655285   0.01667420   0.01680101   0.01693310   0.01707026   0.01721228   0.01735889   0.01750980   0.01766472   0.01782329   0.01798515   0.01814993   0.01831722   0.01848663   0.01865779   0.01883035   0.01900402   0.01917866   0.01935424   0.01953100   0.01970950   0.01989074   0.02007632   0.02026865   0.02047114   0.02068856   0.02092740   0.02119625   0.02150640   0.02187243   0.02231286   0.02285097   0.02351551   0.02434151   0.02537087   0.02665281   0.02824393   0.03020769   0.03261331   0.03553377   0.03904309   0.04321279   0.04810790   0.05378288   0.06027805   0.06761697   0.07580524   0.08483109   0.09466738   0.10527507   0.11660724   0.12861329   0.14124258   0.15444726   0.16818392   0.18241416   0.19710405   0.21222287   0.22774120   0.24362860   0.25985123   0.27636936   0.29313518   0.31009073   0.32716640   0.34427985   0.36133557   0.37822518   0.39482851   0.41101549   0.42664888   0.44158770   0.45569137   0.46882417   0.48085994   0.49168661   0.50121032   0.50935888   0.51608424   0.52136391   0.52520128   0.52762475   0.52868589   0.52845684   0.52702701   0.52449952   0.52098738   0.51660987   0.51148906   0.50574669   0.49950153   0.49286719   0.48595033   0.47884948   0.47165411   0.46444416   0.45728976   0.45025123   0.44337918   0.43671470   0.43028956   0.42412638   0.41823878   0.41263141   0.40730002   0.40223148   0.39740387   0.39278676   0.38834187   0.38402405   0.37978297   0.37556533   0.37131776   0.36699014   0.36253919   0.35793171   0.35314728   0.34817986   0.34303797   0.33774362   0.33232991   0.32683792   0.32131312   0.31580199   0.31034907   0.30499466   0.29977342   0.29471358   0.28983682   0.28515863   0.28068890   0.27643269   0.27239110   0.26856205   0.26494103   0.26152173   0.25829659   0.25525723   0.25239483   0.24970038   0.24716486   0.24477946   0.24253560   0.24042508   0.23844007   0.23657316   0.23481738   0.23316617   0.23161339   0.23015330   0.22878055   0.22749016   0.22627748   0.22513821   0.22406833   0.22306413   0.22212215   0.22123920   0.22041229   0.21963869   0.21891584   0.21824140   0.21761317   0.21702916   0.21648752   0.21598653   0.21552464   0.21510042   0.21471256   0.21435987   0.21404129   0.21375586   0.21350270   0.21328107   0.21309030   0.21292983   0.21279917   0.21269795   0.21262586   0.21258269   0.21256832  
 0.01598209   0.01598549   0.01599568   0.01601266   0.01603644   0.01606700   0.01610434   0.01614845   0.01619933   0.01625696   0.01632133   0.01639241   0.01647018   0.01655460   0.01664563   0.01674323   0.01684733   0.01695785   0.01707472   0.01719782   0.01732705   0.01746225   0.01760328   0.01774995   0.01790206   0.01805938   0.01822165   0.01838860   0.01855993   0.01873533   0.01891445   0.01909698   0.01928259   0.01947098   0.01966191   0.01985524   0.02005093   0.02024918   0.02045044   0.02065553   0.02086582   0.02108333   0.02131099   0.02155291   0.02181471   0.02210390   0.02243042   0.02280722   0.02325093   0.02378265   0.02442880   0.02522201   0.02620195   0.02741610   0.02892023   0.03077843   0.03306259   0.03585105   0.03922634   0.04327193   0.04806811   0.05368731   0.06018929   0.06761697   0.07599338   0.08532045   0.09557969   0.10673490   0.11873625   0.13152516   0.14503925   0.15921649   0.17399831   0.18933129   0.20516747   0.22146345   0.23817859   0.25527253   0.27270240   0.29041995   0.30836876   0.32648187   0.34467981   0.36286931   0.38094281   0.39877880   0.41624317   0.43319153   0.44947252   0.46493195   0.47941766   0.49278477   0.50490097   0.51565157   0.52494394   0.53271085   0.53891280   0.54353887   0.54660633   0.54815903   0.54826471   0.54701159   0.54450453   0.54086091   0.53620657   0.53067211   0.52438936   0.51748850   0.51009558   0.50233053   0.49430568   0.48612464   0.47788166   0.46966116   0.46153763   0.45357565   0.44583007   0.43834625   0.43116035   0.42429952   0.41778209   0.41161765   0.40580704   0.40034221   0.39520613   0.39037270   0.38580683   0.38146486   0.37729544   0.37324108   0.36924042   0.36523125   0.36115417   0.35695656   0.35259643   0.34804554   0.34329150   0.33833830   0.33320526   0.32792463   0.32253817   0.31709321   0.31163891   0.30622289   0.30088870   0.29567409   0.29061016   0.28572110   0.28102455   0.27653218   0.27225051   0.26818179   0.26432485   0.26067587   0.25722907   0.25397726   0.25091236   0.24802574   0.24530848   0.24275166   0.24034649   0.23808439   0.23595712   0.23395684   0.23207606   0.23030776   0.22864530   0.22708248   0.22561348   0.22423288   0.22293561   0.22171697   0.22057257   0.21949834   0.21849049   0.21754551   0.21666012   0.21583130   0.21505625   0.21433236   0.21365723   0.21302864   0.21244452   0.21190300   0.21140232   0.21094089   0.21051724   0.21013004   0.20977806   0.20946022   0.20917552   0.20892308   0.20870213   0.20851199   0.20835207   0.20822189   0.20812104   0.20804923   0.20800622   0.20799190  
 0.01658025   0.01658385   0.01659462   0.01661258   0.01663773   0.01667006   0.01670957   0.01675626   0.01681013   0.01687116   0.01693936   0.01701471   0.01709720   0.01718679   0.01728346   0.01738718   0.01749790   0.01761555   0.01774008   0.01787140   0.01800941   0.01815400   0.01830504   0.01846236   0.01862581   0.01879519   0.01897029   0.01915087   0.01933669   0.01952748   0.01972300   0.01992297   0.02012718   0.02033543   0.02054760   0.02076370   0.02098389   0.02120858   0.02143847   0.02167473   0.02191911   0.02217415   0.02244339   0.02273170   0.02304564   0.02339394   0.02378800   0.02424262   0.02477673   0.02541425   0.02618511   0.02712616   0.02828225   0.02970696   0.03146324   0.03362341   0.03626857   0.03948702   0.04337162   0.04801600   0.05350970   0.05993267   0.06734965   0.07580524   0.08532045   0.09589130   0.10748991   0.12006780   0.13356086   0.14789526   0.16299310   0.17877728   0.19517484   0.21211856   0.22954702   0.24740319   0.26563203   0.28417744   0.30297896   0.32196856   0.34106774   0.36018524   0.37921549   0.39803812   0.41651845   0.43450916   0.45185325   0.46838795   0.48394978   0.49838013   0.51153128   0.52327229   0.53349436   0.54211522   0.54908225   0.55437401   0.55800026   0.56000041   0.56044068   0.55941027   0.55701697   0.55338241   0.54863754   0.54291831   0.53636198   0.52910400   0.52127558   0.51300175   0.50440013   0.49557998   0.48664170   0.47767659   0.46876674   0.45998514   0.45139586   0.44305421   0.43500706   0.42729303   0.41994266   0.41297855   0.40641539   0.40025983   0.39451025   0.38915650   0.38417945   0.37955070   0.37523237   0.37117722   0.36732938   0.36362566   0.35999782   0.35637575   0.35269139   0.34888313   0.34490025   0.34070668   0.33628357   0.33163022   0.32676319   0.32171388   0.31652479   0.31124531   0.30592750   0.30062239   0.29537703   0.29023264   0.28522348   0.28037659   0.27571205   0.27124361   0.26697951   0.26292343   0.25907535   0.25543236   0.25198941   0.24873993   0.24567628   0.24279018   0.24007301   0.23751605   0.23511066   0.23284841   0.23072114   0.22872105   0.22684073   0.22507314   0.22341169   0.22185015   0.22038272   0.21900395   0.21770877   0.21649246   0.21535059   0.21427908   0.21327410   0.21233213   0.21144986   0.21062424   0.20985245   0.20913185   0.20846001   0.20783470   0.20725383   0.20671548   0.20621789   0.20575945   0.20533867   0.20495419   0.20460478   0.20428934   0.20400685   0.20375643   0.20353728   0.20334872   0.20319016   0.20306109   0.20296112   0.20288994   0.20284732   0.20283312  
 0.01720033   0.01720413   0.01721555   0.01723458   0.01726122   0.01729548   0.01733736   0.01738687   0.01744400   0.01750876   0.01758116   0.01766118   0.01774883   0.01784409   0.01794695   0.01805739   0.01817539   0.01830089   0.01843387   0.01857425   0.01872197   0.01887694   0.01903907   0.01920823   0.01938429   0.01956711   0.01975653   0.01995235   0.02015441   0.02036252   0.02057648   0.02079616   0.02102141   0.02125219   0.02148852   0.02173059   0.02197878   0.02223373   0.02249648   0.02276857   0.02305220   0.02335047   0.02366762   0.02400937   0.02438336   0.02479962   0.02527119   0.02581492   0.02645223   0.02721016   0.02812244   0.02923058   0.03058500   0.03224597   0.03428423   0.03678104   0.03982747   0.04352258   0.04797029   0.05327497   0.05953575   0.06684001   0.07525681   0.08483109   0.09557969   0.10748991   0.12052090   0.13460779   0.14966780   0.16560716   0.18232783   0.19973294   0.21773048   0.23623478   0.25516617   0.27444907   0.29400891   0.31376862   0.33364492   0.35354501   0.37336386   0.39298250   0.41226739   0.43107120   0.44923490   0.46659126   0.48296963   0.49820174   0.51212808   0.52460460   0.53550902   0.54474627   0.55225265   0.55799832   0.56198788   0.56425919   0.56488041   0.56394586   0.56157082   0.55788603   0.55303212   0.54715446   0.54039866   0.53290688   0.52481508   0.51625109   0.50733344   0.49817091   0.48886244   0.47949751   0.47015655   0.46091158   0.45182679   0.44295902   0.43435822   0.42606780   0.41812482   0.41056018   0.40339854   0.39665830   0.39035129   0.38448247   0.37904934   0.37404138   0.36943932   0.36521446   0.36132814   0.35773155   0.35436607   0.35116447   0.34805302   0.34495477   0.34179371   0.33849975   0.33501363   0.33129145   0.32730782   0.32305722   0.31855340   0.31382686   0.30892093   0.30388718   0.29878078   0.29365635   0.28856478   0.28355096   0.27865260   0.27389986   0.26931551   0.26491563   0.26071043   0.25670523   0.25290137   0.24929708   0.24588826   0.24266907   0.23963252   0.23677084   0.23407585   0.23153917   0.22915246   0.22690752   0.22479639   0.22281143   0.22094535   0.21919125   0.21754260   0.21599326   0.21453748   0.21316987   0.21188539   0.21067934   0.20954735   0.20848533   0.20748948   0.20655628   0.20568244   0.20486492   0.20410087   0.20338770   0.20272295   0.20210438   0.20152993   0.20099765   0.20050580   0.20005275   0.19963700   0.19925721   0.19891213   0.19860066   0.19832177   0.19807459   0.19785830   0.19767223   0.19751578   0.19738844   0.19728982   0.19721960   0.19717755   0.19716355  
 0.01784287   0.01784691   0.01785901   0.01787920   0.01790746   0.01794382   0.01798827   0.01804083   0.01810151   0.01817032   0.01824728   0.01833238   0.01842565   0.01852708   0.01863668   0.01875446   0.01888039   0.01901447   0.01915667   0.01930698   0.01946534   0.01963170   0.01980601   0.01998818   0.02017814   0.02037579   0.02058102   0.02079373   0.02101380   0.02124113   0.02147564   0.02171728   0.02196606   0.02222206   0.02248549   0.02275675   0.02303645   0.02332554   0.02362540   0.02393799   0.02426603   0.02461325   0.02498465   0.02538692   0.02582884   0.02632189   0.02688091   0.02752494   0.02827814   0.02917091   0.03024109   0.03153521   0.03310974   0.03503212   0.03738149   0.04024873   0.04373562   0.04795267   0.05301556   0.05903988   0.06613449   0.07439387   0.08389034   0.09466738   0.10673490   0.12006780   0.13460779   0.15026860   0.16694325   0.18451243   0.20285232   0.22184080   0.24136144   0.26130488   0.28156812   0.30205200   0.32265766   0.34328258   0.36381683   0.38413996   0.40411902   0.42360787   0.44244811   0.46047151   0.47750417   0.49337190   0.50790674   0.52095403   0.53237948   0.54207569   0.54996743   0.55601529   0.56021724   0.56260822   0.56325753   0.56226465   0.55975371   0.55586723   0.55075959   0.54459088   0.53752125   0.52970627   0.52129329   0.51241889   0.50320736   0.49377008   0.48420564   0.47460052   0.46503014   0.45556012   0.44624760   0.43714249   0.42828862   0.41972461   0.41148458   0.40359861   0.39609298   0.38899017   0.38230875   0.37606298   0.37026237   0.36491093   0.36000639   0.35553918   0.35149141   0.34783571   0.34453437   0.34153867   0.33878893   0.33621532   0.33373989   0.33127981   0.32875187   0.32607781   0.32319004   0.32003677   0.31658594   0.31282708   0.30877095   0.30444710   0.29989969   0.29518255   0.29035406   0.28547263   0.28059309   0.27576424   0.27102744   0.26641610   0.26195591   0.25766546   0.25355710   0.24963799   0.24591100   0.24237566   0.23902896   0.23586600   0.23288054   0.23006550   0.22741323   0.22491584   0.22256539   0.22035401   0.21827405   0.21631812   0.21447914   0.21275040   0.21112553   0.20959854   0.20816379   0.20681600   0.20555022   0.20436184   0.20324654   0.20220030   0.20121938   0.20030029   0.19943980   0.19863489   0.19788275   0.19718081   0.19652665   0.19591804   0.19535292   0.19482940   0.19434571   0.19390025   0.19349154   0.19311823   0.19277910   0.19247303   0.19219902   0.19195619   0.19174374   0.19156098   0.19140732   0.19128228   0.19118543   0.19111648   0.19107520   0.19106145  
 0.01850842   0.01851271   0.01852556   0.01854699   0.01857701   0.01861562   0.01866285   0.01871870   0.01878321   0.01885639   0.01893826   0.01902886   0.01912819   0.01923630   0.01935320   0.01947891   0.01961344   0.01975682   0.01990905   0.02007012   0.02024005   0.02041881   0.02060640   0.02080277   0.02100791   0.02122178   0.02144434   0.02167555   0.02191540   0.02216389   0.02242103   0.02268690   0.02296167   0.02324558   0.02353906   0.02384271   0.02415744   0.02448451   0.02482570   0.02518345   0.02556103   0.02596287   0.02639481   0.02686457   0.02738219   0.02796071   0.02861692   0.02937220   0.03025366   0.03129530   0.03253936   0.03403774   0.03585335   0.03806132   0.04074976   0.04401980   0.04798459   0.05276680   0.05849443   0.06529466   0.07328604   0.08256954   0.09321936   0.10527507   0.11873625   0.13356086   0.14966780   0.16694325   0.18524959   0.20443545   0.22434484   0.24482437   0.26572760   0.28691640   0.30825983   0.32963122   0.35090424   0.37194881   0.39262768   0.41279396   0.43229034   0.45094995   0.46859906   0.48506160   0.50016498   0.51374712   0.52566384   0.53579605   0.54405615   0.55039284   0.55479400   0.55728726   0.55793839   0.55684749   0.55414362   0.54997827   0.54451826   0.53793868   0.53041638   0.52212426   0.51322660   0.50387568   0.49420942   0.48435017   0.47440441   0.46446320   0.45460318   0.44488807   0.43537032   0.42609290   0.41709111   0.40839421   0.40002688   0.39201042   0.38436368   0.37710366   0.37024582   0.36380414   0.35779084   0.35221596   0.34708662   0.34240607   0.33817262   0.33437824   0.33100717   0.32803436   0.32542411   0.32312900   0.32108938   0.31923394   0.31748141   0.31574378   0.31393106   0.31195706   0.30974579   0.30723740   0.30439290   0.30119657   0.29765600   0.29379961   0.28967234   0.28533024   0.28083495   0.27624872   0.27163043   0.26703285   0.26250107   0.25807189   0.25377399   0.24962860   0.24565032   0.24184825   0.23822693   0.23478731   0.23152759   0.22844392   0.22553096   0.22278237   0.22019119   0.21775010   0.21545164   0.21328841   0.21125310   0.20933867   0.20753834   0.20584563   0.20425441   0.20275889   0.20135360   0.20003341   0.19879352   0.19762943   0.19653694   0.19551213   0.19455133   0.19365115   0.19280841   0.19202016   0.19128366   0.19059636   0.18995591   0.18936012   0.18880696   0.18829456   0.18782120   0.18738530   0.18698540   0.18662018   0.18628842   0.18598903   0.18572103   0.18548354   0.18527578   0.18509707   0.18494682   0.18482456   0.18472987   0.18466245   0.18462209   0.18460865  
 0.01919751   0.01920206   0.01921572   0.01923849   0.01927038   0.01931141   0.01936161   0.01942100   0.01948961   0.01956747   0.01965463   0.01975112   0.01985698   0.01997226   0.02009700   0.02023125   0.02037505   0.02052845   0.02069148   0.02086418   0.02104660   0.02123877   0.02144071   0.02165247   0.02187406   0.02210553   0.02234691   0.02259826   0.02285966   0.02313120   0.02341304   0.02370540   0.02400861   0.02432311   0.02464954   0.02498876   0.02534199   0.02571085   0.02609755   0.02650503   0.02693720   0.02739923   0.02789786   0.02844191   0.02904281   0.02971525   0.03047806   0.03135517   0.03237679   0.03358074   0.03501395   0.03673399   0.03881062   0.04132709   0.04438101   0.04808438   0.05256235   0.05795037   0.06438924   0.07201801   0.08096471   0.09133589   0.10320583   0.11660724   0.13152516   0.14789526   0.16560716   0.18451243   0.20443545   0.22518550   0.24656770   0.26839136   0.29047491   0.31264736   0.33474692   0.35661778   0.37810604   0.39905588   0.41930670   0.43869186   0.45703928   0.47417410   0.48992317   0.50412105   0.51661710   0.52728287   0.53601907   0.54276148   0.54748506   0.55020589   0.55098071   0.54990410   0.54710367   0.54273376   0.53696821   0.52999280   0.52199807   0.51317271   0.50369815   0.49374420   0.48346598   0.47300197   0.46247314   0.45198288   0.44161766   0.43144819   0.42153099   0.41191010   0.40261903   0.39368262   0.38511896   0.37694107   0.36915849   0.36177859   0.35480762   0.34825146   0.34211610   0.33640773   0.33113257   0.32629643   0.32190390   0.31795730   0.31445532   0.31139147   0.30875222   0.30651514   0.30464700   0.30310218   0.30182172   0.30073338   0.29975303   0.29878783   0.29774107   0.29651850   0.29503545   0.29322362   0.29103661   0.28845307   0.28547706   0.28213564   0.27847435   0.27455138   0.27043158   0.26618101   0.26186258   0.25753301   0.25324112   0.24902711   0.24492268   0.24095169   0.23713106   0.23347188   0.22998040   0.22665908   0.22350739   0.22052261   0.21770037   0.21503519   0.21252083   0.21015064   0.20791773   0.20581518   0.20383616   0.20197401   0.20022229   0.19857484   0.19702581   0.19556964   0.19420111   0.19291526   0.19170748   0.19057343   0.18950905   0.18851054   0.18757437   0.18669723   0.18587605   0.18510796   0.18439030   0.18372060   0.18309656   0.18251605   0.18197709   0.18147787   0.18101670   0.18059205   0.18020249   0.17984672   0.17952357   0.17923196   0.17897093   0.17873963   0.17853729   0.17836325   0.17821693   0.17809787   0.17800566   0.17794002   0.17790071   0.17788763  
 0.01991064   0.01991548   0.01992999   0.01995418   0.01998807   0.02003169   0.02008506   0.02014822   0.02022121   0.02030407   0.02039687   0.02049966   0.02061249   0.02073544   0.02086857   0.02101196   0.02116568   0.02132981   0.02150442   0.02168960   0.02188543   0.02209199   0.02230938   0.02253768   0.02277699   0.02302743   0.02328913   0.02356222   0.02384689   0.02414338   0.02445198   0.02477306   0.02510713   0.02545485   0.02581709   0.02619501   0.02659016   0.02700454   0.02744084   0.02790254   0.02839422   0.02892185   0.02949314   0.03011810   0.03080959   0.03158406   0.03246252   0.03347157   0.03464468   0.03602370   0.03766048   0.03961855   0.04197488   0.04482128   0.04826536   0.05243051   0.05745451   0.06348614   0.07067948   0.07918555   0.08914153   0.10065837   0.11380817   0.12861329   0.14503925   0.16299310   0.18232783   0.20285232   0.22434484   0.24656770   0.26928043   0.29224970   0.31525505   0.33809060   0.36056356   0.38249091   0.40369540   0.42400215   0.44323671   0.46122502   0.47779544   0.49278289   0.50603448   0.51741625   0.52682006   0.53417012   0.53942802   0.54259604   0.54371803   0.54287791   0.54019589   0.53582286   0.52993336   0.52271802   0.51437589   0.50510727   0.49510748   0.48456178   0.47364152   0.46250158   0.45127888   0.44009189   0.42904090   0.41820889   0.40766281   0.39745510   0.38762546   0.37820261   0.36920609   0.36064802   0.35253482   0.34486873   0.33764926   0.33087449   0.32454207   0.31865006   0.31319751   0.30818467   0.30361299   0.29948471   0.29580216   0.29256672   0.28977736   0.28742887   0.28550986   0.28400042   0.28286983   0.28207442   0.28155611   0.28124186   0.28104481   0.28086716   0.28060526   0.28015635   0.27942646   0.27833819   0.27683707   0.27489555   0.27251369   0.26971687   0.26655099   0.26307623   0.25936051   0.25547360   0.25148233   0.24744729   0.24342094   0.23944677   0.23555944   0.23178538   0.22814380   0.22464775   0.22130523   0.21812017   0.21509339   0.21222329   0.20950653   0.20693853   0.20451384   0.20222649   0.20007024   0.19803871   0.19612557   0.19432458   0.19262972   0.19103517   0.18953540   0.18812514   0.18679941   0.18555350   0.18438300   0.18328376   0.18225189   0.18128375   0.18037594   0.17952528   0.17872883   0.17798381   0.17728766   0.17663799   0.17603259   0.17546940   0.17494651   0.17446216   0.17401473   0.17360271   0.17322474   0.17287956   0.17256602   0.17228309   0.17202983   0.17180542   0.17160910   0.17144024   0.17129829   0.17118277   0.17109331   0.17102962   0.17099149   0.17097879  
 0.02064829   0.02065342   0.02066884   0.02069454   0.02073056   0.02077692   0.02083366   0.02090082   0.02097847   0.02106665   0.02116544   0.02127492   0.02139517   0.02152628   0.02166835   0.02182147   0.02198576   0.02216133   0.02234829   0.02254678   0.02275693   0.02297888   0.02321277   0.02345877   0.02371706   0.02398782   0.02427129   0.02456771   0.02487739   0.02520069   0.02553806   0.02589005   0.02625737   0.02664089   0.02704177   0.02746146   0.02790186   0.02836542   0.02885530   0.02937559   0.02993157   0.03053005   0.03117978   0.03189201   0.03268110   0.03356537   0.03456810   0.03571866   0.03705396   0.03862004   0.04047389   0.04268527   0.04533867   0.04853486   0.05239191   0.05704515   0.06264554   0.06935573   0.07734347   0.08677182   0.09778657   0.11050167   0.12498439   0.14124258   0.15921649   0.17877728   0.19973294   0.22184080   0.24482437   0.26839136   0.29224970   0.31611952   0.33973995   0.36287125   0.38529333   0.40680231   0.42720667   0.44632438   0.46398166   0.48001390   0.49426874   0.50661078   0.51692736   0.52513469   0.53118334   0.53506239   0.53680171   0.53647184   0.53418158   0.53007346   0.52431745   0.51710372   0.50863483   0.49911823   0.48875936   0.47775586   0.46629296   0.45454020   0.44264939   0.43075361   0.41896711   0.40738598   0.39608917   0.38514000   0.37458772   0.36446926   0.35481090   0.34562992   0.33693622   0.32873378   0.32102207   0.31379734   0.30705381   0.30078474   0.29498336   0.28964366   0.28476093   0.28033216   0.27635603   0.27283277   0.26976347   0.26714920   0.26498952   0.26328073   0.26201357   0.26117071   0.26072397   0.26063171   0.26083675   0.26126530   0.26182755   0.26242047   0.26293289   0.26325282   0.26327614   0.26291539   0.26210722   0.26081711   0.25904056   0.25680087   0.25414402   0.25113195   0.24783553   0.24432804   0.24068008   0.23695594   0.23321153   0.22949349   0.22583927   0.22227778   0.21883038   0.21551203   0.21233239   0.20929687   0.20640756   0.20366403   0.20106395   0.19860364   0.19627846   0.19408319   0.19201220   0.19005973   0.18821993   0.18648707   0.18485553   0.18331989   0.18187495   0.18051576   0.17923761   0.17803606   0.17690693   0.17584627   0.17485039   0.17391583   0.17303933   0.17221789   0.17144865   0.17072900   0.17005646   0.16942876   0.16884377   0.16829951   0.16779415   0.16732601   0.16689352   0.16649524   0.16612985   0.16579614   0.16549300   0.16521946   0.16497459   0.16475760   0.16456778   0.16440450   0.16426723   0.16415553   0.16406903   0.16400744   0.16397057   0.16395829  
 0.02141090   0.02141635   0.02143272   0.02146003   0.02149829   0.02154755   0.02160785   0.02167925   0.02176182   0.02185563   0.02196078   0.02207735   0.02220545   0.02234521   0.02249674   0.02266019   0.02283568   0.02302339   0.02322347   0.02343610   0.02366147   0.02389977   0.02415123   0.02441607   0.02469456   0.02498699   0.02529368   0.02561500   0.02595138   0.02630333   0.02667146   0.02705652   0.02745941   0.02788128   0.02832355   0.02878801   0.02927694   0.02979324   0.03034058   0.03092370   0.03154862   0.03222302   0.03295676   0.03376236   0.03465577   0.03565725   0.03679241   0.03809354   0.03960109   0.04136545   0.04344893   0.04592779   0.04889432   0.05245861   0.05674962   0.06191516   0.06811988   0.07554086   0.08435985   0.09475197   0.10687094   0.12083204   0.13669463   0.15444726   0.17399831   0.19517484   0.21773048   0.24136144   0.26572760   0.29047491   0.31525505   0.33973995   0.36362998   0.38665647   0.40858015   0.42918744   0.44828648   0.46570428   0.48128585   0.49489533   0.50641906   0.51576990   0.52289186   0.52776443   0.53040551   0.53087262   0.52926190   0.52570494   0.52036367   0.51342379   0.50508739   0.49556527   0.48506975   0.47380812   0.46197741   0.44976028   0.43732230   0.42481033   0.41235205   0.40005620   0.38801347   0.37629792   0.36496849   0.35407077   0.34363873   0.33369638   0.32425942   0.31533665   0.30693133   0.29904242   0.29166570   0.28479471   0.27842177   0.27253872   0.26713777   0.26221205   0.25775620   0.25376665   0.25024183   0.24718196   0.24458862   0.24246388   0.24080896   0.23962240   0.23889774   0.23862071   0.23876610   0.23929464   0.24015032   0.24125865   0.24252683   0.24384618   0.24509737   0.24615823   0.24691340   0.24726426   0.24713750   0.24649077   0.24531438   0.24362908   0.24148061   0.23893250   0.23605831   0.23293471   0.22963583   0.22622945   0.22277471   0.21932116   0.21590885   0.21256897   0.20932490   0.20619334   0.20318552   0.20030824   0.19756483   0.19495594   0.19248026   0.19013497   0.18791626   0.18581960   0.18384005   0.18197240   0.18021137   0.17855170   0.17698821   0.17551587   0.17412985   0.17282552   0.17159849   0.17044457   0.16935983   0.16834055   0.16738324   0.16648464   0.16564166   0.16485144   0.16411128   0.16341870   0.16277134   0.16216703   0.16160375   0.16107961   0.16059287   0.16014191   0.15972525   0.15934151   0.15898942   0.15866783   0.15837569   0.15811203   0.15787601   0.15766684   0.15748385   0.15732645   0.15719411   0.15708642   0.15700302   0.15694364   0.15690809   0.15689625  
 0.02219888   0.02220467   0.02222205   0.02225104   0.02229167   0.02234399   0.02240805   0.02248391   0.02257167   0.02267142   0.02278326   0.02290731   0.02304371   0.02319259   0.02335412   0.02352847   0.02371581   0.02391636   0.02413031   0.02435789   0.02459937   0.02485499   0.02512505   0.02540987   0.02570979   0.02602520   0.02635653   0.02670429   0.02706904   0.02745145   0.02785230   0.02827255   0.02871333   0.02917604   0.02966241   0.03017458   0.03071523   0.03128774   0.03189633   0.03254640   0.03324474   0.03399998   0.03482308   0.03572791   0.03673207   0.03785780   0.03913315   0.04059338   0.04228262   0.04425574   0.04658054   0.04933998   0.05263445   0.05658367   0.06132796   0.06702804   0.07386285   0.08202437   0.09170873   0.10310302   0.11636814   0.13161874   0.14890275   0.16818392   0.18933129   0.21211856   0.23623478   0.26130488   0.28691640   0.31264736   0.33809060   0.36287125   0.38665647   0.40915807   0.43013044   0.44936592   0.46669006   0.48195801   0.49505300   0.50588673   0.51440134   0.52057207   0.52440987   0.52596298   0.52531698   0.52259298   0.51794388   0.51154892   0.50360707   0.49432972   0.48393340   0.47263292   0.46063543   0.44813561   0.43531219   0.42232566   0.40931711   0.39640811   0.38370126   0.37128139   0.35921704   0.34756219   0.33635811   0.32563514   0.31541437   0.30570927   0.29652708   0.28787014   0.27973698   0.27212333   0.26502302   0.25842874   0.25233275   0.24672750   0.24160623   0.23696346   0.23279537   0.22910016   0.22587812   0.22313159   0.22086454   0.21908179   0.21778776   0.21698465   0.21667002   0.21683380   0.21745478   0.21849696   0.21990622   0.22160790   0.22350637   0.22548708   0.22742193   0.22917760   0.23062628   0.23165688   0.23218496   0.23215937   0.23156450   0.23041805   0.22876526   0.22667101   0.22421143   0.22146633   0.21851320   0.21542304   0.21225796   0.20907017   0.20590206   0.20278688   0.19974979   0.19680912   0.19397748   0.19126297   0.18867002   0.18620035   0.18385355   0.18162766   0.17951963   0.17752565   0.17564140   0.17386226   0.17218348   0.17060027   0.16910791   0.16770176   0.16637736   0.16513043   0.16395685   0.16285274   0.16181442   0.16083840   0.15992140   0.15906036   0.15825237   0.15749473   0.15678490   0.15612053   0.15549939   0.15491943   0.15437873   0.15387551   0.15340811   0.15297499   0.15257475   0.15220608   0.15186777   0.15155873   0.15127795   0.15102453   0.15079764   0.15059655   0.15042062   0.15026927   0.15014203   0.15003847   0.14995827   0.14990116   0.14986698   0.14985559  
 0.02301260   0.02301874   0.02303718   0.02306795   0.02311107   0.02316660   0.02323460   0.02331516   0.02340838   0.02351437   0.02363325   0.02376517   0.02391029   0.02406878   0.02424084   0.02442666   0.02462648   0.02484054   0.02506911   0.02531246   0.02557092   0.02584482   0.02613452   0.02644042   0.02676298   0.02710268   0.02746008   0.02783580   0.02823057   0.02864522   0.02908073   0.02953825   0.03001918   0.03052519   0.03105831   0.03162108   0.03221658   0.03284868   0.03352222   0.03424325   0.03501938   0.03586020   0.03677783   0.03778754   0.03890860   0.04016531   0.04158821   0.04321562   0.04509542   0.04728711   0.04986412   0.05291630   0.05655238   0.06090207   0.06611741   0.07237255   0.07986125   0.08879092   0.09937239   0.11180466   0.12625487   0.14283484   0.16157701   0.18241416   0.20516747   0.22954702   0.25516617   0.28156812   0.30825983   0.33474692   0.36056356   0.38529333   0.40858015   0.43013044   0.44970944   0.46713466   0.48226912   0.49501590   0.50531478   0.51314077   0.51850398   0.52144986   0.52205915   0.52044668   0.51675878   0.51116908   0.50387300   0.49508130   0.48501309   0.47388906   0.46192516   0.44932724   0.43628684   0.42297815   0.40955626   0.39615635   0.38289384   0.36986525   0.35714953   0.34480968   0.33289460   0.32144098   0.31047508   0.30001451   0.29006979   0.28064581   0.27174306   0.26335876   0.25548782   0.24812364   0.24125887   0.23488601   0.22899796   0.22358854   0.21865290   0.21418791   0.21019252   0.20666800   0.20361799   0.20104853   0.19896758   0.19738442   0.19630835   0.19574692   0.19570340   0.19617358   0.19714189   0.19857713   0.20042845   0.20262213   0.20506034   0.20762288   0.21017246   0.21256375   0.21465523   0.21632197   0.21746711   0.21802961   0.21798719   0.21735406   0.21617467   0.21451507   0.21245383   0.21007376   0.20745547   0.20467294   0.20179098   0.19886418   0.19593698   0.19304442   0.19021326   0.18746320   0.18480810   0.18225717   0.17981588   0.17748686   0.17527055   0.17316579   0.17117025   0.16928076   0.16749361   0.16580476   0.16420996   0.16270489   0.16128526   0.15994683   0.15868551   0.15749732   0.15637848   0.15532539   0.15433460   0.15340287   0.15252715   0.15170456   0.15093238   0.15020808   0.14952928   0.14889376   0.14829942   0.14774434   0.14722670   0.14674483   0.14629716   0.14588224   0.14549874   0.14514542   0.14482115   0.14452488   0.14425567   0.14401265   0.14379505   0.14360218   0.14343342   0.14328822   0.14316614   0.14306678   0.14298983   0.14293504   0.14290223   0.14289131  
 0.02385238   0.02385890   0.02387845   0.02391107   0.02395680   0.02401569   0.02408784   0.02417332   0.02427226   0.02438479   0.02451106   0.02465124   0.02480550   0.02497407   0.02515717   0.02535505   0.02556797   0.02579623   0.02604015   0.02630009   0.02657640   0.02686952   0.02717988   0.02750798   0.02785437   0.02821965   0.02860451   0.02900971   0.02943613   0.02988479   0.03035686   0.03085373   0.03137703   0.03192875   0.03251125   0.03312744   0.03378087   0.03447591   0.03521799   0.03601390   0.03687207   0.03780310   0.03882028   0.03994031   0.04118420   0.04257833   0.04415581   0.04595808   0.04803685   0.05045634   0.05329575   0.05665199   0.06064238   0.06540692   0.07110976   0.07793899   0.08610370   0.09582729   0.10733563   0.12083948   0.13651119   0.15445719   0.17468991   0.19710405   0.22146345   0.24740319   0.27444907   0.30205200   0.32963122   0.35661778   0.38249091   0.40680231   0.42918744   0.44936592   0.46713466   0.48235772   0.49495609   0.50489901   0.51219772   0.51690121   0.51909341   0.51889083   0.51643989   0.51191353   0.50550671   0.49743097   0.48790837   0.47716507   0.46542517   0.45290509   0.43980889   0.42632466   0.41262198   0.39885062   0.38514006   0.37159993   0.35832104   0.34537682   0.33282511   0.32070998   0.30906365   0.29790835   0.28725802   0.27711993   0.26749608   0.25838444   0.24978007   0.24167609   0.23406445   0.22693664   0.22028433   0.21409986   0.20837675   0.20311006   0.19829682   0.19393633   0.19003048   0.18658397   0.18360438   0.18110217   0.17909034   0.17758377   0.17659804   0.17614763   0.17624329   0.17688860   0.17807565   0.17978017   0.18195656   0.18453379   0.18741320   0.19046958   0.19355648   0.19651590   0.19919144   0.20144296   0.20315975   0.20426983   0.20474343   0.20459083   0.20385544   0.20260443   0.20091868   0.19888387   0.19658358   0.19409452   0.19148391   0.18880843   0.18611430   0.18343808   0.18080786   0.17824449   0.17576292   0.17337329   0.17108196   0.16889236   0.16680572   0.16482155   0.16293819   0.16115308   0.15946308   0.15786465   0.15635405   0.15492739   0.15358080   0.15231042   0.15111251   0.14998342   0.14891967   0.14791792   0.14697499   0.14608786   0.14525371   0.14446984   0.14373372   0.14304299   0.14239542   0.14178893   0.14122157   0.14069152   0.14019709   0.13973669   0.13930885   0.13891222   0.13854554   0.13820764   0.13789746   0.13761402   0.13735641   0.13712383   0.13691555   0.13673091   0.13656934   0.13643032   0.13631341   0.13621826   0.13614456   0.13609208   0.13606066   0.13605019  
 0.02471850   0.02472541   0.02474612   0.02478068   0.02482914   0.02489155   0.02496802   0.02505865   0.02516358   0.02528296   0.02541695   0.02556576   0.02572960   0.02590872   0.02610339   0.02631388   0.02654052   0.02678367   0.02704368   0.02732099   0.02761604   0.02792931   0.02826135   0.02861275   0.02898415   0.02937630   0.02979001   0.03022619   0.03068589   0.03117030   0.03168083   0.03221908   0.03278698   0.03338680   0.03402126   0.03469367   0.03540805   0.03616930   0.03698349   0.03785812   0.03880250   0.03982824   0.04094986   0.04218552   0.04355798   0.04509576   0.04683458   0.04881906   0.05110481   0.05376084   0.05687226   0.06054321   0.06489978   0.07009258   0.07629827   0.08371932   0.09258076   0.10312248   0.11558573   0.13019286   0.14712020   0.16646595   0.18821727   0.21222287   0.23817859   0.26563203   0.29400891   0.32265766   0.35090424   0.37810604   0.40369540   0.42720667   0.44828648   0.46669006   0.48226912   0.49495609   0.50474874   0.51169716   0.51589378   0.51746605   0.51657096   0.51339044   0.50812696   0.50099872   0.49223455   0.48206833   0.47073340   0.45845722   0.44545658   0.43193368   0.41807315   0.40404012   0.38997928   0.37601480   0.36225097   0.34877335   0.33565043   0.32293532   0.31066773   0.29887583   0.28757810   0.27678501   0.26650063   0.25672398   0.24745031   0.23867214   0.23038019   0.22256424   0.21521377   0.20831858   0.20186932   0.19585798   0.19027825   0.18512599   0.18039953   0.17610006   0.17223189   0.16880274   0.16582389   0.16331016   0.16127977   0.15975366   0.15875446   0.15830467   0.15842397   0.15912556   0.16041136   0.16226641   0.16465289   0.16750482   0.17072467   0.17418360   0.17772652   0.18118239   0.18437899   0.18715956   0.18939821   0.19101080   0.19195934   0.19224971   0.19192417   0.19105091   0.18971312   0.18799930   0.18599580   0.18378188   0.18142691   0.17898936   0.17651695   0.17404749   0.17161012   0.16922667   0.16691291   0.16467978   0.16253438   0.16048083   0.15852100   0.15665503   0.15488182   0.15319938   0.15160506   0.15009583   0.14866836   0.14731921   0.14604488   0.14484189   0.14370681   0.14263631   0.14162720   0.14067639   0.13978096   0.13893812   0.13814524   0.13739983   0.13669954   0.13604216   0.13542562   0.13484797   0.13430741   0.13380222   0.13333082   0.13289175   0.13248361   0.13210514   0.13175515   0.13143256   0.13113636   0.13086563   0.13061954   0.13039732   0.13019828   0.13002180   0.12986735   0.12973444   0.12962266   0.12953168   0.12946120   0.12941101   0.12938096   0.12937096  
 0.02561118   0.02561848   0.02564041   0.02567700   0.02572829   0.02579438   0.02587537   0.02597137   0.02608255   0.02620907   0.02635113   0.02650895   0.02668280   0.02687294   0.02707968   0.02730336   0.02754435   0.02780304   0.02807989   0.02837537   0.02869001   0.02902438   0.02937911   0.02975490   0.03015251   0.03057281   0.03101674   0.03148539   0.03197998   0.03250189   0.03305275   0.03363443   0.03424911   0.03489940   0.03558839   0.03631980   0.03709813   0.03792884   0.03881864   0.03977578   0.04081047   0.04193537   0.04316622   0.04452269   0.04602934   0.04771684   0.04962355   0.05179733   0.05429776   0.05719871   0.06059129   0.06458703   0.06932100   0.07495468   0.08167760   0.08970715   0.09928478   0.11066745   0.12411211   0.13985244   0.15806732   0.17884343   0.20213682   0.22774120   0.25527253   0.28417744   0.31376862   0.34328258   0.37194881   0.39905588   0.42400215   0.44632438   0.46570428   0.48195801   0.49501590   0.50489901   0.51169716   0.51555079   0.51663711   0.51516010   0.51134303   0.50542260   0.49764389   0.48825549   0.47750475   0.46563320   0.45287223   0.43943932   0.42553502   0.41134073   0.39701734   0.38270476   0.36852220   0.35456900   0.34092598   0.32765711   0.31481133   0.30242443   0.29052099   0.27911616   0.26821731   0.25782560   0.24793730   0.23854505   0.22963882   0.22120689   0.21323662   0.20571508   0.19862970   0.19196876   0.18572183   0.17988026   0.17443753   0.16938965   0.16473555   0.16047746   0.15662126   0.15317681   0.15015824   0.14758408   0.14547714   0.14386417   0.14277482   0.14224002   0.14228925   0.14294670   0.14422604   0.14612402   0.14861335   0.15163593   0.15509797   0.15886899   0.16278634   0.16666610   0.17031947   0.17357182   0.17628068   0.17834861   0.17972860   0.18042176   0.18046907   0.17993981   0.17891949   0.17749941   0.17576860   0.17380865   0.17169087   0.16947523   0.16721066   0.16493595   0.16268108   0.16046858   0.15831489   0.15623155   0.15422625   0.15230367   0.15046622   0.14871457   0.14704813   0.14546536   0.14396409   0.14254171   0.14119530   0.13992181   0.13871809   0.13758098   0.13650739   0.13549428   0.13453870   0.13363785   0.13278901   0.13198963   0.13123727   0.13052961   0.12986450   0.12923987   0.12865381   0.12810451   0.12759027   0.12710951   0.12666076   0.12624263   0.12585385   0.12549321   0.12515963   0.12485207   0.12456961   0.12431138   0.12407659   0.12386454   0.12367457   0.12350611   0.12335865   0.12323174   0.12312500   0.12303811   0.12297080   0.12292286   0.12289416   0.12288460  
 0.02653056   0.02653828   0.02656147   0.02660017   0.02665443   0.02672434   0.02681003   0.02691163   0.02702931   0.02716327   0.02731374   0.02748097   0.02766524   0.02786686   0.02808620   0.02832363   0.02857958   0.02885451   0.02914892   0.02946337   0.02979846   0.03015486   0.03053329   0.03093457   0.03135957   0.03180929   0.03228484   0.03278745   0.03331853   0.03387968   0.03447275   0.03509987   0.03576353   0.03646666   0.03721273   0.03800590   0.03885116   0.03975455   0.04072344   0.04176687   0.04289594   0.04412438   0.04546921   0.04695161   0.04859795   0.05044113   0.05252215   0.05489215   0.05761472   0.06076869   0.06445125   0.06878141   0.07390345   0.07998995   0.08724372   0.09589745   0.10620964   0.11845476   0.13290580   0.14980734   0.16933921   0.19157283   0.21642640   0.24362860   0.27270240   0.30297896   0.33364492   0.36381683   0.39262768   0.41930670   0.44323671   0.46398166   0.48128585   0.49505300   0.50531478   0.51219772   0.51589378   0.51663711   0.51468703   0.51031624   0.50380275   0.49542406   0.48545269   0.47415239   0.46177485   0.44855661   0.43471665   0.42045431   0.40594806   0.39135482   0.37680996   0.36242798   0.34830358   0.33451318   0.32111658   0.30815893   0.29567254   0.28367879   0.27218989   0.26121050   0.25073924   0.24076999   0.23129303   0.22229608   0.21376517   0.20568536   0.19804139   0.19081828   0.18400175   0.17757876   0.17153781   0.16586944   0.16056652   0.15562472   0.15104288   0.14682343   0.14297287   0.13950217   0.13642719   0.13376900   0.13155401   0.12981376   0.12858426   0.12790449   0.12781383   0.12834816   0.12953428   0.13138273   0.13387945   0.13697729   0.14058927   0.14458584   0.14879855   0.15303121   0.15707801   0.16074540   0.16387297   0.16634880   0.16811612   0.16917094   0.16955290   0.16933246   0.16859758   0.16744236   0.16595845   0.16422962   0.16232885   0.16031741   0.15824515   0.15615159   0.15406729   0.15201529   0.15001247   0.14807083   0.14619849   0.14440058   0.14267992   0.14103762   0.13947350   0.13798644   0.13657468   0.13523596   0.13396774   0.13276731   0.13163185   0.13055851   0.12954448   0.12858698   0.12768334   0.12683097   0.12602738   0.12527022   0.12455723   0.12388630   0.12325540   0.12266264   0.12210624   0.12158452   0.12109591   0.12063894   0.12021223   0.11981451   0.11944457   0.11910131   0.11878370   0.11849079   0.11822170   0.11797564   0.11775186   0.11754971   0.11736857   0.11720792   0.11706727   0.11694621   0.11684437   0.11676146   0.11669723   0.11665148   0.11662409   0.11661497  
 0.02747673   0.02748489   0.02750939   0.02755028   0.02760762   0.02768151   0.02777209   0.02787951   0.02800396   0.02814567   0.02830488   0.02848188   0.02867700   0.02889058   0.02912303   0.02937478   0.02964631   0.02993814   0.03025084   0.03058506   0.03094147   0.03132083   0.03172399   0.03215184   0.03260542   0.03308584   0.03359437   0.03413243   0.03470161   0.03530374   0.03594090   0.03661549   0.03733031   0.03808865   0.03889436   0.03975204   0.04066721   0.04164650   0.04269797   0.04383143   0.04505893   0.04639528   0.04785881   0.04947222   0.05126373   0.05326845   0.05553012   0.05810315   0.06105520   0.06447007   0.06845115   0.07312505   0.07864539   0.08519611   0.09299360   0.10228633   0.11335030   0.12647803   0.14195868   0.16004728   0.18092263   0.20463658   0.23106200   0.25985123   0.29041995   0.32196856   0.35354501   0.38413996   0.41279396   0.43869186   0.46122502   0.48001390   0.49489533   0.50588673   0.51314077   0.51690121   0.51746605   0.51516010   0.51031624   0.50326351   0.49431994   0.48378822   0.47195309   0.45907946   0.44541112   0.43116977   0.41655433   0.40174076   0.38688221   0.37210970   0.35753316   0.34324279   0.32931075   0.31579295   0.30273094   0.29015382   0.27808008   0.26651930   0.25547375   0.24493984   0.23490936   0.22537062   0.21630940   0.20770979   0.19955487   0.19182735   0.18451007   0.17758648   0.17104101   0.16485948   0.15902942   0.15354048   0.14838472   0.14355711   0.13905584   0.13488289   0.13104451   0.12755175   0.12442108   0.12167483   0.11934163   0.11745653   0.11606060   0.11519983   0.11492286   0.11527716   0.11630329   0.11802709   0.12045007   0.12353906   0.12721721   0.13135900   0.13579246   0.14031032   0.14468977   0.14871741   0.15221368   0.15505106   0.15716225   0.15853789   0.15921630   0.15926927   0.15878738   0.15786759   0.15660412   0.15508279   0.15337806   0.15155222   0.14965584   0.14772890   0.14580231   0.14389940   0.14203735   0.14022842   0.13848103   0.13680063   0.13519036   0.13365166   0.13218471   0.13078871   0.12946225   0.12820339   0.12700992   0.12587942   0.12480937   0.12379720   0.12284035   0.12193630   0.12108259   0.12027687   0.11951685   0.11880037   0.11812534   0.11748981   0.11689192   0.11632992   0.11580215   0.11530707   0.11484321   0.11440922   0.11400381   0.11362580   0.11327408   0.11294761   0.11264545   0.11236669   0.11211054   0.11187624   0.11166311   0.11147053   0.11129794   0.11114484   0.11101078   0.11089537   0.11079827   0.11071921   0.11065796   0.11061433   0.11058821   0.11057951  
 0.02844970   0.02845831   0.02848418   0.02852734   0.02858788   0.02866590   0.02876156   0.02887502   0.02900650   0.02915625   0.02932454   0.02951171   0.02971809   0.02994410   0.03019018   0.03045681   0.03074454   0.03105395   0.03138568   0.03174046   0.03211905   0.03252232   0.03295120   0.03340673   0.03389006   0.03440247   0.03494537   0.03552038   0.03612927   0.03677412   0.03745724   0.03818134   0.03894952   0.03976542   0.04063332   0.04155829   0.04254636   0.04360478   0.04474230   0.04596956   0.04729954   0.04874818   0.05033511   0.05208460   0.05402673   0.05619887   0.05864746   0.06143027   0.06461902   0.06830257   0.07259053   0.07761720   0.08354569   0.09057152   0.09892493   0.10887055   0.12070234   0.13473125   0.15126273   0.17056150   0.19280304   0.21801476   0.24601566   0.27636936   0.30836876   0.34106774   0.37336386   0.40411902   0.43229034   0.45703928   0.47779544   0.49426874   0.50641906   0.51440134   0.51850398   0.51909341   0.51657096   0.51134303   0.50380275   0.49431994   0.48323641   0.47086448   0.45748702   0.44335813   0.42870415   0.41372470   0.39859380   0.38346111   0.36845336   0.35367590   0.33921443   0.32513685   0.31149517   0.29832747   0.28565973   0.27350770   0.26187852   0.25077228   0.24018343   0.23010193   0.22051441   0.21140501   0.20275619   0.19454941   0.18676570   0.17938611   0.17239218   0.16576623   0.15949174   0.15355367   0.14793871   0.14263565   0.13763569   0.13293285   0.12852440   0.12441134   0.12059902   0.11709778   0.11392361   0.11109894   0.10865325   0.10662352   0.10505434   0.10399719   0.10350867   0.10364696   0.10446623   0.10600833   0.10829207   0.11130099   0.11497167   0.11918606   0.12377149   0.12851131   0.13316614   0.13750215   0.14131949   0.14447399   0.14688713   0.14854390   0.14948143   0.14977304   0.14951211   0.14879857   0.14772922   0.14639177   0.14486198   0.14320295   0.14146571   0.13969048   0.13790832   0.13614266   0.13441078   0.13272508   0.13109414   0.12952358   0.12801680   0.12657549   0.12520007   0.12389004   0.12264423   0.12146102   0.12033846   0.11927438   0.11826654   0.11731260   0.11641025   0.11555718   0.11475115   0.11399001   0.11327164   0.11259406   0.11195537   0.11135375   0.11078748   0.11025496   0.10975464   0.10928511   0.10884500   0.10843306   0.10804811   0.10768903   0.10735480   0.10704446   0.10675713   0.10649198   0.10624825   0.10602526   0.10582237   0.10563899   0.10547461   0.10532877   0.10520103   0.10509106   0.10499852   0.10492317   0.10486478   0.10482319   0.10479828   0.10478999  
 0.02944940   0.02945849   0.02948576   0.02953129   0.02959514   0.02967745   0.02977837   0.02989810   0.03003687   0.03019496   0.03037268   0.03057038   0.03078846   0.03102736   0.03128758   0.03156967   0.03187421   0.03220187   0.03255337   0.03292951   0.03333115   0.03375926   0.03421488   0.03469919   0.03521346   0.03575913   0.03633779   0.03695124   0.03760147   0.03829077   0.03902175   0.03979739   0.04062113   0.04149698   0.04242965   0.04342467   0.04448864   0.04562942   0.04685649   0.04818132   0.04961786   0.05118318   0.05289824   0.05478890   0.05688712   0.05923253   0.06187434   0.06487364   0.06830628   0.07226618   0.07686922   0.08225748   0.08860365   0.09611496   0.10503577   0.11564717   0.12826143   0.14320822   0.16080917   0.18133774   0.20496335   0.23168338   0.26125357   0.29313518   0.32648187   0.36018524   0.39298250   0.42360787   0.45094995   0.47417410   0.49278289   0.50661078   0.51576990   0.52057207   0.52144986   0.51889083   0.51339044   0.50542260   0.49542406   0.48378822   0.47086448   0.45696039   0.44234491   0.42725191   0.41188331   0.39641205   0.38098462   0.36572349   0.35072929   0.33608303   0.32184818   0.30807272   0.29479112   0.28202622   0.26979101   0.25809026   0.24692198   0.23627876   0.22614893   0.21651762   0.20736754   0.19867981   0.19043457   0.18261147   0.17519016   0.16815064   0.16147357   0.15514060   0.14913458   0.14343984   0.13804242   0.13293038   0.12809408   0.12352656   0.11922397   0.11518610   0.11141696   0.10792555   0.10472665   0.10184172   0.09929984   0.09713847   0.09540403   0.09415171   0.09344431   0.09334926   0.09393336   0.09525434   0.09734929   0.10022056   0.10382128   0.10804435   0.11271965   0.11762337   0.12250045   0.12709633   0.13118998   0.13461957   0.13729475   0.13919468   0.14035543   0.14085212   0.14078117   0.14024560   0.13934474   0.13816810   0.13679259   0.13528187   0.13368721   0.13204888   0.13039787   0.12875755   0.12714512   0.12557300   0.12404979   0.12258121   0.12117080   0.11982039   0.11853062   0.11730119   0.11613117   0.11501916   0.11396342   0.11296205   0.11201299   0.11111415   0.11026341   0.10945867   0.10869789   0.10797906   0.10730028   0.10665971   0.10605558   0.10548624   0.10495009   0.10444566   0.10397152   0.10352636   0.10310891   0.10271802   0.10235258   0.10201158   0.10169406   0.10139913   0.10112598   0.10087383   0.10064198   0.10042980   0.10023669   0.10006212   0.09990559   0.09976669   0.09964501   0.09954023   0.09945206   0.09938025   0.09932460   0.09928496   0.09926122   0.09925331  
 0.03047569   0.03048526   0.03051400   0.03056197   0.03062925   0.03071599   0.03082237   0.03094859   0.03109491   0.03126164   0.03144912   0.03165774   0.03188794   0.03214020   0.03241509   0.03271318   0.03303516   0.03338175   0.03375376   0.03415205   0.03457761   0.03503150   0.03551488   0.03602906   0.03657547   0.03715569   0.03777150   0.03842488   0.03911807   0.03985359   0.04063432   0.04146354   0.04234505   0.04328324   0.04428326   0.04535113   0.04649401   0.04772041   0.04904055   0.05046675   0.05201394   0.05370036   0.05554831   0.05758524   0.05984504   0.06236962   0.06521093   0.06843345   0.07211714   0.07636100   0.08128720   0.08704564   0.09381864   0.10182528   0.11132416   0.12261305   0.13602277   0.15190178   0.17058762   0.19236116   0.21738257   0.24561291   0.27673421   0.31009073   0.34467981   0.37921549   0.41226739   0.44244811   0.46859906   0.48992317   0.50603448   0.51692736   0.52289186   0.52440987   0.52205915   0.51643989   0.50812696   0.49764389   0.48545269   0.47195309   0.45748702   0.44234491   0.42677233   0.41097602   0.39512906   0.37937529   0.36383290   0.34859761   0.33374539   0.31933491   0.30540977   0.29200057   0.27912679   0.26679852   0.25501804   0.24378127   0.23307896   0.22289787   0.21322171   0.20403193   0.19530849   0.18703038   0.17917615   0.17172433   0.16465372   0.15794372   0.15157457   0.14552755   0.13978515   0.13433135   0.12915173   0.12423377   0.11956711   0.11514388   0.11095910   0.10701122   0.10330272   0.09984091   0.09663879   0.09371611   0.09110053   0.08882871   0.08694732   0.08551343   0.08459408   0.08426403   0.08460106   0.08567788   0.08754994   0.09023976   0.09371961   0.09789677   0.10260706   0.10762218   0.11267279   0.11748368   0.12181190   0.12547715   0.12837670   0.13048381   0.13183364   0.13250345   0.13259293   0.13220831   0.13145145   0.13041356   0.12917246   0.12779223   0.12632414   0.12480832   0.12327552   0.12174884   0.12024531   0.11877720   0.11735306   0.11597860   0.11465738   0.11339136   0.11218129   0.11102704   0.10992783   0.10888244   0.10788936   0.10694685   0.10605306   0.10520607   0.10440396   0.10364481   0.10292673   0.10224789   0.10160653   0.10100097   0.10042957   0.09989081   0.09938322   0.09890542   0.09845612   0.09803408   0.09763816   0.09726726   0.09692037   0.09659656   0.09629492   0.09601465   0.09575498   0.09551520   0.09529467   0.09509278   0.09490898   0.09474279   0.09459374   0.09446145   0.09434554   0.09424571   0.09416169   0.09409326   0.09404022   0.09400244   0.09397981   0.09397227  
 0.03152831   0.03153839   0.03156865   0.03161914   0.03168997   0.03178130   0.03189332   0.03202625   0.03218039   0.03235605   0.03255363   0.03277355   0.03301629   0.03328238   0.03357244   0.03388712   0.03422716   0.03459335   0.03498659   0.03540784   0.03585818   0.03633879   0.03685095   0.03739611   0.03797584   0.03859190   0.03924625   0.03994108   0.04067885   0.04146235   0.04229472   0.04317959   0.04412109   0.04512402   0.04619397   0.04733750   0.04856232   0.04987762   0.05129437   0.05282576   0.05448773   0.05629968   0.05828531   0.06047367   0.06290057   0.06561022   0.06865736   0.07210981   0.07605168   0.08058704   0.08584435   0.09198132   0.09918992   0.10770108   0.11778774   0.12976442   0.14398051   0.16080321   0.18058530   0.20361340   0.23003466   0.25976679   0.29240680   0.32716640   0.36286931   0.39803812   0.43107120   0.46047151   0.48506160   0.50412105   0.51741625   0.52513469   0.52776443   0.52596298   0.52044668   0.51191353   0.50099872   0.48825549   0.47415239   0.45907946   0.44335813   0.42725191   0.41097602   0.39470571   0.37858294   0.36272178   0.34721272   0.33212621   0.31751558   0.30341955   0.28986436   0.27686573   0.26443055   0.25255840   0.24124291   0.23047293   0.22023358   0.21050718   0.20127396   0.19251277   0.18420163   0.17631813   0.16883987   0.16174473   0.15501113   0.14861825   0.14254619   0.13677614   0.13129053   0.12607316   0.12110938   0.11638628   0.11189291   0.10762063   0.10356343   0.09971844   0.09608660   0.09267333   0.08948958   0.08655293   0.08388885   0.08153221   0.07952855   0.07793517   0.07682134   0.07626701   0.07635890   0.07718303   0.07881248   0.08129042   0.08461016   0.08869637   0.09339430   0.09847414   0.10365405   0.10863866   0.11316272   0.11702678   0.12011534   0.12239570   0.12390240   0.12471515   0.12493719   0.12467805   0.12404212   0.12312214   0.12199672   0.12073010   0.11937339   0.11796636   0.11653935   0.11511508   0.11371027   0.11233691   0.11100340   0.10971535   0.10847631   0.10728826   0.10615200   0.10506752   0.10403418   0.10305088   0.10211628   0.10122878   0.10038672   0.09958832   0.09883184   0.09811549   0.09743754   0.09679633   0.09619021   0.09561763   0.09507709   0.09456718   0.09408654   0.09363391   0.09320808   0.09280791   0.09243233   0.09208035   0.09175103   0.09144348   0.09115690   0.09089052   0.09064363   0.09041558   0.09020576   0.09001363   0.08983867   0.08968043   0.08953848   0.08941246   0.08930203   0.08920690   0.08912683   0.08906160   0.08901104   0.08897502   0.08895345   0.08894626  
 0.03260695   0.03261755   0.03264937   0.03270247   0.03277697   0.03287304   0.03299088   0.03313075   0.03329295   0.03347786   0.03368587   0.03391746   0.03417316   0.03445356   0.03475931   0.03509113   0.03544984   0.03583631   0.03625152   0.03669653   0.03717252   0.03768078   0.03822274   0.03879997   0.03941422   0.04006740   0.04076169   0.04149947   0.04228346   0.04311669   0.04400261   0.04494518   0.04594889   0.04701897   0.04816147   0.04938347   0.05069328   0.05210077   0.05361768   0.05525810   0.05703900   0.05898096   0.06110907   0.06345404   0.06605359   0.06895425   0.07221353   0.07590263   0.08010976   0.08494407   0.09054026   0.09706380   0.10471627   0.11374041   0.12442339   0.13709642   0.15212731   0.16990156   0.19078628   0.21507164   0.24288745   0.27410031   0.30821007   0.34427985   0.38094281   0.41651845   0.44923490   0.47750417   0.50016498   0.51661710   0.52682006   0.53118334   0.53040551   0.52531698   0.51675878   0.50550671   0.49223455   0.47750475   0.46177485   0.44541112   0.42870415   0.41188331   0.39512906   0.37858294   0.36235522   0.34653092   0.33117438   0.31633288   0.30203951   0.28831550   0.27517225   0.26261296   0.25063412   0.23922679   0.22837768   0.21807016   0.20828503   0.19900128   0.19019669   0.18184830   0.17393285   0.16642713   0.15930824   0.15255384   0.14614228   0.14005282   0.13426568   0.12876221   0.12352493   0.11853769   0.11378580   0.10925611   0.10493731   0.10082012   0.09689765   0.09316589   0.08962424   0.08627632   0.08313092   0.08020316   0.07751596   0.07510161   0.07300352   0.07127777   0.06999406   0.06923535   0.06909501   0.06967024   0.07105021   0.07329839   0.07643015   0.08038999   0.08503587   0.09013962   0.09540907   0.10052962   0.10521362   0.10924205   0.11248639   0.11490810   0.11654139   0.11746879   0.11779731   0.11763991   0.11710339   0.11628194   0.11525472   0.11408596   0.11282641   0.11151529   0.11018240   0.10884993   0.10753415   0.10624671   0.10499576   0.10378674   0.10262310   0.10150679   0.10043865   0.09941870   0.09844638   0.09752074   0.09664051   0.09580425   0.09501042   0.09425741   0.09354356   0.09286727   0.09222693   0.09162098   0.09104792   0.09050631   0.08999477   0.08951199   0.08905672   0.08862777   0.08822404   0.08784448   0.08748809   0.08715396   0.08684120   0.08654902   0.08627665   0.08602338   0.08578857   0.08557160   0.08537192   0.08518902   0.08502242   0.08487170   0.08473647   0.08461638   0.08451113   0.08442046   0.08434412   0.08428192   0.08423371   0.08419936   0.08417878   0.08417193  
 0.03371117   0.03372230   0.03375573   0.03381153   0.03388981   0.03399077   0.03411462   0.03426164   0.03443218   0.03462661   0.03484539   0.03508904   0.03535812   0.03565327   0.03597522   0.03632476   0.03670275   0.03711017   0.03754808   0.03801764   0.03852014   0.03905699   0.03962976   0.04024016   0.04089011   0.04158171   0.04231732   0.04309956   0.04393138   0.04481611   0.04575749   0.04675981   0.04782797   0.04896761   0.05018526   0.05148854   0.05288640   0.05438938   0.05601002   0.05776332   0.05966730   0.06174376   0.06401919   0.06652595   0.06930370   0.07240130   0.07587904   0.07981147   0.08429087   0.08943142   0.09537402   0.10229178   0.11039579   0.11994040   0.13122683   0.14460269   0.16045377   0.17918313   0.20117082   0.22670789   0.25590183   0.28855970   0.32407148   0.36133557   0.39877880   0.43450916   0.46659126   0.49337190   0.51374712   0.52728287   0.53417012   0.53506239   0.53087262   0.52259298   0.51116908   0.49743097   0.48206833   0.46563320   0.44855661   0.43116977   0.41372470   0.39641205   0.37937529   0.36272178   0.34653092   0.33086033   0.31575037   0.30122758   0.28730733   0.27399587   0.26129206   0.24918877   0.23767402   0.22673207   0.21634425   0.20648971   0.19714604   0.18828987   0.17989725   0.17194407   0.16440637   0.15726055   0.15048360   0.14405324   0.13794804   0.13214754   0.12663229   0.12138395   0.11638534   0.11162051   0.10707487   0.10273524   0.09859009   0.09462970   0.09084650   0.08723548   0.08379472   0.08052614   0.07743643   0.07453825   0.07185172   0.06940618   0.06724217   0.06541344   0.06398859   0.06305159   0.06270013   0.06304017   0.06417487   0.06618676   0.06911344   0.07292093   0.07748273   0.08257545   0.08789909   0.09312108   0.09793170   0.10209225   0.10546113   0.10799415   0.10972564   0.11074127   0.11115204   0.11107437   0.11061743   0.10987666   0.10893156   0.10784614   0.10667060   0.10544347   0.10419384   0.10294326   0.10170745   0.10049764   0.09932162   0.09818464   0.09708997   0.09603948   0.09503399   0.09407354   0.09315762   0.09228534   0.09145552   0.09066685   0.08991788   0.08920711   0.08853302   0.08789410   0.08728888   0.08671590   0.08617378   0.08566118   0.08517681   0.08471947   0.08428799   0.08388128   0.08349832   0.08313812   0.08279978   0.08248243   0.08218527   0.08190755   0.08164856   0.08140765   0.08118422   0.08097771   0.08078759   0.08061339   0.08045467   0.08031105   0.08018216   0.08006768   0.07996732   0.07988084   0.07980803   0.07974870   0.07970270   0.07966993   0.07965030   0.07964376  
 0.03484043   0.03485212   0.03488720   0.03494577   0.03502796   0.03513395   0.03526399   0.03541839   0.03559751   0.03580177   0.03603165   0.03628772   0.03657059   0.03688097   0.03721963   0.03758743   0.03798532   0.03841435   0.03887568   0.03937057   0.03990044   0.04046681   0.04107140   0.04171607   0.04240290   0.04313419   0.04391250   0.04474070   0.04562198   0.04655995   0.04755868   0.04862282   0.04975764   0.05096924   0.05226464   0.05365203   0.05514097   0.05674273   0.05847067   0.06034071   0.06237193   0.06458736   0.06701493   0.06968864   0.07265015   0.07595059   0.07965304   0.08383538   0.08859393   0.09404782   0.10034402   0.10766316   0.11622559   0.12629703   0.13819234   0.15227500   0.16894805   0.18863097   0.21171484   0.23848834   0.26903108   0.30308155   0.33990691   0.37822518   0.41624317   0.45185325   0.48296963   0.50790674   0.52566384   0.53601907   0.53942802   0.53680171   0.52926190   0.51794388   0.50387300   0.48790837   0.47073340   0.45287223   0.43471665   0.41655433   0.39859380   0.38098462   0.36383290   0.34721272   0.33117438   0.31575037   0.30095957   0.28681037   0.27330288   0.26043073   0.24818242   0.23654236   0.22549187   0.21500985   0.20507350   0.19565884   0.18674118   0.17829549   0.17029677   0.16272026   0.15554169   0.14873743   0.14228464   0.13616135   0.13034653   0.12482017   0.11956328   0.11455800   0.10978756   0.10523635   0.10089002   0.09673551   0.09276122   0.08895720   0.08531536   0.08182993   0.07849786   0.07531958   0.07229987   0.06944903   0.06678441   0.06433221   0.06212969   0.06022752   0.05869198   0.05760636   0.05707050   0.05719659   0.05809932   0.05987836   0.06259280   0.06623099   0.07068421   0.07573680   0.08108352   0.08637555   0.09128180   0.09554409   0.09900798   0.10162402   0.10342706   0.10450630   0.10497692   0.10495878   0.10456328   0.10388688   0.10300925   0.10199395   0.10089042   0.09973637   0.09856002   0.09738219   0.09621797   0.09507807   0.09396990   0.09289840   0.09186666   0.09087642   0.08992844   0.08902272   0.08815879   0.08733578   0.08655262   0.08580803   0.08510068   0.08442915   0.08379204   0.08318792   0.08261543   0.08207321   0.08155997   0.08107446   0.08061551   0.08018196   0.07977277   0.07938690   0.07902340   0.07868136   0.07835995   0.07805836   0.07777584   0.07751171   0.07726530   0.07703601   0.07682329   0.07662661   0.07644548   0.07627948   0.07612819   0.07599125   0.07586833   0.07575913   0.07566339   0.07558087   0.07551138   0.07545475   0.07541084   0.07537956   0.07536082   0.07535458  
 0.03599410   0.03600635   0.03604315   0.03610457   0.03619077   0.03630195   0.03643836   0.03660035   0.03678830   0.03700267   0.03724399   0.03751284   0.03780992   0.03813597   0.03849184   0.03887845   0.03929683   0.03974814   0.04023360   0.04075462   0.04131269   0.04190951   0.04254690   0.04322692   0.04395180   0.04472405   0.04554644   0.04642207   0.04735441   0.04834737   0.04940533   0.05053331   0.05173700   0.05302295   0.05439869   0.05587297   0.05745603   0.05915985   0.06099863   0.06298923   0.06515182   0.06751068   0.07009517   0.07294098   0.07609170   0.07960082   0.08353414   0.08797283   0.09301720   0.09879121   0.10544776   0.11317479   0.12220159   0.13280480   0.14531240   0.16010289   0.17759547   0.19822445   0.22238948   0.25037301   0.28222056   0.31759271   0.35562094   0.39482851   0.43319153   0.46838795   0.49820174   0.52095403   0.53579605   0.54276148   0.54259604   0.53647184   0.52570494   0.51154892   0.49508130   0.47716507   0.45845722   0.43943932   0.42045431   0.40174076   0.38346111   0.36572349   0.34859761   0.33212621   0.31633288   0.30122758   0.28681037   0.27307397   0.26000568   0.24758863   0.23580286   0.22462607   0.21403426   0.20400227   0.19450422   0.18551389   0.17700501   0.16895155   0.16132790   0.15410908   0.14727083   0.14078976   0.13464341   0.12881027   0.12326987   0.11800277   0.11299058   0.10821597   0.10366269   0.09931560   0.09516069   0.09118514   0.08737744   0.08372755   0.08022708   0.07686969   0.07365144   0.07057151   0.06763302   0.06484413   0.06221955   0.05978242   0.05756656   0.05561911   0.05400318   0.05280007   0.05210982   0.05204848   0.05273961   0.05429761   0.05680153   0.06026195   0.06458941   0.06957843   0.07492127   0.08025480   0.08522771   0.08956298   0.09309383   0.09576610   0.09761568   0.09873565   0.09924549   0.09926843   0.09891790   0.09829117   0.09746779   0.09651066   0.09546831   0.09437744   0.09326531   0.09215190   0.09105159   0.08997452   0.08892764   0.08791556   0.08694114   0.08600595   0.08511065   0.08425520   0.08343911   0.08266155   0.08192147   0.08121767   0.08054887   0.07991374   0.07931095   0.07873919   0.07819715   0.07768357   0.07719725   0.07673702   0.07630178   0.07589047   0.07550210   0.07513572   0.07479043   0.07446541   0.07415985   0.07387303   0.07360425   0.07335286   0.07311826   0.07289988   0.07269721   0.07250976   0.07233709   0.07217879   0.07203448   0.07190383   0.07178653   0.07168229   0.07159089   0.07151210   0.07144574   0.07139165   0.07134971   0.07131983   0.07130193   0.07129596  
 0.03717143   0.03718427   0.03722282   0.03728718   0.03737750   0.03749400   0.03763697   0.03780676   0.03800379   0.03822855   0.03848161   0.03876362   0.03907531   0.03941748   0.03979104   0.04019700   0.04063648   0.04111069   0.04162100   0.04216890   0.04275602   0.04338418   0.04405536   0.04477178   0.04553587   0.04635032   0.04721814   0.04814267   0.04912766   0.05017731   0.05129637   0.05249020   0.05376494   0.05512759   0.05658621   0.05815017   0.05983033   0.06163945   0.06359256   0.06570750   0.06800554   0.07051222   0.07325834   0.07628129   0.07962663   0.08335012   0.08752028   0.09222155   0.09755810   0.10365860   0.11068170   0.11882229   0.12831824   0.13945654   0.15257741   0.16807337   0.18637823   0.20793899   0.23316085   0.26231550   0.29540772   0.33201060   0.37110780   0.41101549   0.44947252   0.48394978   0.51212808   0.53237948   0.54405615   0.54748506   0.54371803   0.53418158   0.52036367   0.50360707   0.48501309   0.46542517   0.44545658   0.42553502   0.40594806   0.38688221   0.36845336   0.35072929   0.33374539   0.31751558   0.30203951   0.28730733   0.27330288   0.26000568   0.24739234   0.23543745   0.22411428   0.21339525   0.20325231   0.19365726   0.18458204   0.17599887   0.16788053   0.16020044   0.15293278   0.14605265   0.13953608   0.13336009   0.12750274   0.12194316   0.11666149   0.11163898   0.10685788   0.10230150   0.09795418   0.09380129   0.08982927   0.08602565   0.08237914   0.07887973   0.07551893   0.07229000   0.06918837   0.06621222   0.06336327   0.06064783   0.05807826   0.05567478   0.05346785   0.05150091   0.04983344   0.04854373   0.04773051   0.04751152   0.04801657   0.04937207   0.05167484   0.05495672   0.05914808   0.06405565   0.06937159   0.07472073   0.07973310   0.08411392   0.08768491   0.09038798   0.09226061   0.09340009   0.09393024   0.09397753   0.09365715   0.09306690   0.09228596   0.09137634   0.09038547   0.08934889   0.08829282   0.08723631   0.08619294   0.08517222   0.08418064   0.08322242   0.08230015   0.08141521   0.08056812   0.07975879   0.07898669   0.07825099   0.07755066   0.07688454   0.07625140   0.07565000   0.07507905   0.07453732   0.07402358   0.07353665   0.07307538   0.07263871   0.07222558   0.07183502   0.07146608   0.07111790   0.07078964   0.07048052   0.07018981   0.06991681   0.06966089   0.06942144   0.06919791   0.06898976   0.06879652   0.06861774   0.06845300   0.06830193   0.06816418   0.06803944   0.06792741   0.06782785   0.06774052   0.06766523   0.06760181   0.06755012   0.06751003   0.06748146   0.06746435   0.06745865  
 0.03837157   0.03838501   0.03842536   0.03849273   0.03858728   0.03870925   0.03885894   0.03903674   0.03924309   0.03947852   0.03974365   0.04003916   0.04036584   0.04072456   0.04111631   0.04154215   0.04200329   0.04250105   0.04303689   0.04361242   0.04422940   0.04488978   0.04559572   0.04634958   0.04715400   0.04801188   0.04892644   0.04990131   0.05094050   0.05204853   0.05323049   0.05449216   0.05584008   0.05728174   0.05882576   0.06048209   0.06226230   0.06417989   0.06625077   0.06849375   0.07093124   0.07359002   0.07650239   0.07970739   0.08325255   0.08719591   0.09160868   0.09657842   0.10221313   0.10864596   0.11604104   0.12459990   0.13456840   0.14624312   0.15997554   0.17617071   0.19527514   0.21774585   0.24398991   0.27426311   0.30852239   0.34624402   0.38625293   0.42664888   0.46493195   0.49838013   0.52460460   0.54207569   0.55039284   0.55020589   0.54287791   0.53007346   0.51342379   0.49432972   0.47388906   0.45290509   0.43193368   0.41134073   0.39135482   0.37210970   0.35367590   0.33608303   0.31933491   0.30341955   0.28831550   0.27399587   0.26043073   0.24758863   0.23543745   0.22394494   0.21307904   0.20280814   0.19310117   0.18392777   0.17525836   0.16706425   0.15931770   0.15199195   0.14506131   0.13850118   0.13228804   0.12639949   0.12081424   0.11551209   0.11047393   0.10568170   0.10111837   0.09676792   0.09261534   0.08864658   0.08484859   0.08120932   0.07771778   0.07436417   0.07114000   0.06803833   0.06505418   0.06218498   0.05943134   0.05679802   0.05429534   0.05194092   0.04976207   0.04779858   0.04610607   0.04475926   0.04385437   0.04350902   0.04385685   0.04503345   0.04715076   0.05026012   0.05431143   0.05912482   0.06439461   0.06973592   0.07476208   0.07916213   0.08274750   0.08545711   0.08733071   0.08847004   0.08900325   0.08905981   0.08875637   0.08819091   0.08744196   0.08657042   0.08562243   0.08463226   0.08362496   0.08261858   0.08162588   0.08065569   0.07971397   0.07880454   0.07792969   0.07709059   0.07628761   0.07552058   0.07478890   0.07409173   0.07342804   0.07279672   0.07219657   0.07162638   0.07108495   0.07057108   0.07008361   0.06962144   0.06918349   0.06876874   0.06837621   0.06800499   0.06765419   0.06732300   0.06701064   0.06671638   0.06643954   0.06617948   0.06593559   0.06570733   0.06549415   0.06529559   0.06511119   0.06494053   0.06478324   0.06463895   0.06450735   0.06438815   0.06428108   0.06418590   0.06410240   0.06403040   0.06396975   0.06392030   0.06388195   0.06385462   0.06383824   0.06383279  
 0.03959356   0.03960761   0.03964981   0.03972026   0.03981915   0.03994672   0.04010330   0.04028930   0.04050520   0.04075158   0.04102907   0.04133843   0.04168049   0.04205619   0.04246657   0.04291281   0.04339617   0.04391810   0.04448014   0.04508402   0.04573165   0.04642512   0.04716674   0.04795906   0.04880491   0.04970740   0.05067000   0.05169660   0.05279149   0.05395954   0.05520619   0.05653760   0.05796079   0.05948372   0.06111558   0.06286693   0.06475003   0.06677918   0.06897116   0.07134579   0.07392659   0.07674164   0.07982469   0.08321648   0.08696646   0.09113493   0.09579570   0.10103943   0.10697772   0.11374805   0.12151968   0.13050029   0.14094309   0.15315335   0.16749247   0.18437628   0.20426157   0.22761214   0.25483259   0.28615715   0.32148759   0.36019454   0.40093526   0.44158770   0.47941766   0.51153128   0.53550902   0.54996743   0.55479400   0.55098071   0.54019589   0.52431745   0.50508739   0.48393340   0.46192516   0.43980889   0.41807315   0.39701734   0.37680996   0.35753316   0.33921443   0.32184818   0.30540977   0.28986436   0.27517225   0.26129206   0.24818242   0.23580286   0.22411428   0.21307904   0.20266103   0.19282559   0.18353952   0.17477098   0.16648950   0.15866588   0.15127225   0.14428200   0.13766977   0.13141142   0.12548406   0.11986594   0.11453651   0.10947631   0.10466699   0.10009124   0.09573278   0.09157629   0.08760743   0.08381277   0.08017981   0.07669699   0.07335373   0.07014049   0.06704894   0.06407210   0.06120476   0.05844383   0.05578910   0.05324411   0.05081746   0.04852453   0.04638977   0.04444960   0.04275579   0.04137918   0.04041271   0.03997246   0.04019370   0.04121849   0.04317098   0.04611956   0.05003251   0.05474382   0.05995171   0.06526395   0.07027958   0.07467343   0.07824830   0.08094130   0.08279512   0.08391617   0.08443681   0.08448917   0.08419098   0.08364004   0.08291394   0.08207222   0.08115957   0.08020885   0.07924389   0.07828164   0.07733400   0.07640911   0.07551234   0.07464711   0.07381539   0.07301811   0.07225549   0.07152724   0.07083270   0.07017100   0.06954111   0.06894191   0.06837225   0.06783096   0.06731686   0.06682884   0.06636577   0.06592661   0.06551034   0.06511598   0.06474264   0.06438943   0.06405555   0.06374021   0.06344269   0.06316232   0.06289844   0.06265047   0.06241784   0.06220003   0.06199656   0.06180697   0.06163085   0.06146780   0.06131748   0.06117956   0.06105373   0.06093973   0.06083730   0.06074623   0.06066633   0.06059742   0.06053936   0.06049203   0.06045531   0.06042914   0.06041346   0.06040824  
 0.04083631   0.04085099   0.04089508   0.04096869   0.04107201   0.04120531   0.04136895   0.04156335   0.04178903   0.04204660   0.04233675   0.04266028   0.04301809   0.04341117   0.04384065   0.04430777   0.04481390   0.04536057   0.04594945   0.04658240   0.04726144   0.04798883   0.04876703   0.04959879   0.05048712   0.05143537   0.05244726   0.05352693   0.05467900   0.05590864   0.05722169   0.05862471   0.06012516   0.06173155   0.06345359   0.06530251   0.06729126   0.06943494   0.07175124   0.07426097   0.07698878   0.07996407   0.08322203   0.08680508   0.09076459   0.09516305   0.10007683   0.10559953   0.11184619   0.11895835   0.12711001   0.13651446   0.14743145   0.16017379   0.17511130   0.19266843   0.21330935   0.23750085   0.26564012   0.29793363   0.33422066   0.37375838   0.41503012   0.45569137   0.49278477   0.52327229   0.54474627   0.55601529   0.55728726   0.54990410   0.53582286   0.51710372   0.49556527   0.47263292   0.44932724   0.42632466   0.40404012   0.38270476   0.36242798   0.34324279   0.32513685   0.30807272   0.29200057   0.27686573   0.26261296   0.24918877   0.23654236   0.22462607   0.21339525   0.20280814   0.19282559   0.18341080   0.17452910   0.16614778   0.15823588   0.15076412   0.14370476   0.13703156   0.13071965   0.12474553   0.11908698   0.11372302   0.10863385   0.10380081   0.09920632   0.09483386   0.09066789   0.08669381   0.08289797   0.07926758   0.07579073   0.07245640   0.06925446   0.06617573   0.06321211   0.06035678   0.05760441   0.05495165   0.05239770   0.04994518   0.04760131   0.04537963   0.04330212   0.04140213   0.03972782   0.03834610   0.03734619   0.03684156   0.03696735   0.03786952   0.03968137   0.04248551   0.04626665   0.05087224   0.05600563   0.06126958   0.06625149   0.07061448   0.07415479   0.07680905   0.07862363   0.07970976   0.08020374   0.08023997   0.07993682   0.07939151   0.07868034   0.07786130   0.07697744   0.07606012   0.07513183   0.07420843   0.07330089   0.07241661   0.07156042   0.07073527   0.06994280   0.06918371   0.06845804   0.06776536   0.06710497   0.06647593   0.06587720   0.06530768   0.06476621   0.06425166   0.06376291   0.06329885   0.06285843   0.06244065   0.06204453   0.06166916   0.06131368   0.06097727   0.06065915   0.06035859   0.06007493   0.05980752   0.05955575   0.05931908   0.05909697   0.05888895   0.05869456   0.05851337   0.05834501   0.05818910   0.05804531   0.05791335   0.05779293   0.05768380   0.05758574   0.05749853   0.05742200   0.05735600   0.05730037   0.05725501   0.05721983   0.05719475   0.05717973   0.05717472  
 0.04209865   0.04211397   0.04215999   0.04223683   0.04234468   0.04248384   0.04265468   0.04285766   0.04309334   0.04336235   0.04366544   0.04400345   0.04437735   0.04478820   0.04523721   0.04572568   0.04625510   0.04682708   0.04744343   0.04810610   0.04881729   0.04957938   0.05039503   0.05126716   0.05219899   0.05319410   0.05425646   0.05539050   0.05660113   0.05789389   0.05927497   0.06075137   0.06233101   0.06402292   0.06583741   0.06778632   0.06988335   0.07214440   0.07458805   0.07723615   0.08011449   0.08325374   0.08669058   0.09046906   0.09464244   0.09927535   0.10444660   0.11025261   0.11681165   0.12426897   0.13280290   0.14263164   0.15402058   0.16728874   0.18281252   0.20102251   0.22238693   0.24737116   0.27635951   0.30952415   0.34663477   0.38682877   0.42841259   0.46882417   0.50490097   0.53349436   0.55225265   0.56021724   0.55793839   0.54710367   0.52993336   0.50863483   0.48506975   0.46063543   0.43628684   0.41262198   0.38997928   0.36852220   0.34830358   0.32931075   0.31149517   0.29479112   0.27912679   0.26443055   0.25063412   0.23767402   0.22549187   0.21403426   0.20325231   0.19310117   0.18353952   0.17452910   0.16603438   0.15802217   0.15046146   0.14332311   0.13657978   0.13020574   0.12417675   0.11847004   0.11306413   0.10793884   0.10307516   0.09845524   0.09406231   0.08988059   0.08589532   0.08209262   0.07845952   0.07498390   0.07165447   0.06846074   0.06539309   0.06244279   0.05960206   0.05686429   0.05422426   0.05167849   0.04922584   0.04686827   0.04461200   0.04246906   0.04045939   0.03861368   0.03697681   0.03561192   0.03460435   0.03406424   0.03412516   0.03493473   0.03663243   0.03931187   0.04297164   0.04747149   0.05252055   0.05771873   0.06264471   0.06695290   0.07043532   0.07302976   0.07478693   0.07582295   0.07627773   0.07628742   0.07597049   0.07542319   0.07472022   0.07391775   0.07305706   0.07216791   0.07127139   0.07038221   0.06951040   0.06866261   0.06784308   0.06705432   0.06629763   0.06557345   0.06488163   0.06422164   0.06359266   0.06299372   0.06242376   0.06188166   0.06136627   0.06087650   0.06041123   0.05996942   0.05955004   0.05915212   0.05877475   0.05841705   0.05807821   0.05775744   0.05745402   0.05716726   0.05689653   0.05664122   0.05640078   0.05617467   0.05596241   0.05576354   0.05557764   0.05540432   0.05524322   0.05509399   0.05495633   0.05482996   0.05471461   0.05461006   0.05451608   0.05443250   0.05435914   0.05429585   0.05424251   0.05419901   0.05416527   0.05414122   0.05412680   0.05412200  
 0.04337928   0.04339526   0.04344325   0.04352337   0.04363585   0.04378098   0.04395918   0.04417091   0.04441678   0.04469746   0.04501375   0.04536655   0.04575688   0.04618587   0.04665480   0.04716507   0.04771826   0.04831609   0.04896048   0.04965352   0.05039754   0.05119510   0.05204900   0.05296238   0.05393867   0.05498168   0.05609564   0.05728527   0.05855579   0.05991309   0.06136375   0.06291521   0.06457586   0.06635526   0.06826430   0.07031550   0.07252327   0.07490434   0.07747820   0.08026772   0.08329984   0.08660651   0.09022586   0.09420356   0.09859470   0.10346599   0.10889856   0.11499146   0.12186595   0.12967065   0.13858762   0.14883928   0.16069554   0.17448017   0.19057402   0.20941100   0.23145957   0.25717887   0.28693433   0.32085715   0.35864088   0.39929876   0.44096134   0.48085994   0.51565157   0.54211522   0.55799832   0.56260822   0.55684749   0.54273376   0.52271802   0.49911823   0.47380812   0.44813561   0.42297815   0.39885062   0.37601480   0.35456900   0.33451318   0.31579295   0.29832747   0.28202622   0.26679852   0.25255840   0.23922679   0.22673207   0.21500985   0.20400227   0.19365726   0.18392777   0.17477098   0.16614778   0.15802217   0.15036093   0.14313319   0.13631024   0.12986526   0.12377317   0.11801047   0.11255514   0.10738652   0.10248523   0.09783309   0.09341304   0.08920911   0.08520630   0.08139057   0.07774879   0.07426867   0.07093874   0.06774833   0.06468754   0.06174729   0.05891931   0.05619623   0.05357177   0.05104090   0.04860019   0.04624837   0.04398701   0.04182160   0.03976304   0.03782965   0.03604988   0.03446576   0.03313694   0.03214493   0.03159616   0.03162153   0.03236834   0.03397947   0.03655621   0.04010796   0.04450492   0.04946208   0.05457845   0.05942715   0.06365724   0.06705925   0.06957385   0.07125678   0.07222901   0.07263354   0.07260771   0.07226954   0.07171385   0.07101342   0.07022239   0.06938012   0.06851467   0.06764570   0.06678672   0.06594682   0.06513189   0.06434557   0.06358992   0.06286590   0.06217369   0.06151296   0.06088302   0.06028299   0.05971183   0.05916844   0.05865170   0.05816048   0.05769367   0.05725020   0.05682904   0.05642921   0.05604977   0.05568985   0.05534861   0.05502527   0.05471909   0.05442938   0.05415550   0.05389684   0.05365285   0.05342298   0.05320675   0.05300369   0.05281340   0.05263545   0.05246950   0.05231520   0.05217223   0.05204032   0.05191918   0.05180860   0.05170833   0.05161820   0.05153801   0.05146762   0.05140689   0.05135569   0.05131394   0.05128155   0.05125846   0.05124462   0.05124001  
 0.04467680   0.04469345   0.04474345   0.04482692   0.04494410   0.04509532   0.04528100   0.04550165   0.04575790   0.04605048   0.04638022   0.04674808   0.04715514   0.04760261   0.04809184   0.04862433   0.04920175   0.04982593   0.05049890   0.05122290   0.05200040   0.05283412   0.05372705   0.05468250   0.05570415   0.05679603   0.05796265   0.05920899   0.06054064   0.06196382   0.06348552   0.06511359   0.06685694   0.06872565   0.07073122   0.07288682   0.07520761   0.07771115   0.08041784   0.08335156   0.08654042   0.09001763   0.09382272   0.09800299   0.10261527   0.10772824   0.11342524   0.11980775   0.12699971   0.13515267   0.14445186   0.15512302   0.16743939   0.18172778   0.19837118   0.21780364   0.24048970   0.26687693   0.29730567   0.33185939   0.37014993   0.41106428   0.45256257   0.49168661   0.52494394   0.54908225   0.56198788   0.56325753   0.55414362   0.53696821   0.51437589   0.48875936   0.46197741   0.43531219   0.40955626   0.38514006   0.36225097   0.34092598   0.32111658   0.30273094   0.28565973   0.26979101   0.25501804   0.24124291   0.22837768   0.21634425   0.20507350   0.19450422   0.18458204   0.17525836   0.16648950   0.15823588   0.15046146   0.14313319   0.13622064   0.12969563   0.12353201   0.11770543   0.11219318   0.10697405   0.10202821   0.09733711   0.09288336   0.08865074   0.08462402   0.08078898   0.07713232   0.07364160   0.07030523   0.06711238   0.06405302   0.06111784   0.05829830   0.05558666   0.05297602   0.05046048   0.04803530   0.04569728   0.04344516   0.04128035   0.03920790   0.03723792   0.03538749   0.03368328   0.03216489   0.03088890   0.02993316   0.02940023   0.02941756   0.03013051   0.03168273   0.03417990   0.03763881   0.04193777   0.04679716   0.05181682   0.05656766   0.06069701   0.06399698   0.06641288   0.06800615   0.06890238   0.06924712   0.06917820   0.06881261   0.06824328   0.06754073   0.06675690   0.06592908   0.06508357   0.06423855   0.06340634   0.06259503   0.06180978   0.06105364   0.06032821   0.05963409   0.05897123   0.05833908   0.05773685   0.05716353   0.05661805   0.05609926   0.05560602   0.05513720   0.05469170   0.05426848   0.05386652   0.05348487   0.05312264   0.05277897   0.05245307   0.05214418   0.05185161   0.05157471   0.05131286   0.05106549   0.05083206   0.05061209   0.05040510   0.05021067   0.05002839   0.04985790   0.04969885   0.04955092   0.04941383   0.04928729   0.04917108   0.04906495   0.04896871   0.04888218   0.04880518   0.04873758   0.04867925   0.04863007   0.04858996   0.04855884   0.04853665   0.04852336   0.04851893  
 0.04598972   0.04600705   0.04605908   0.04614596   0.04626793   0.04642534   0.04661862   0.04684834   0.04711515   0.04741981   0.04776322   0.04814640   0.04857048   0.04903674   0.04954662   0.05010172   0.05070378   0.05135477   0.05205683   0.05281234   0.05362391   0.05449444   0.05542709   0.05642539   0.05749321   0.05863486   0.05985510   0.06115922   0.06255313   0.06404342   0.06563747   0.06734360   0.06917119   0.07113088   0.07323476   0.07549669   0.07793257   0.08056078   0.08340265   0.08648307   0.08983127   0.09348173   0.09747538   0.10186103   0.10669721   0.11205448   0.11801818   0.12469202   0.13220226   0.14070292   0.15038171   0.16146673   0.17423321   0.18900913   0.20617709   0.22616780   0.24943739   0.27641628   0.30741324   0.34245768   0.38107523   0.42202737   0.46311391   0.50121032   0.53271085   0.55437401   0.56425919   0.56226465   0.54997827   0.52999280   0.50510727   0.47775586   0.44976028   0.42232566   0.39615635   0.37159993   0.34877335   0.32765711   0.30815893   0.29015382   0.27350770   0.25809026   0.24378127   0.23047293   0.21807016   0.20648971   0.19565884   0.18551389   0.17599887   0.16706425   0.15866588   0.15076412   0.14332311   0.13631024   0.12969563   0.12345177   0.11755327   0.11197657   0.10669979   0.10170255   0.09696584   0.09247193   0.08820428   0.08414740   0.08028687   0.07660919   0.07310178   0.06975290   0.06655163   0.06348779   0.06055196   0.05773545   0.05503028   0.05242925   0.04992597   0.04751499   0.04519199   0.04295405   0.04080011   0.03873161   0.03675340   0.03487512   0.03311298   0.03149228   0.03005066   0.02884204   0.02794092   0.02744598   0.02748068   0.02818709   0.02970730   0.03214809   0.03553016   0.03973712   0.04449394   0.04940285   0.05403588   0.05804263   0.06121994   0.06351960   0.06500927   0.06581884   0.06609573   0.06597750   0.06557952   0.06499234   0.06428398   0.06350391   0.06268730   0.06185862   0.06103453   0.06022613   0.05944058   0.05868226   0.05795363   0.05725587   0.05658922   0.05595336   0.05534758   0.05477094   0.05422234   0.05370063   0.05320464   0.05273321   0.05228520   0.05185951   0.05145512   0.05107104   0.05070634   0.05036014   0.05003162   0.04972003   0.04942464   0.04914479   0.04887985   0.04862924   0.04839242   0.04816889   0.04795818   0.04775984   0.04757348   0.04739872   0.04723521   0.04708263   0.04694069   0.04680910   0.04668762   0.04657601   0.04647408   0.04638162   0.04629847   0.04622447   0.04615949   0.04610341   0.04605613   0.04601756   0.04598763   0.04596629   0.04595350   0.04594924  
 0.04731644   0.04733445   0.04738855   0.04747888   0.04760571   0.04776939   0.04797040   0.04820932   0.04848684   0.04880377   0.04916107   0.04955979   0.05000114   0.05048648   0.05101734   0.05159538   0.05222247   0.05290068   0.05363228   0.05441979   0.05526598   0.05617389   0.05714690   0.05818873   0.05930349   0.06049571   0.06177044   0.06313329   0.06459048   0.06614898   0.06781658   0.06960205   0.07151527   0.07356742   0.07577122   0.07814119   0.08069398   0.08344879   0.08642787   0.08965713   0.09316690   0.09699290   0.10117738   0.10577064   0.11083283   0.11643620   0.12266796   0.12963372   0.13746174   0.14630793   0.15636174   0.16785260   0.18105625   0.19629984   0.21396278   0.23446883   0.25826095   0.28574664   0.31719671   0.35258067   0.39133500   0.43209938   0.47252807   0.50935888   0.53891280   0.55800026   0.56488041   0.55975371   0.54451826   0.52199807   0.49510748   0.46629296   0.43732230   0.40931711   0.38289384   0.35832104   0.33565043   0.31481133   0.29567254   0.27808008   0.26187852   0.24692198   0.23307896   0.22023358   0.20828503   0.19714604   0.18674118   0.17700501   0.16788053   0.15931770   0.15127225   0.14370476   0.13657978   0.12986526   0.12353201   0.11755327   0.11190446   0.10656285   0.10150741   0.09671858   0.09217820   0.08786935   0.08377626   0.07988425   0.07617961   0.07264959   0.06928230   0.06606668   0.06299245   0.06005009   0.05723079   0.05452645   0.05192970   0.04943388   0.04703316   0.04472259   0.04249831   0.04035782   0.03830037   0.03632761   0.03444442   0.03266023   0.03099070   0.02946019   0.02810480   0.02697621   0.02614593   0.02570885   0.02578409   0.02650926   0.02802283   0.03042961   0.03375062   0.03787186   0.04252174   0.04730632   0.05180224   0.05566538   0.05870062   0.06086797   0.06224169   0.06295552   0.06315796   0.06298552   0.06255131   0.06194309   0.06122604   0.06044707   0.05963908   0.05882467   0.05801900   0.05723196   0.05646973   0.05573596   0.05503256   0.05436022   0.05371888   0.05310797   0.05252658   0.05197363   0.05144795   0.05094832   0.05047352   0.05002236   0.04959372   0.04918649   0.04879965   0.04843223   0.04808333   0.04775209   0.04743773   0.04713951   0.04685674   0.04658877   0.04633503   0.04609494   0.04586800   0.04565374   0.04545170   0.04526147   0.04508268   0.04491497   0.04475801   0.04461150   0.04447517   0.04434875   0.04423202   0.04412475   0.04402675   0.04393784   0.04385787   0.04378669   0.04372417   0.04367021   0.04362471   0.04358759   0.04355879   0.04353825   0.04352594   0.04352184  
 0.04865525   0.04867397   0.04873016   0.04882399   0.04895574   0.04912578   0.04933461   0.04958284   0.04987121   0.05020058   0.05057193   0.05098640   0.05144526   0.05194993   0.05250203   0.05310332   0.05375578   0.05446158   0.05522313   0.05604308   0.05692435   0.05787017   0.05888411   0.05997007   0.06113241   0.06237592   0.06370592   0.06512832   0.06664969   0.06827737   0.07001957   0.07188550   0.07388555   0.07603145   0.07833655   0.08081602   0.08348727   0.08637032   0.08948832   0.09286817   0.09654130   0.10054460   0.10492165   0.10972411   0.11501363   0.12086404   0.12736417   0.13462126   0.14276510   0.15195294   0.16237515   0.17426131   0.18788615   0.20357381   0.22169764   0.24267059   0.26691764   0.29481757   0.32659709   0.36216080   0.40085484   0.44120394   0.48073594   0.51608424   0.54353887   0.56000041   0.56394586   0.55586723   0.53793868   0.51317271   0.48456178   0.45454020   0.42481033   0.39640811   0.36986525   0.34537682   0.32293532   0.30242443   0.28367879   0.26651930   0.25077228   0.23627876   0.22289787   0.21050718   0.19900128   0.18828987   0.17829549   0.16895155   0.16020044   0.15199195   0.14428200   0.13703156   0.13020574   0.12377317   0.11770543   0.11197657   0.10656285   0.10144240   0.09659500   0.09200197   0.08764595   0.08351082   0.07958158   0.07584431   0.07228602   0.06889466   0.06565902   0.06256870   0.05961406   0.05678621   0.05407696   0.05147881   0.04898497   0.04658937   0.04428675   0.04207272   0.03994393   0.03789839   0.03593578   0.03405809   0.03227043   0.03058227   0.02900903   0.02757445   0.02631350   0.02527606   0.02453097   0.02416948   0.02430609   0.02507306   0.02660329   0.02899674   0.03227133   0.03631248   0.04085086   0.04549774   0.04983782   0.05353742   0.05641259   0.05843320   0.05968034   0.06029098   0.06041380   0.06018350   0.05971029   0.05907873   0.05835092   0.05757103   0.05676965   0.05596750   0.05517821   0.05441046   0.05366951   0.05295827   0.05227808   0.05162923   0.05101132   0.05042352   0.04986477   0.04933385   0.04882949   0.04835040   0.04789533   0.04746308   0.04705249   0.04666248   0.04629202   0.04594017   0.04560604   0.04528880   0.04498768   0.04470197   0.04443100   0.04417418   0.04393091   0.04370069   0.04348301   0.04327743   0.04308353   0.04290091   0.04272923   0.04256813   0.04241733   0.04227652   0.04214546   0.04202390   0.04191163   0.04180843   0.04171413   0.04162857   0.04155159   0.04148306   0.04142286   0.04137089   0.04132707   0.04129131   0.04126356   0.04124377   0.04123191   0.04122796  
 0.05000440   0.05002381   0.05008212   0.05017949   0.05031621   0.05049268   0.05070942   0.05096707   0.05126641   0.05160835   0.05199391   0.05242430   0.05290086   0.05342508   0.05399867   0.05462348   0.05530159   0.05603529   0.05682713   0.05767989   0.05859666   0.05958083   0.06063617   0.06176679   0.06297728   0.06427269   0.06565861   0.06714128   0.06872759   0.07042527   0.07224294   0.07419028   0.07627816   0.07851889   0.08092641   0.08351658   0.08630753   0.08932012   0.09257837   0.09611015   0.09994794   0.10412980   0.10870051   0.11371304   0.11923042   0.12532785   0.13209556   0.13964208   0.14809826   0.15762205   0.16840384   0.18067219   0.19469913   0.21080356   0.22934979   0.25073604   0.27536446   0.30357951   0.33555816   0.37113612   0.40957002   0.44927946   0.48768893   0.52136391   0.54660633   0.56044068   0.56157082   0.55075959   0.53041638   0.50369815   0.47364152   0.44264939   0.41235205   0.38370126   0.35714953   0.33282511   0.31066773   0.29052099   0.27218989   0.25547375   0.24018343   0.22614893   0.21322171   0.20127396   0.19019669   0.17989725   0.17029677   0.16132790   0.15293278   0.14506131   0.13766977   0.13071965   0.12417675   0.11801047   0.11219318   0.10669979   0.10150741   0.09659500   0.09194323   0.08753420   0.08335138   0.07937942   0.07560409   0.07201216   0.06859138   0.06533036   0.06221855   0.05924621   0.05640431   0.05368459   0.05107945   0.04858201   0.04618607   0.04388617   0.04167761   0.03955661   0.03752042   0.03556759   0.03369834   0.03191514   0.03022350   0.02863310   0.02715943   0.02582589   0.02466669   0.02373027   0.02308311   0.02281298   0.02302954   0.02385881   0.02542643   0.02782486   0.03106568   0.03503094   0.03945248   0.04394822   0.04811441   0.05163175   0.05433053   0.05619183   0.05730355   0.05780516   0.05784463   0.05755400   0.05704002   0.05638365   0.05564370   0.05486148   0.05406524   0.05327378   0.05249923   0.05174909   0.05102770   0.05033727   0.04967860   0.04905154   0.04845541   0.04788913   0.04735147   0.04684109   0.04635661   0.04589670   0.04546007   0.04504548   0.04465178   0.04427787   0.04392275   0.04358547   0.04326517   0.04296103   0.04267231   0.04239833   0.04213844   0.04189205   0.04165863   0.04143766   0.04122868   0.04103125   0.04084499   0.04066953   0.04050452   0.04034964   0.04020462   0.04006918   0.03994308   0.03982609   0.03971801   0.03961865   0.03952783   0.03944541   0.03937125   0.03930521   0.03924720   0.03919711   0.03915486   0.03912039   0.03909364   0.03907456   0.03906312   0.03905931  
 0.05136201   0.05138214   0.05144259   0.05154353   0.05168526   0.05186821   0.05209293   0.05236008   0.05267049   0.05302511   0.05342501   0.05387147   0.05436588   0.05490984   0.05550510   0.05615364   0.05685764   0.05761951   0.05844192   0.05932780   0.06028040   0.06130329   0.06240042   0.06357613   0.06483523   0.06618303   0.06762541   0.06916891   0.07082079   0.07258913   0.07448297   0.07651246   0.07868897   0.08102536   0.08353618   0.08623795   0.08914955   0.09229260   0.09569201   0.09937660   0.10337987   0.10774093   0.11250573   0.11772846   0.12347333   0.12981676   0.13685009   0.14468274   0.15344617   0.16329832   0.17442867   0.18706348   0.20147035   0.21796065   0.23688660   0.25862787   0.28355902   0.31198491   0.34402789   0.37945209   0.41742749   0.45628122   0.49336045   0.52520128   0.54815903   0.55941027   0.55788603   0.54459088   0.52212426   0.49374420   0.46250158   0.43075361   0.40005620   0.37128139   0.34480968   0.32070998   0.29887583   0.27911616   0.26121050   0.24493984   0.23010193   0.21651762   0.20403193   0.19251277   0.18184830   0.17194407   0.16272026   0.15410908   0.14605265   0.13850118   0.13141142   0.12474553   0.11847004   0.11255514   0.10697405   0.10170255   0.09671858   0.09200197   0.08753420   0.08329821   0.07927822   0.07545965   0.07182899   0.06837374   0.06508231   0.06194397   0.05894883   0.05608776   0.05335236   0.05073495   0.04822856   0.04582689   0.04352435   0.04131609   0.03919805   0.03716704   0.03522095   0.03335895   0.03158190   0.02989285   0.02829784   0.02680697   0.02543597   0.02420822   0.02315744   0.02233093   0.02179309   0.02162827   0.02194107   0.02285049   0.02447331   0.02689203   0.03010902   0.03400044   0.03829857   0.04262949   0.04660444   0.04992232   0.05243029   0.05412171   0.05509106   0.05547946   0.05543320   0.05508090   0.05452528   0.05384338   0.05309052   0.05230510   0.05151297   0.05073105   0.04996997   0.04923609   0.04853286   0.04786179   0.04722317   0.04661647   0.04604068   0.04549453   0.04497660   0.04448543   0.04401957   0.04357763   0.04315827   0.04276023   0.04238236   0.04202355   0.04168281   0.04135920   0.04105187   0.04076004   0.04048297   0.04022000   0.03997051   0.03973394   0.03950976   0.03929749   0.03909668   0.03890693   0.03872786   0.03855912   0.03840039   0.03825137   0.03811179   0.03798140   0.03785997   0.03774729   0.03764316   0.03754741   0.03745988   0.03738042   0.03730891   0.03724523   0.03718927   0.03714095   0.03710019   0.03706693   0.03704112   0.03702271   0.03701167   0.03700799  
 0.05272618   0.05274702   0.05280962   0.05291415   0.05306093   0.05325041   0.05348316   0.05375988   0.05408144   0.05444881   0.05486316   0.05532579   0.05583819   0.05640200   0.05701910   0.05769154   0.05842161   0.05921185   0.06006504   0.06098428   0.06197297   0.06303486   0.06417408   0.06539519   0.06670325   0.06810382   0.06960306   0.07120783   0.07292573   0.07476521   0.07673575   0.07884793   0.08111364   0.08354627   0.08616098   0.08897494   0.09200776   0.09528183   0.09882290   0.10266069   0.10682967   0.11136997   0.11632861   0.12176083   0.12773191   0.13431925   0.14161499   0.14972908   0.15879301   0.16896399   0.18042963   0.19341255   0.20817419   0.22501606   0.24427529   0.26630921   0.29146038   0.31998934   0.35195978   0.38706307   0.42438740   0.46218257   0.49774653   0.52762475   0.54826471   0.55701697   0.55303212   0.53752125   0.51322660   0.48346598   0.45127888   0.41896711   0.38801347   0.35921704   0.33289460   0.30906365   0.28757810   0.26821731   0.25073924   0.23490936   0.22051441   0.20736754   0.19530849   0.18420163   0.17393285   0.16440637   0.15554169   0.14727083   0.13953608   0.13228804   0.12548406   0.11908698   0.11306413   0.10738652   0.10202821   0.09696584   0.09217820   0.08764595   0.08335138   0.07927822   0.07541145   0.07173722   0.06824274   0.06491618   0.06174661   0.05872396   0.05583894   0.05308304   0.05044847   0.04792814   0.04551568   0.04320540   0.04099232   0.03887220   0.03684161   0.03489805   0.03304004   0.03126747   0.02958187   0.02798698   0.02648949   0.02510008   0.02383491   0.02271753   0.02178141   0.02107295   0.02065463   0.02060740   0.02103050   0.02203511   0.02372764   0.02617848   0.02937823   0.03319522   0.03736174   0.04151386   0.04528115   0.04838409   0.05068897   0.05220209   0.05302405   0.05329667   0.05316362   0.05274934   0.05215204   0.05144455   0.05067859   0.04988955   0.04910092   0.04832773   0.04757918   0.04686049   0.04617426   0.04552137   0.04490157   0.04431398   0.04375730   0.04323005   0.04273066   0.04225755   0.04180919   0.04138413   0.04098100   0.04059853   0.04023553   0.03989092   0.03956371   0.03925296   0.03895784   0.03867758   0.03841147   0.03815887   0.03791917   0.03769183   0.03747635   0.03727227   0.03707916   0.03689664   0.03672434   0.03656194   0.03640913   0.03626563   0.03613118   0.03600555   0.03588853   0.03577990   0.03567950   0.03558716   0.03550273   0.03542607   0.03535706   0.03529560   0.03524158   0.03519494   0.03515558   0.03512347   0.03509854   0.03508076   0.03507010   0.03506655  
 0.05409491   0.05411647   0.05418122   0.05428936   0.05444122   0.05463726   0.05487807   0.05516441   0.05549715   0.05587735   0.05630621   0.05678509   0.05731555   0.05789933   0.05853836   0.05923481   0.05999108   0.06080982   0.06169395   0.06264670   0.06367165   0.06477272   0.06595424   0.06722098   0.06857823   0.07003181   0.07158818   0.07325450   0.07503870   0.07694964   0.07899719   0.08119238   0.08354760   0.08607679   0.08879568   0.09172211   0.09487636   0.09828159   0.10196435   0.10595522   0.11028958   0.11500851   0.12015997   0.12580015   0.13199519   0.13882325   0.14637694   0.15476631   0.16412231   0.17460068   0.18638612   0.19969628   0.21478469   0.23194069   0.25148342   0.27374437   0.29903000   0.32755250   0.35931402   0.39393350   0.43042420   0.46697553   0.50086528   0.52868589   0.54701159   0.55338241   0.54715446   0.52970627   0.50387568   0.47300197   0.44009189   0.40738598   0.37629792   0.34756219   0.32144098   0.29790835   0.27678501   0.25782560   0.24076999   0.22537062   0.21140501   0.19867981   0.18703038   0.17631813   0.16642713   0.15726055   0.14873743   0.14078976   0.13336009   0.12639949   0.11986594   0.11372302   0.10793884   0.10248523   0.09733711   0.09247193   0.08786935   0.08351082   0.07937942   0.07545965   0.07173722   0.06819900   0.06483288   0.06162770   0.05857316   0.05565981   0.05287898   0.05022275   0.04768393   0.04525602   0.04293326   0.04071054   0.03858351   0.03654858   0.03460296   0.03274483   0.03097344   0.02928940   0.02769499   0.02619473   0.02479606   0.02351035   0.02235433   0.02135189   0.02053642   0.01995354   0.01966388   0.01974492   0.02029012   0.02140201   0.02317522   0.02566609   0.02885140   0.03259028   0.03661521   0.04057430   0.04411860   0.04699314   0.04908499   0.05041366   0.05108516   0.05124101   0.05102132   0.05054570   0.04990741   0.04917488   0.04839607   0.04760341   0.04681800   0.04605306   0.04531636   0.04461206   0.04394193   0.04330621   0.04270421   0.04213468   0.04159606   0.04108666   0.04060476   0.04014869   0.03971684   0.03930771   0.03891989   0.03855209   0.03820313   0.03787191   0.03755745   0.03725882   0.03697522   0.03670587   0.03645010   0.03620727   0.03597681   0.03575818   0.03555091   0.03535456   0.03516872   0.03499302   0.03482711   0.03467069   0.03452347   0.03438517   0.03425557   0.03413444   0.03402157   0.03391679   0.03381991   0.03373078   0.03364928   0.03357526   0.03350862   0.03344925   0.03339707   0.03335201   0.03331398   0.03328295   0.03325885   0.03324167   0.03323137   0.03322794  
 0.05546616   0.05548845   0.05555536   0.05566712   0.05582406   0.05602667   0.05627557   0.05657154   0.05691550   0.05730856   0.05775196   0.05824713   0.05879570   0.05939948   0.06006050   0.06078102   0.06156355   0.06241085   0.06332600   0.06431235   0.06537365   0.06651399   0.06773790   0.06905038   0.07045693   0.07196364   0.07357726   0.07530524   0.07715587   0.07913838   0.08126303   0.08354132   0.08598612   0.08861190   0.09143496   0.09447378   0.09774929   0.10128539   0.10510940   0.10925271   0.11375152   0.11864779   0.12399029   0.12983603   0.13625181   0.14331627   0.15112216   0.15977919   0.16941717   0.18018958   0.19227718   0.20589134   0.22127590   0.23870584   0.25847959   0.28089951   0.30623250   0.33463919   0.36605847   0.40003882   0.43552709   0.47067055   0.50275567   0.52845684   0.54450453   0.54863754   0.54039866   0.52129329   0.49420942   0.46247314   0.42904090   0.39608917   0.36496849   0.33635811   0.31047508   0.28725802   0.26650063   0.24793730   0.23129303   0.21630940   0.20275619   0.19043457   0.17917615   0.16883987   0.15930824   0.15048360   0.14228464   0.13464341   0.12750274   0.12081424   0.11453651   0.10863385   0.10307516   0.09783309   0.09288336   0.08820428   0.08377626   0.07958158   0.07560409   0.07182899   0.06824274   0.06483288   0.06158797   0.05849748   0.05555176   0.05274194   0.05005996   0.04749850   0.04505093   0.04271137   0.04047463   0.03833623   0.03629244   0.03434031   0.03247775   0.03070364   0.02901797   0.02742214   0.02591924   0.02451461   0.02321652   0.02203715   0.02099388   0.02011105   0.01942205   0.01897177   0.01881892   0.01903729   0.01971406   0.02094220   0.02280324   0.02533781   0.02850738   0.03216121   0.03603279   0.03978453   0.04309188   0.04572679   0.04759818   0.04873856   0.04925846   0.04929805   0.04899302   0.04845754   0.04777961   0.04702306   0.04623210   0.04543614   0.04465399   0.04389706   0.04317179   0.04248128   0.04182654   0.04120721   0.04062216   0.04006980   0.03954833   0.03905587   0.03859057   0.03815065   0.03773444   0.03734039   0.03696707   0.03661316   0.03627748   0.03595892   0.03565652   0.03536936   0.03509664   0.03483762   0.03459162   0.03435803   0.03413629   0.03392590   0.03372640   0.03353735   0.03335838   0.03318912   0.03302926   0.03287850   0.03273656   0.03260319   0.03247818   0.03236130   0.03225236   0.03215120   0.03205765   0.03197158   0.03189284   0.03182132   0.03175692   0.03169953   0.03164909   0.03160552   0.03156875   0.03153874   0.03151544   0.03149882   0.03148886   0.03148554  
 0.05683787   0.05686087   0.05692995   0.05704533   0.05720735   0.05741653   0.05767351   0.05797912   0.05833431   0.05874021   0.05919815   0.05970962   0.06027629   0.06090008   0.06158309   0.06232768   0.06313647   0.06401235   0.06495850   0.06597845   0.06707610   0.06825571   0.06952201   0.07088020   0.07233603   0.07389585   0.07556667   0.07735627   0.07927327   0.08132725   0.08352890   0.08589014   0.08842432   0.09114643   0.09407333   0.09722409   0.10062031   0.10428656   0.10825089   0.11254543   0.11720715   0.12227877   0.12780977   0.13385778   0.14049008   0.14778549   0.15583657   0.16475219   0.17466043   0.18571171   0.19808184   0.21197455   0.22762234   0.24528375   0.26523397   0.28774340   0.31303650   0.34122006   0.37216935   0.40536583   0.43969994   0.47329554   0.50347539   0.52702701   0.54086091   0.54291831   0.53290688   0.51241889   0.48435017   0.45198288   0.41820889   0.38514000   0.35407077   0.32563514   0.30001451   0.27711993   0.25672398   0.23854505   0.22229608   0.20770979   0.19454941   0.18261147   0.17172433   0.16174473   0.15255384   0.14405324   0.13616135   0.12881027   0.12194316   0.11551209   0.10947631   0.10380081   0.09845524   0.09341304   0.08865074   0.08414740   0.07988425   0.07584431   0.07201216   0.06837374   0.06491618   0.06162770   0.05849748   0.05551564   0.05267312   0.04996167   0.04737380   0.04490276   0.04254253   0.04028781   0.03813400   0.03607725   0.03411447   0.03224337   0.03046257   0.02877167   0.02717146   0.02566413   0.02425366   0.02294626   0.02175108   0.02068114   0.01975457   0.01899615   0.01843931   0.01812813   0.01811923   0.01848231   0.01929765   0.02064770   0.02259964   0.02517714   0.02832543   0.03188403   0.03558887   0.03911914   0.04217727   0.04456381   0.04620991   0.04716046   0.04752946   0.04745469   0.04706663   0.04647353   0.04575786   0.04497876   0.04417666   0.04337804   0.04259942   0.04185051   0.04113644   0.04045933   0.03981945   0.03921589   0.03864710   0.03811117   0.03760609   0.03712979   0.03668030   0.03625576   0.03585444   0.03547473   0.03511517   0.03477446   0.03445138   0.03414484   0.03385388   0.03357760   0.03331520   0.03306596   0.03282922   0.03260439   0.03239093   0.03218835   0.03199620   0.03181407   0.03164161   0.03147846   0.03132432   0.03117892   0.03104198   0.03091328   0.03079261   0.03067976   0.03057455   0.03047682   0.03038643   0.03030324   0.03022712   0.03015797   0.03009569   0.03004019   0.02999140   0.02994924   0.02991367   0.02988462   0.02986207   0.02984599   0.02983634   0.02983313  
 0.05820791   0.05823163   0.05830287   0.05842185   0.05858895   0.05880468   0.05906974   0.05938495   0.05975133   0.06017007   0.06064251   0.06117023   0.06175497   0.06239871   0.06310366   0.06387227   0.06470725   0.06561162   0.06658871   0.06764217   0.06877606   0.06999483   0.07130340   0.07270718   0.07421215   0.07582490   0.07755274   0.07940373   0.08138684   0.08351201   0.08579031   0.08823410   0.09085719   0.09367507   0.09670515   0.09996706   0.10348302   0.10727824   0.11138145   0.11582546   0.12064793   0.12589221   0.13160838   0.13785451   0.14469811   0.15221793   0.16050593   0.16966968   0.17983492   0.19114818   0.20377934   0.21792323   0.23379940   0.25164802   0.27171884   0.29424795   0.31941518   0.34727223   0.37763166   0.40991279   0.44296061   0.47489430   0.50309820   0.52449952   0.53620657   0.53636198   0.52481508   0.50320736   0.47440441   0.44161766   0.40766281   0.37458772   0.34363873   0.31541437   0.29006979   0.26749608   0.24745031   0.22963882   0.21376517   0.19955487   0.18676570   0.17519016   0.16465372   0.15501113   0.14614228   0.13794804   0.13034653   0.12326987   0.11666149   0.11047393   0.10466699   0.09920632   0.09406231   0.08920911   0.08462402   0.08028687   0.07617961   0.07228602   0.06859138   0.06508231   0.06174661   0.05857316   0.05555176   0.05267312   0.04992880   0.04731113   0.04481319   0.04242883   0.04015259   0.03797978   0.03590640   0.03392924   0.03204584   0.03025462   0.02855491   0.02694707   0.02543269   0.02401484   0.02269836   0.02149040   0.02040102   0.01944410   0.01863850   0.01800946   0.01759030   0.01742415   0.01756520   0.01807855   0.01903678   0.02051087   0.02255255   0.02516762   0.02828491   0.03173506   0.03525852   0.03855381   0.04135243   0.04348449   0.04490310   0.04566454   0.04588508   0.04569911   0.04523123   0.04458339   0.04383235   0.04303252   0.04222060   0.04142017   0.04064558   0.03990488   0.03920195   0.03853801   0.03791261   0.03732435   0.03677126   0.03625117   0.03576183   0.03530104   0.03486670   0.03445687   0.03406976   0.03370374   0.03335733   0.03302918   0.03271811   0.03242302   0.03214295   0.03187701   0.03162443   0.03138449   0.03115656   0.03094005   0.03073444   0.03053927   0.03035411   0.03017856   0.03001227   0.02985492   0.02970622   0.02956590   0.02943372   0.02930945   0.02919289   0.02908386   0.02898219   0.02888773   0.02880033   0.02871988   0.02864625   0.02857935   0.02851908   0.02846537   0.02841813   0.02837732   0.02834287   0.02831475   0.02829291   0.02827734   0.02826800   0.02826489  
 0.05957417   0.05959860   0.05967199   0.05979457   0.05996671   0.06018897   0.06046205   0.06078683   0.06116435   0.06159584   0.06208273   0.06262661   0.06322933   0.06389293   0.06461971   0.06541221   0.06627325   0.06720598   0.06821383   0.06930063   0.07047058   0.07172830   0.07307891   0.07452801   0.07608183   0.07774720   0.07953170   0.08144369   0.08349247   0.08568832   0.08804271   0.09056840   0.09327965   0.09619243   0.09932468   0.10269656   0.10633088   0.11025345   0.11449360   0.11908477   0.12406520   0.12947877   0.13537599   0.14181521   0.14886394   0.15660053   0.16511599   0.17451609   0.18492360   0.19648042   0.20934949   0.22371553   0.23978370   0.25777411   0.27790917   0.30038881   0.32534685   0.35277969   0.38243929   0.41368895   0.44533986   0.47552440   0.50171083   0.52098738   0.53067211   0.52910400   0.51625109   0.49377008   0.46446320   0.43144819   0.39745510   0.36446926   0.33369638   0.30570927   0.28064581   0.25838444   0.23867214   0.22120689   0.20568536   0.19182735   0.17938611   0.16815064   0.15794372   0.14861825   0.14005282   0.13214754   0.12482017   0.11800277   0.11163898   0.10568170   0.10009124   0.09483386   0.08988059   0.08520630   0.08078898   0.07660919   0.07264959   0.06889466   0.06533036   0.06194397   0.05872396   0.05565981   0.05274194   0.04996167   0.04731113   0.04478322   0.04237163   0.04007076   0.03787576   0.03578252   0.03378767   0.03188863   0.03008363   0.02837177   0.02675312   0.02522886   0.02380140   0.02247466   0.02125442   0.02014874   0.01916862   0.01832879   0.01764877   0.01715413   0.01687794   0.01686202   0.01715770   0.01782478   0.01892733   0.02052382   0.02264969   0.02529244   0.02836503   0.03169095   0.03501764   0.03806547   0.04059658   0.04247079   0.04366232   0.04423749   0.04431359   0.04402071   0.04347700   0.04277782   0.04199415   0.04117570   0.04035549   0.03955432   0.03878442   0.03805228   0.03736060   0.03670974   0.03609859   0.03552527   0.03498746   0.03448272   0.03400860   0.03356275   0.03314300   0.03274731   0.03237384   0.03202094   0.03168711   0.03137099   0.03107140   0.03078724   0.03051757   0.03026150   0.03001828   0.02978721   0.02956767   0.02935909   0.02916097   0.02897286   0.02879434   0.02862505   0.02846464   0.02831281   0.02816928   0.02803380   0.02790613   0.02778607   0.02767343   0.02756804   0.02746973   0.02737837   0.02729382   0.02721597   0.02714471   0.02707994   0.02702159   0.02696957   0.02692382   0.02688428   0.02685091   0.02682366   0.02680250   0.02678741   0.02677836   0.02677534  
 0.06093451   0.06095965   0.06103518   0.06116131   0.06133847   0.06156720   0.06184825   0.06218252   0.06257110   0.06301526   0.06351648   0.06407641   0.06469697   0.06538028   0.06612872   0.06694493   0.06783184   0.06879269   0.06983108   0.07095095   0.07215666   0.07345302   0.07484531   0.07633935   0.07794159   0.07965912   0.08149976   0.08347218   0.08558598   0.08785180   0.09028147   0.09288815   0.09568653   0.09869305   0.10192612   0.10540644   0.10915733   0.11320516   0.11757981   0.12231526   0.12745023   0.13302902   0.13910244   0.14572888   0.15297562   0.16092032   0.16965265   0.17927609   0.18990984   0.20169042   0.21477290   0.22933077   0.24555351   0.26363970   0.28378294   0.30614574   0.33081525   0.35773339   0.38659483   0.41671388   0.44687983   0.47525476   0.49940971   0.51660987   0.52438936   0.52127558   0.50733344   0.48420564   0.45460318   0.42153099   0.38762546   0.35481090   0.32425942   0.29652708   0.27174306   0.24978007   0.23038019   0.21323662   0.19804139   0.18451007   0.17239218   0.16147357   0.15157457   0.14254619   0.13426568   0.12663229   0.11956328   0.11299058   0.10685788   0.10111837   0.09573278   0.09066789   0.08589532   0.08139057   0.07713232   0.07310178   0.06928230   0.06565902   0.06221855   0.05894883   0.05583894   0.05287898   0.05005996   0.04737380   0.04481319   0.04237163   0.04004337   0.03782340   0.03570746   0.03369205   0.03177444   0.02995269   0.02822572   0.02659337   0.02505646   0.02361698   0.02227819   0.02104491   0.01992383   0.01892392   0.01805708   0.01733882   0.01678921   0.01643397   0.01630558   0.01644417   0.01689755   0.01771948   0.01896456   0.02067787   0.02287793   0.02553412   0.02854482   0.03172870   0.03484312   0.03763255   0.03989067   0.04150646   0.04247380   0.04286749   0.04280458   0.04241002   0.04179509   0.04104841   0.04023517   0.03940043   0.03857366   0.03777295   0.03700855   0.03628544   0.03560525   0.03496749   0.03437047   0.03381186   0.03328901   0.03279923   0.03233990   0.03190855   0.03150289   0.03112085   0.03076054   0.03042027   0.03009853   0.02979397   0.02950539   0.02923171   0.02897200   0.02872539   0.02849113   0.02826853   0.02805701   0.02785600   0.02766504   0.02748366   0.02731149   0.02714816   0.02699336   0.02684679   0.02670819   0.02657732   0.02645396   0.02633792   0.02622901   0.02612708   0.02603197   0.02594356   0.02586172   0.02578635   0.02571734   0.02565461   0.02559807   0.02554767   0.02550334   0.02546502   0.02543267   0.02540625   0.02538574   0.02537110   0.02536232   0.02535940  
 0.06228680   0.06231265   0.06239028   0.06251995   0.06270206   0.06293721   0.06322615   0.06356982   0.06396934   0.06442604   0.06494144   0.06551727   0.06615549   0.06685830   0.06762818   0.06846785   0.06938035   0.07036904   0.07143764   0.07259022   0.07383131   0.07516587   0.07659938   0.07813786   0.07978796   0.08155701   0.08345311   0.08548521   0.08766320   0.08999805   0.09250196   0.09518846   0.09807267   0.10117144   0.10450365   0.10809048   0.11195575   0.11612630   0.12063252   0.12550881   0.13079432   0.13653361   0.14277761   0.14958458   0.15702134   0.16516453   0.17410209   0.18393476   0.19477756   0.20676093   0.22003122   0.23474970   0.25108901   0.26922507   0.28932158   0.31150290   0.33580974   0.36213126   0.39010913   0.41901641   0.44763216   0.47416298   0.49629772   0.51148906   0.51748850   0.51300175   0.49817091   0.47460052   0.44488807   0.41191010   0.37820261   0.34562992   0.31533665   0.28787014   0.26335876   0.24167609   0.22256424   0.20571508   0.19081828   0.17758648   0.16576623   0.15514060   0.14552755   0.13677614   0.12876221   0.12138395   0.11455800   0.10821597   0.10230150   0.09676792   0.09157629   0.08669381   0.08209262   0.07774879   0.07364160   0.06975290   0.06606668   0.06256870   0.05924621   0.05608776   0.05308304   0.05022275   0.04749850   0.04490276   0.04242883   0.04007076   0.03782340   0.03568232   0.03364387   0.03170517   0.02986412   0.02811948   0.02647086   0.02491884   0.02346505   0.02211227   0.02086463   0.01972784   0.01870949   0.01781944   0.01707039   0.01647850   0.01606422   0.01585313   0.01587673   0.01617285   0.01678509   0.01776028   0.01914262   0.02096303   0.02322293   0.02587434   0.02880303   0.03182587   0.03471306   0.03723516   0.03921753   0.04057705   0.04132541   0.04154414   0.04134884   0.04085863   0.04017761   0.03938760   0.03854805   0.03769953   0.03686804   0.03606913   0.03531114   0.03459767   0.03392929   0.03330477   0.03272187   0.03217783   0.03166971   0.03119461   0.03074973   0.03033250   0.02994055   0.02957174   0.02922416   0.02889610   0.02858603   0.02829260   0.02801463   0.02775104   0.02750090   0.02726337   0.02703770   0.02682324   0.02661940   0.02642566   0.02624153   0.02606661   0.02590051   0.02574289   0.02559345   0.02545190   0.02531801   0.02519154   0.02507230   0.02496009   0.02485474   0.02475611   0.02466407   0.02457847   0.02449922   0.02442621   0.02435935   0.02429855   0.02424376   0.02419490   0.02415191   0.02411475   0.02408337   0.02405775   0.02403785   0.02402365   0.02401514   0.02401230  
 0.06362893   0.06365548   0.06373520   0.06386835   0.06405536   0.06429683   0.06459356   0.06494651   0.06535684   0.06582592   0.06635532   0.06694683   0.06760248   0.06832455   0.06911558   0.06997841   0.07091616   0.07193232   0.07303071   0.07421556   0.07549154   0.07686377   0.07833791   0.07992018   0.08161744   0.08343725   0.08538796   0.08747879   0.08971993   0.09212268   0.09469955   0.09746446   0.10043289   0.10362213   0.10705147   0.11074252   0.11471955   0.11900985   0.12364420   0.12865739   0.13408883   0.13998324   0.14639151   0.15337159   0.16098954   0.16932071   0.17845093   0.18847774   0.19951144   0.21167571   0.22510742   0.23995475   0.25637261   0.27451333   0.29451009   0.31644901   0.34032526   0.36597786   0.39300055   0.42063332   0.44765610   0.47233275   0.49248103   0.50574669   0.51009558   0.50440013   0.48886244   0.46503014   0.43537032   0.40261903   0.36920609   0.33693622   0.30693133   0.27973698   0.25548782   0.23406445   0.21521377   0.19862970   0.18400175   0.17104101   0.15949174   0.14913458   0.13978515   0.13129053   0.12352493   0.11638534   0.10978756   0.10366269   0.09795418   0.09261534   0.08760743   0.08289797   0.07845952   0.07426867   0.07030523   0.06655163   0.06299245   0.05961406   0.05640431   0.05335236   0.05044847   0.04768393   0.04505093   0.04254253   0.04015259   0.03787576   0.03570746   0.03364387   0.03168196   0.02981946   0.02805497   0.02638791   0.02481865   0.02334850   0.02197990   0.02071645   0.01956315   0.01852657   0.01761515   0.01683957   0.01621320   0.01575268   0.01547856   0.01541588   0.01559465   0.01604974   0.01681969   0.01794348   0.01945406   0.02136770   0.02366894   0.02629389   0.02911836   0.03196074   0.03460706   0.03685528   0.03856195   0.03966997   0.04020663   0.04025841   0.03993832   0.03935910   0.03861750   0.03778856   0.03692614   0.03606645   0.03523220   0.03443652   0.03368595   0.03298278   0.03232663   0.03171559   0.03114687   0.03061735   0.03012383   0.02966319   0.02923251   0.02882910   0.02845053   0.02809461   0.02775941   0.02744319   0.02714443   0.02686179   0.02659406   0.02634021   0.02609930   0.02587051   0.02565312   0.02544649   0.02525004   0.02506326   0.02488571   0.02471698   0.02455670   0.02440455   0.02426025   0.02412352   0.02399414   0.02387189   0.02375658   0.02364803   0.02354609   0.02345063   0.02336150   0.02327860   0.02320182   0.02313106   0.02306626   0.02300732   0.02295418   0.02290679   0.02286509   0.02282903   0.02279859   0.02277372   0.02275441   0.02274063   0.02273236   0.02272961  
 0.06495882   0.06498605   0.06506782   0.06520441   0.06539624   0.06564395   0.06594834   0.06631042   0.06673139   0.06721266   0.06775584   0.06836278   0.06903559   0.06977661   0.07058846   0.07147406   0.07243666   0.07347983   0.07460752   0.07582411   0.07713438   0.07854364   0.08005771   0.08168300   0.08342658   0.08529622   0.08730053   0.08944898   0.09175204   0.09422131   0.09686963   0.09971127   0.10276207   0.10603968   0.10956379   0.11335642   0.11744221   0.12184885   0.12660744   0.13175305   0.13732526   0.14336882   0.14993440   0.15707943   0.16486900   0.17337685   0.18268634   0.19289138   0.20409704   0.21641965   0.22998592   0.24493024   0.26138905   0.27949058   0.29933723   0.32097736   0.34436219   0.36928396   0.39529414   0.42160791   0.44701642   0.46985117   0.48806628   0.49950153   0.50233053   0.49557998   0.47949751   0.45556012   0.42609290   0.39368262   0.36064802   0.32873378   0.29904242   0.27212333   0.24812364   0.22693664   0.20831858   0.19196876   0.17757876   0.16485948   0.15355367   0.14343984   0.13433135   0.12607316   0.11853769   0.11162051   0.10523635   0.09931560   0.09380129   0.08864658   0.08381277   0.07926758   0.07498390   0.07093874   0.06711238   0.06348779   0.06005009   0.05678621   0.05368459   0.05073495   0.04792814   0.04525602   0.04271137   0.04028781   0.03797978   0.03578252   0.03369205   0.03170517   0.02981946   0.02803334   0.02634606   0.02475777   0.02326956   0.02188355   0.02060294   0.01943218   0.01837710   0.01744508   0.01664535   0.01598927   0.01549072   0.01516656   0.01503705   0.01512623   0.01546199   0.01607548   0.01699928   0.01826360   0.01988948   0.02187836   0.02419873   0.02677281   0.02946964   0.03211268   0.03450640   0.03647691   0.03791072   0.03877440   0.03910844   0.03900251   0.03856602   0.03790488   0.03710847   0.03624516   0.03536340   0.03449523   0.03366025   0.03286928   0.03212720   0.03143509   0.03079168   0.03019440   0.02964002   0.02912506   0.02864607   0.02819976   0.02778308   0.02739326   0.02702781   0.02668451   0.02636139   0.02605671   0.02576896   0.02549678   0.02523899   0.02499457   0.02476259   0.02454226   0.02433286   0.02413378   0.02394445   0.02376439   0.02359317   0.02343039   0.02327571   0.02312882   0.02298945   0.02285735   0.02273229   0.02261409   0.02250255   0.02239752   0.02229885   0.02220641   0.02212008   0.02203976   0.02196534   0.02189675   0.02183391   0.02177674   0.02172519   0.02167921   0.02163874   0.02160374   0.02157419   0.02155005   0.02153129   0.02151791   0.02150989   0.02150721  
 0.06627443   0.06630233   0.06638612   0.06652607   0.06672263   0.06697646   0.06728838   0.06765943   0.06809084   0.06858406   0.06914076   0.06976285   0.07045249   0.07121209   0.07204437   0.07295231   0.07393927   0.07500893   0.07616536   0.07741304   0.07875693   0.08020247   0.08175564   0.08342305   0.08521196   0.08713037   0.08918710   0.09139186   0.09375542   0.09628964   0.09900768   0.10192412   0.10505514   0.10841873   0.11203495   0.11592615   0.12011733   0.12463647   0.12951495   0.13478802   0.14049532   0.14668147   0.15339679   0.16069798   0.16864892   0.17732145   0.18679614   0.19716285   0.20852097   0.22097894   0.23465278   0.24966248   0.26612562   0.28414600   0.30379550   0.32508566   0.34792598   0.37206585   0.39702053   0.42198851   0.44578140   0.46680646   0.48315805   0.49286719   0.49430568   0.48664170   0.47015655   0.44624760   0.41709111   0.38511896   0.35253482   0.32102207   0.29166570   0.26502302   0.24125887   0.22028433   0.20186932   0.18572183   0.17153781   0.15902942   0.14793871   0.13804242   0.12915173   0.12110938   0.11378580   0.10707487   0.10089002   0.09516069   0.08982927   0.08484859   0.08017981   0.07579073   0.07165447   0.06774833   0.06405302   0.06055196   0.05723079   0.05407696   0.05107945   0.04822856   0.04551568   0.04293326   0.04047463   0.03813400   0.03590640   0.03378767   0.03177444   0.02986412   0.02805497   0.02634606   0.02473735   0.02322972   0.02182501   0.02052611   0.01933704   0.01826303   0.01731070   0.01648818   0.01580535   0.01527409   0.01490854   0.01472542   0.01474429   0.01498760   0.01548039   0.01624922   0.01731988   0.01871300   0.02043725   0.02247953   0.02479366   0.02729059   0.02983617   0.03226235   0.03439424   0.03608613   0.03725262   0.03788126   0.03802327   0.03776982   0.03722585   0.03649021   0.03564491   0.03475187   0.03385436   0.03298044   0.03214678   0.03136207   0.03062962   0.02994937   0.02931926   0.02873612   0.02819628   0.02769598   0.02723152   0.02679948   0.02639668   0.02602029   0.02566776   0.02533684   0.02502556   0.02473218   0.02445516   0.02419318   0.02394507   0.02370982   0.02348651   0.02327437   0.02307272   0.02288094   0.02269850   0.02252493   0.02235981   0.02220277   0.02205349   0.02191167   0.02177705   0.02164940   0.02152851   0.02141419   0.02130628   0.02120463   0.02110909   0.02101956   0.02093592   0.02085807   0.02078592   0.02071941   0.02065845   0.02060298   0.02055295   0.02050832   0.02046902   0.02043504   0.02040634   0.02038290   0.02036468   0.02035168   0.02034389   0.02034129  
 0.06757376   0.06760232   0.06768807   0.06783132   0.06803251   0.06829233   0.06861161   0.06899143   0.06943305   0.06993797   0.07050791   0.07114481   0.07185091   0.07262869   0.07348093   0.07441073   0.07542150   0.07651704   0.07770154   0.07897961   0.08035632   0.08183727   0.08342862   0.08513713   0.08697026   0.08893620   0.09104400   0.09330362   0.09572605   0.09832345   0.10110925   0.10409831   0.10730714   0.11075404   0.11445938   0.11844581   0.12273863   0.12736605   0.13235965   0.13775475   0.14359095   0.14991263   0.15676956   0.16421754   0.17231900   0.18114364   0.19076890   0.20128023   0.21277093   0.22534115   0.23909571   0.25413990   0.27057211   0.28847185   0.30788100   0.32877579   0.35102667   0.37434460   0.39821483   0.42182693   0.44402093   0.46328578   0.47785684   0.48595033   0.48612464   0.47767659   0.46091158   0.43714249   0.40839421   0.37694107   0.34486873   0.31379734   0.28479471   0.25842874   0.23488601   0.21409986   0.19585798   0.17988026   0.16586944   0.15354048   0.14263565   0.13293038   0.12423377   0.11638628   0.10925611   0.10273524   0.09673551   0.09118514   0.08602565   0.08120932   0.07669699   0.07245640   0.06846074   0.06468754   0.06111784   0.05773545   0.05452645   0.05147881   0.04858201   0.04582689   0.04320540   0.04071054   0.03833623   0.03607725   0.03392924   0.03188863   0.02995269   0.02811948   0.02638791   0.02475777   0.02322972   0.02180538   0.02048735   0.01927930   0.01818600   0.01721347   0.01636901   0.01566140   0.01510100   0.01469996   0.01447237   0.01443440   0.01460434   0.01500239   0.01564997   0.01656823   0.01777527   0.01928159   0.02108338   0.02315380   0.02543392   0.02782658   0.03019806   0.03239207   0.03425582   0.03567114   0.03657834   0.03698307   0.03694483   0.03655474   0.03591258   0.03511002   0.03422183   0.03330373   0.03239405   0.03151713   0.03068689   0.02991000   0.02918834   0.02852083   0.02790464   0.02733606   0.02681105   0.02632555   0.02587570   0.02545791   0.02506893   0.02470585   0.02436609   0.02404739   0.02374776   0.02346545   0.02319896   0.02294696   0.02270830   0.02248197   0.02226711   0.02206295   0.02186882   0.02168412   0.02150836   0.02134108   0.02118187   0.02103039   0.02088632   0.02074939   0.02061936   0.02049600   0.02037912   0.02026855   0.02016414   0.02006573   0.01997322   0.01988648   0.01980542   0.01972995   0.01965999   0.01959546   0.01953631   0.01948248   0.01943391   0.01939057   0.01935241   0.01931940   0.01929152   0.01926874   0.01925104   0.01923840   0.01923083   0.01922830  
 0.06885488   0.06888407   0.06897176   0.06911821   0.06932393   0.06958958   0.06991604   0.07030442   0.07075600   0.07127233   0.07185516   0.07250651   0.07322865   0.07402415   0.07489585   0.07584692   0.07688089   0.07800164   0.07921347   0.08052111   0.08192977   0.08344518   0.08507365   0.08682211   0.08869820   0.09071030   0.09286768   0.09518051   0.09766002   0.10031861   0.10316998   0.10622926   0.10951324   0.11304050   0.11683166   0.12090967   0.12530002   0.13003113   0.13513466   0.14064595   0.14660441   0.15305406   0.16004399   0.16762889   0.17586954   0.18483323   0.19459400   0.20523259   0.21683584   0.22949527   0.24330422   0.25835301   0.27472085   0.29246330   0.31159324   0.33205340   0.35367835   0.37614519   0.39891546   0.42117695   0.44180484   0.45937346   0.47225738   0.47884948   0.47788166   0.46876674   0.45182679   0.42828862   0.40002688   0.36915849   0.33764926   0.30705381   0.27842177   0.25233275   0.22899796   0.20837675   0.19027825   0.17443753   0.16056652   0.14838472   0.13763569   0.12809408   0.11956711   0.11189291   0.10493731   0.09859009   0.09276122   0.08737744   0.08237914   0.07771778   0.07335373   0.06925446   0.06539309   0.06174729   0.05829830   0.05503028   0.05192970   0.04898497   0.04618607   0.04352435   0.04099232   0.03858351   0.03629244   0.03411447   0.03204584   0.03008363   0.02822572   0.02647086   0.02481865   0.02326956   0.02182501   0.02048735   0.01925994   0.01814719   0.01715462   0.01628889   0.01555793   0.01497097   0.01453864   0.01427305   0.01418783   0.01429810   0.01462028   0.01517159   0.01596900   0.01702742   0.01835663   0.01995666   0.02181155   0.02388204   0.02609895   0.02836036   0.03053666   0.03248600   0.03407850   0.03522217   0.03588036   0.03607379   0.03586795   0.03535256   0.03462171   0.03375985   0.03283477   0.03189626   0.03097799   0.03010081   0.02927607   0.02850860   0.02779895   0.02714507   0.02654346   0.02598992   0.02548006   0.02500959   0.02457446   0.02417097   0.02379579   0.02344596   0.02311888   0.02281227   0.02252413   0.02225274   0.02199659   0.02175438   0.02152497   0.02130739   0.02110078   0.02090439   0.02071758   0.02053979   0.02037052   0.02020934   0.02005587   0.01990977   0.01977076   0.01963857   0.01951297   0.01939376   0.01928076   0.01917381   0.01907276   0.01897749   0.01888789   0.01880384   0.01872527   0.01865209   0.01858423   0.01852162   0.01846421   0.01841195   0.01836479   0.01832269   0.01828562   0.01825355   0.01822645   0.01820431   0.01818710   0.01817482   0.01816746   0.01816500  
 0.07011593   0.07014575   0.07023530   0.07038488   0.07059498   0.07086631   0.07119975   0.07159644   0.07205770   0.07258511   0.07318047   0.07384585   0.07458358   0.07539628   0.07628687   0.07725860   0.07831509   0.07946030   0.08069864   0.08203496   0.08347459   0.08502339   0.08668781   0.08847496   0.09039262   0.09244939   0.09465468   0.09701891   0.09955352   0.10227112   0.10518567   0.10831254   0.11166876   0.11527314   0.11914657   0.12331218   0.12779564   0.13262548   0.13783339   0.14345461   0.14952828   0.15609793   0.16321179   0.17092331   0.17929140   0.18838072   0.19826167   0.20901000   0.22070583   0.23343177   0.24726952   0.26229436   0.27856656   0.29611833   0.31493483   0.33492749   0.35589839   0.37749561   0.39916295   0.42009296   0.43920131   0.45514953   0.46644739   0.47165411   0.46966116   0.45998514   0.44295902   0.41972461   0.39201042   0.36177859   0.33087449   0.30078474   0.27253872   0.24672750   0.22358854   0.20311006   0.18512599   0.16938965   0.15562472   0.14355711   0.13293285   0.12352656   0.11514388   0.10762063   0.10082012   0.09462970   0.08895720   0.08372755   0.07887973   0.07436417   0.07014049   0.06617573   0.06244279   0.05891931   0.05558666   0.05242925   0.04943388   0.04658937   0.04388617   0.04131609   0.03887220   0.03654858   0.03434031   0.03224337   0.03025462   0.02837177   0.02659337   0.02491884   0.02334850   0.02188355   0.02052611   0.01927930   0.01814719   0.01713491   0.01624861   0.01549555   0.01488407   0.01442365   0.01412489   0.01399948   0.01406012   0.01432030   0.01479387   0.01549431   0.01643340   0.01761909   0.01905238   0.02072287   0.02260329   0.02464381   0.02676783   0.02887224   0.03083487   0.03253033   0.03385175   0.03473145   0.03515279   0.03514870   0.03478849   0.03415936   0.03334938   0.03243582   0.03147977   0.03052543   0.02960211   0.02872739   0.02791025   0.02715381   0.02645740   0.02581809   0.02523176   0.02469379   0.02419947   0.02374429   0.02332405   0.02293495   0.02257360   0.02223700   0.02192254   0.02162793   0.02135118   0.02109057   0.02084462   0.02061205   0.02039173   0.02018272   0.01998419   0.01979541   0.01961576   0.01944470   0.01928175   0.01912651   0.01897862   0.01883776   0.01870365   0.01857605   0.01845476   0.01833957   0.01823032   0.01812687   0.01802908   0.01793685   0.01785005   0.01776861   0.01769244   0.01762147   0.01755563   0.01749488   0.01743914   0.01738839   0.01734258   0.01730168   0.01726566   0.01723449   0.01720815   0.01718662   0.01716989   0.01715795   0.01715079   0.01714841  
 0.07135513   0.07138555   0.07147691   0.07162952   0.07184387   0.07212069   0.07246090   0.07286563   0.07333626   0.07387440   0.07448189   0.07516085   0.07591366   0.07674300   0.07765186   0.07864357   0.07972182   0.08089068   0.08215464   0.08351866   0.08498818   0.08656921   0.08826832   0.09009277   0.09205050   0.09415026   0.09640168   0.09881534   0.10140288   0.10417714   0.10715227   0.11034387   0.11376918   0.11744723   0.12139908   0.12564802   0.13021985   0.13514314   0.14044953   0.14617406   0.15235553   0.15903681   0.16626519   0.17409266   0.18257612   0.19177741   0.20176305   0.21260358   0.22437224   0.23714254   0.25098449   0.26595846   0.28210618   0.29943739   0.31791105   0.33740979   0.35770678   0.37842587   0.39899881   0.41862865   0.43627560   0.45068852   0.46050669   0.46444416   0.46153763   0.45139586   0.43435822   0.41148458   0.38436368   0.35480762   0.32454207   0.29498336   0.26713777   0.24160623   0.21865290   0.19829682   0.18039953   0.16473555   0.15104288   0.13905584   0.12852440   0.11922397   0.11095910   0.10356343   0.09689765   0.09084650   0.08531536   0.08022708   0.07551893   0.07114000   0.06704894   0.06321211   0.05960206   0.05619623   0.05297602   0.04992597   0.04703316   0.04428675   0.04167761   0.03919805   0.03684161   0.03460296   0.03247775   0.03046257   0.02855491   0.02675312   0.02505646   0.02346505   0.02197990   0.02060294   0.01933704   0.01818600   0.01715462   0.01624861   0.01547470   0.01484053   0.01435469   0.01402658   0.01386643   0.01388505   0.01409365   0.01450345   0.01512503   0.01596740   0.01703642   0.01833261   0.01984804   0.02156236   0.02343832   0.02541777   0.02741986   0.02934371   0.03107740   0.03251340   0.03356715   0.03419295   0.03439117   0.03420414   0.03370313   0.03297191   0.03209225   0.03113448   0.03015330   0.02918763   0.02826275   0.02739318   0.02658573   0.02584194   0.02516002   0.02453626   0.02396597   0.02344413   0.02296577   0.02252617   0.02212103   0.02174646   0.02139901   0.02107568   0.02077382   0.02049116   0.02022571   0.01997579   0.01973993   0.01951686   0.01930551   0.01910493   0.01891433   0.01873301   0.01856037   0.01839589   0.01823912   0.01808968   0.01794723   0.01781146   0.01768213   0.01755900   0.01744188   0.01733059   0.01722499   0.01712493   0.01703030   0.01694100   0.01685692   0.01677800   0.01670415   0.01663532   0.01657144   0.01651246   0.01645835   0.01640906   0.01636455   0.01632481   0.01628980   0.01625950   0.01623389   0.01621295   0.01619668   0.01618507   0.01617810   0.01617578  
 0.07257079   0.07260179   0.07269490   0.07285042   0.07306888   0.07335100   0.07369772   0.07411022   0.07458989   0.07513837   0.07575755   0.07644960   0.07721694   0.07806231   0.07898878   0.07999973   0.08109893   0.08229055   0.08357915   0.08496981   0.08646808   0.08808007   0.08981250   0.09167275   0.09366891   0.09580990   0.09810550   0.10056646   0.10320462   0.10603299   0.10906591   0.11231917   0.11581020   0.11955820   0.12358437   0.12791211   0.13256729   0.13757844   0.14297709   0.14879801   0.15507951   0.16186374   0.16919688   0.17712936   0.18571589   0.19501531   0.20509011   0.21600547   0.22782758   0.24062084   0.25444359   0.26934160   0.28533865   0.30242308   0.32052946   0.33951422   0.35912533   0.37896707   0.39846445   0.41683589   0.43308895   0.44605858   0.45450665   0.45728976   0.45357565   0.44305421   0.42606780   0.40359861   0.37710366   0.34825146   0.31865006   0.28964366   0.26221205   0.23696346   0.21418791   0.19393633   0.17610006   0.16047746   0.14682343   0.13488289   0.12441134   0.11518610   0.10701122   0.09971844   0.09316589   0.08723548   0.08182993   0.07686969   0.07229000   0.06803833   0.06407210   0.06035678   0.05686429   0.05357177   0.05046048   0.04751499   0.04472259   0.04207272   0.03955661   0.03716704   0.03489805   0.03274483   0.03070364   0.02877167   0.02694707   0.02522886   0.02361698   0.02211227   0.02071645   0.01943218   0.01826303   0.01721347   0.01628889   0.01549555   0.01484053   0.01433170   0.01397754   0.01378710   0.01376974   0.01393488   0.01429165   0.01484830   0.01561147   0.01658501   0.01776835   0.01915433   0.02072636   0.02245506   0.02429497   0.02618228   0.02803506   0.02975778   0.03125101   0.03242564   0.03321817   0.03360227   0.03359228   0.03323742   0.03260930   0.03178751   0.03084749   0.02985283   0.02885222   0.02787965   0.02695662   0.02609487   0.02529920   0.02456969   0.02390354   0.02329632   0.02274285   0.02223775   0.02177580   0.02135214   0.02096235   0.02060247   0.02026904   0.01995902   0.01966978   0.01939904   0.01914486   0.01890556   0.01867969   0.01846603   0.01826352   0.01807126   0.01788847   0.01771448   0.01754872   0.01739069   0.01723998   0.01709621   0.01695906   0.01682827   0.01670359   0.01658481   0.01647176   0.01636427   0.01626220   0.01616544   0.01607387   0.01598742   0.01590598   0.01582949   0.01575789   0.01569112   0.01562914   0.01557189   0.01551934   0.01547146   0.01542822   0.01538959   0.01535555   0.01532609   0.01530119   0.01528083   0.01526500   0.01525370   0.01524692   0.01524467  
 0.07376131   0.07379287   0.07388766   0.07404599   0.07426839   0.07455560   0.07490858   0.07532853   0.07581688   0.07637529   0.07700570   0.07771030   0.07849159   0.07935235   0.08029570   0.08132510   0.08244438   0.08365779   0.08497001   0.08638617   0.08791194   0.08955355   0.09131782   0.09321226   0.09524511   0.09742541   0.09976310   0.10226910   0.10495539   0.10783515   0.11092289   0.11423457   0.11778774   0.12160174   0.12569789   0.13009965   0.13483287   0.13992603   0.14541043   0.15132051   0.15769401   0.16457221   0.17200011   0.18002644   0.18870357   0.19808722   0.20823572   0.21920879   0.23106550   0.24386119   0.25764272   0.27244166   0.28826461   0.30507982   0.32279934   0.34125622   0.36017687   0.37915052   0.39760017   0.41476369   0.42969774   0.44132088   0.44850979   0.45025123   0.44583007   0.43500706   0.41812482   0.39609298   0.37024582   0.34211610   0.31319751   0.28476093   0.25775620   0.23279537   0.21019252   0.19003048   0.17223189   0.15662126   0.14297287   0.13104451   0.12059902   0.11141696   0.10330272   0.09608660   0.08962424   0.08379472   0.07849786   0.07365144   0.06918837   0.06505418   0.06120476   0.05760441   0.05422426   0.05104090   0.04803530   0.04519199   0.04249831   0.03994393   0.03752042   0.03522095   0.03304004   0.03097344   0.02901797   0.02717146   0.02543269   0.02380140   0.02227819   0.02086463   0.01956315   0.01837710   0.01731070   0.01636901   0.01555793   0.01488407   0.01435469   0.01397754   0.01376074   0.01371247   0.01384075   0.01415303   0.01465571   0.01535343   0.01624821   0.01733826   0.01861629   0.02006758   0.02166752   0.02337909   0.02515079   0.02691596   0.02859464   0.03009932   0.03134458   0.03225955   0.03280005   0.03295636   0.03275394   0.03224660   0.03150498   0.03060397   0.02961268   0.02858828   0.02757378   0.02659863   0.02568081   0.02482953   0.02404770   0.02333411   0.02268503   0.02209539   0.02155954   0.02107181   0.02062678   0.02021943   0.01984527   0.01950030   0.01918102   0.01888439   0.01860781   0.01834901   0.01810607   0.01787733   0.01766140   0.01745707   0.01726331   0.01707926   0.01690417   0.01673740   0.01657840   0.01642671   0.01628194   0.01614372   0.01601178   0.01588584   0.01576571   0.01565118   0.01554208   0.01543829   0.01533967   0.01524611   0.01515752   0.01507383   0.01499495   0.01492083   0.01485141   0.01478664   0.01472649   0.01467091   0.01461988   0.01457337   0.01453135   0.01449380   0.01446070   0.01443205   0.01440783   0.01438802   0.01437262   0.01436163   0.01435504   0.01435284  
 0.07492521   0.07495731   0.07505370   0.07521471   0.07544088   0.07573295   0.07609192   0.07651900   0.07701564   0.07758355   0.07822468   0.07894128   0.07973589   0.08061134   0.08157080   0.08261780   0.08375624   0.08499044   0.08632515   0.08776560   0.08931756   0.09098734   0.09278188   0.09470881   0.09677648   0.09899407   0.10137165   0.10392027   0.10665206   0.10958034   0.11271976   0.11608639   0.11969792   0.12357379   0.12773536   0.13220611   0.13701184   0.14218089   0.14774429   0.15373603   0.16019322   0.16715621   0.17466865   0.18277748   0.19153266   0.20098666   0.21119356   0.22220757   0.23408068   0.24685927   0.26057902   0.27525786   0.29088612   0.30741335   0.32473119   0.34265209   0.36088453   0.37900683   0.39644428   0.41245740   0.42615271   0.43652908   0.44256972   0.44337918   0.43834625   0.42729303   0.41056018   0.38899017   0.36380414   0.33640773   0.30818467   0.28033216   0.25376665   0.22910016   0.20666800   0.18658397   0.16880274   0.15317681   0.13950217   0.12755175   0.11709778   0.10792555   0.09984091   0.09267333   0.08627632   0.08052614   0.07531958   0.07057151   0.06621222   0.06218498   0.05844383   0.05495165   0.05167849   0.04860019   0.04569728   0.04295405   0.04035782   0.03789839   0.03556759   0.03335895   0.03126747   0.02928940   0.02742214   0.02566413   0.02401484   0.02247466   0.02104491   0.01972784   0.01852657   0.01744508   0.01648818   0.01566140   0.01497097   0.01442365   0.01402658   0.01378710   0.01371247   0.01380955   0.01408445   0.01454203   0.01518531   0.01601473   0.01702722   0.01821499   0.01956411   0.02105277   0.02264944   0.02431125   0.02598308   0.02759819   0.02908140   0.03035524   0.03134906   0.03200950   0.03230954   0.03225334   0.03187480   0.03123040   0.03038868   0.02941952   0.02838579   0.02733858   0.02631561   0.02534209   0.02443280   0.02359458   0.02282867   0.02213265   0.02150196   0.02093094   0.02041356   0.01994387   0.01951626   0.01912563   0.01876741   0.01843757   0.01813260   0.01784949   0.01758563   0.01733879   0.01710708   0.01688889   0.01668284   0.01648777   0.01630270   0.01612677   0.01595929   0.01579963   0.01564730   0.01550184   0.01536289   0.01523013   0.01510328   0.01498211   0.01486641   0.01475603   0.01465080   0.01455061   0.01445535   0.01436491   0.01427922   0.01419822   0.01412183   0.01405000   0.01398270   0.01391988   0.01386151   0.01380755   0.01375799   0.01371279   0.01367195   0.01363545   0.01360327   0.01357540   0.01355184   0.01353257   0.01351758   0.01350689   0.01350047   0.01349833  
 0.07606111   0.07609371   0.07619163   0.07635519   0.07658495   0.07688166   0.07724632   0.07768018   0.07818471   0.07876164   0.07941297   0.08014098   0.08094824   0.08183764   0.08281241   0.08387612   0.08503273   0.08628664   0.08764267   0.08910614   0.09068288   0.09237931   0.09420247   0.09616008   0.09826061   0.10051335   0.10292849   0.10551719   0.10829170   0.11126548   0.11445326   0.11787124   0.12153717   0.12547056   0.12969278   0.13422729   0.13909977   0.14433835   0.14997375   0.15603945   0.16257182   0.16961018   0.17719679   0.18537669   0.19419732   0.20370786   0.21395809   0.22499671   0.23686872   0.24961175   0.26325070   0.27779051   0.29320629   0.30943040   0.32633620   0.34371837   0.36127091   0.37856513   0.39503224   0.40995792   0.42249847   0.43172909   0.43673104   0.43671470   0.43116035   0.41994266   0.40339854   0.38230875   0.35779084   0.33113257   0.30361299   0.27635603   0.25024183   0.22587812   0.20361799   0.18360438   0.16582389   0.15015824   0.13642719   0.12442108   0.11392361   0.10472665   0.09663879   0.08948958   0.08313092   0.07743643   0.07229987   0.06763302   0.06336327   0.05943134   0.05578910   0.05239770   0.04922584   0.04624837   0.04344516   0.04080011   0.03830037   0.03593578   0.03369834   0.03158190   0.02958187   0.02769499   0.02591924   0.02425366   0.02269836   0.02125442   0.01992383   0.01870949   0.01761515   0.01664535   0.01580535   0.01510100   0.01453864   0.01412489   0.01386643   0.01376974   0.01384075   0.01408445   0.01450443   0.01510236   0.01587731   0.01682503   0.01793705   0.01919962   0.02059250   0.02208771   0.02364832   0.02522766   0.02676949   0.02820967   0.02948002   0.03051454   0.03125745   0.03167155   0.03174473   0.03149228   0.03095421   0.03018802   0.02925932   0.02823275   0.02716516   0.02610187   0.02507569   0.02410794   0.02321044   0.02238787   0.02163994   0.02096315   0.02035218   0.01980085   0.01930279   0.01885182   0.01844219   0.01806870   0.01772675   0.01741228   0.01712181   0.01685233   0.01660127   0.01636643   0.01614597   0.01593830   0.01574210   0.01555625   0.01537978   0.01521191   0.01505195   0.01489933   0.01475356   0.01461424   0.01448102   0.01435361   0.01423176   0.01411525   0.01400391   0.01389758   0.01379613   0.01369946   0.01360747   0.01352008   0.01343721   0.01335882   0.01328485   0.01321526   0.01315002   0.01308908   0.01303244   0.01298005   0.01293192   0.01288801   0.01284831   0.01281282   0.01278153   0.01275442   0.01273149   0.01271274   0.01269816   0.01268775   0.01268150   0.01267942  
 0.07716773   0.07720081   0.07730018   0.07746616   0.07769931   0.07800040   0.07837046   0.07881074   0.07932273   0.07990820   0.08056917   0.08130796   0.08212718   0.08302976   0.08401897   0.08509845   0.08627221   0.08754470   0.08892082   0.09040595   0.09200601   0.09372750   0.09557753   0.09756394   0.09969527   0.10198091   0.10443116   0.10705728   0.10987162   0.11288772   0.11612041   0.11958595   0.12330216   0.12728854   0.13156646   0.13615929   0.14109256   0.14639414   0.15209434   0.15822608   0.16482492   0.17192908   0.17957936   0.18781883   0.19669234   0.20624573   0.21652450   0.22757189   0.23942606   0.25211616   0.26565682   0.28004074   0.29522892   0.31113818   0.32762572   0.34447122   0.36135749   0.37785232   0.39339600   0.40730113   0.41877304   0.42695885   0.43102941   0.43028956   0.42429952   0.41297855   0.39665830   0.37606298   0.35221596   0.32629643   0.29948471   0.27283277   0.24718196   0.22313159   0.20104853   0.18110217   0.16331016   0.14758408   0.13376900   0.12167483   0.11109894   0.10184172   0.09371611   0.08655293   0.08020316   0.07453825   0.06944903   0.06484413   0.06064783   0.05679802   0.05324411   0.04994518   0.04686827   0.04398701   0.04128035   0.03873161   0.03632761   0.03405809   0.03191514   0.02989285   0.02798698   0.02619473   0.02451461   0.02294626   0.02149040   0.02014874   0.01892392   0.01781944   0.01683957   0.01598927   0.01527409   0.01469996   0.01427305   0.01399948   0.01388505   0.01393488   0.01415303   0.01454203   0.01510236   0.01583193   0.01672543   0.01777362   0.01896261   0.02027302   0.02167911   0.02314800   0.02463914   0.02610430   0.02748856   0.02873269   0.02977724   0.03056835   0.03106458   0.03124325   0.03110475   0.03067304   0.02999212   0.02911916   0.02811624   0.02704267   0.02594951   0.02487667   0.02385242   0.02289449   0.02201199   0.02120765   0.02047976   0.01982385   0.01923394   0.01870339   0.01822552   0.01779396   0.01740286   0.01704696   0.01672161   0.01642278   0.01614699   0.01589128   0.01565310   0.01543032   0.01522112   0.01502397   0.01483759   0.01466090   0.01449299   0.01433309   0.01418058   0.01403490   0.01389562   0.01376235   0.01363477   0.01351262   0.01339567   0.01328373   0.01317665   0.01307429   0.01297655   0.01288331   0.01279452   0.01271009   0.01262998   0.01255414   0.01248252   0.01241511   0.01235186   0.01229276   0.01223779   0.01218694   0.01214018   0.01209752   0.01205894   0.01202443   0.01199399   0.01196762   0.01194531   0.01192706   0.01191287   0.01190274   0.01189665   0.01189463  
 0.07824393   0.07827747   0.07837819   0.07854645   0.07878279   0.07908801   0.07946314   0.07990945   0.08042847   0.08102196   0.08169200   0.08244092   0.08327137   0.08418633   0.08518909   0.08628336   0.08747319   0.08876309   0.09015800   0.09166339   0.09328524   0.09503011   0.09690521   0.09891843   0.10107840   0.10339462   0.10587743   0.10853819   0.11138933   0.11444447   0.11771848   0.12122766   0.12498986   0.12902455   0.13335305   0.13799859   0.14298650   0.14834434   0.15410196   0.16029165   0.16694811   0.17410839   0.18181175   0.19009924   0.19901310   0.20859583   0.21888866   0.22992948   0.24174983   0.25437074   0.26779710   0.28201023   0.29695824   0.31254400   0.32861076   0.34492585   0.36116395   0.37689245   0.39156334   0.40451735   0.41500752   0.42224820   0.42549162   0.42412638   0.41778209   0.40641539   0.39035129   0.37026237   0.34708662   0.32190390   0.29580216   0.26976347   0.24458862   0.22086454   0.19896758   0.17909034   0.16127977   0.14547714   0.13155401   0.11934163   0.10865325   0.09929984   0.09110053   0.08388885   0.07751596   0.07185172   0.06678441   0.06221955   0.05807826   0.05429534   0.05081746   0.04760131   0.04461200   0.04182160   0.03920790   0.03675340   0.03444442   0.03227043   0.03022350   0.02829784   0.02648949   0.02479606   0.02321652   0.02175108   0.02040102   0.01916862   0.01805708   0.01707039   0.01621320   0.01549072   0.01490854   0.01447237   0.01418783   0.01406012   0.01409365   0.01429165   0.01465571   0.01518531   0.01587731   0.01672543   0.01771968   0.01884585   0.02008496   0.02141266   0.02279888   0.02420746   0.02559621   0.02691758   0.02812018   0.02915149   0.02996189   0.03050976   0.03076696   0.03072343   0.03038968   0.02979610   0.02898893   0.02802393   0.02695917   0.02584868   0.02473797   0.02366194   0.02264464   0.02170050   0.02083619   0.02005261   0.01934682   0.01871345   0.01814594   0.01763724   0.01718044   0.01676901   0.01639699   0.01605910   0.01575070   0.01546776   0.01520685   0.01496504   0.01473984   0.01452915   0.01433123   0.01414459   0.01396800   0.01380043   0.01364101   0.01348903   0.01334389   0.01320508   0.01307219   0.01294488   0.01282285   0.01270587   0.01259374   0.01248628   0.01238338   0.01228491   0.01219077   0.01210090   0.01201522   0.01193369   0.01185626   0.01178290   0.01171358   0.01164828   0.01158698   0.01152967   0.01147633   0.01142696   0.01138155   0.01134009   0.01130259   0.01126904   0.01123943   0.01121378   0.01119207   0.01117430   0.01116049   0.01115062   0.01114470   0.01114273  
 0.07928867   0.07932264   0.07942464   0.07959502   0.07983435   0.08014343   0.08052330   0.08097526   0.08150083   0.08210182   0.08278032   0.08353870   0.08437963   0.08530611   0.08632151   0.08742955   0.08863433   0.08994041   0.09135279   0.09287698   0.09451903   0.09628556   0.09818383   0.10022181   0.10240821   0.10475256   0.10726529   0.10995783   0.11284265   0.11593340   0.11924501   0.12279379   0.12659755   0.13067573   0.13504953   0.13974201   0.14477827   0.15018547   0.15599299   0.16223240   0.16893748   0.17614409   0.18388987   0.19221383   0.20115560   0.21075432   0.22104705   0.23206649   0.24383779   0.25637428   0.26967174   0.28370101   0.29839853   0.31365492   0.32930157   0.34509601   0.36070762   0.37570617   0.38955745   0.40163099   0.41122585   0.41761883   0.42013563   0.41823878   0.41161765   0.40025983   0.38448247   0.36491093   0.34240607   0.31795730   0.29256672   0.26714920   0.24246388   0.21908179   0.19738442   0.17758377   0.15975366   0.14386417   0.12981376   0.11745653   0.10662352   0.09713847   0.08882871   0.08153221   0.07510161   0.06940618   0.06433221   0.05978242   0.05567478   0.05194092   0.04852453   0.04537963   0.04246906   0.03976304   0.03723792   0.03487512   0.03266023   0.03058227   0.02863310   0.02680697   0.02510008   0.02351035   0.02203715   0.02068114   0.01944410   0.01832879   0.01733882   0.01647850   0.01575268   0.01516656   0.01472542   0.01443440   0.01429810   0.01432030   0.01450345   0.01484830   0.01535343   0.01601473   0.01682503   0.01777362   0.01884585   0.02002286   0.02128121   0.02259272   0.02392443   0.02523871   0.02649379   0.02764487   0.02864589   0.02945235   0.03002492   0.03033374   0.03036258   0.03011199   0.02960039   0.02886257   0.02794556   0.02690286   0.02578827   0.02465061   0.02353016   0.02245713   0.02145169   0.02052526   0.01968224   0.01892195   0.01824029   0.01763111   0.01708732   0.01660156   0.01616669   0.01577606   0.01542368   0.01510424   0.01481311   0.01454631   0.01430045   0.01407266   0.01386051   0.01366197   0.01347534   0.01329920   0.01313236   0.01297386   0.01282287   0.01267873   0.01254088   0.01240885   0.01228227   0.01216082   0.01204426   0.01193235   0.01182495   0.01172189   0.01162308   0.01152841   0.01143780   0.01135121   0.01126858   0.01118987   0.01111506   0.01104412   0.01097704   0.01091380   0.01085439   0.01079881   0.01074705   0.01069912   0.01065502   0.01061474   0.01057828   0.01054565   0.01051686   0.01049189   0.01047076   0.01045348   0.01044003   0.01043042   0.01042465   0.01042273  
 0.08030106   0.08033542   0.08043860   0.08061096   0.08085306   0.08116573   0.08155000   0.08200719   0.08253884   0.08314679   0.08383313   0.08460026   0.08545089   0.08638806   0.08741513   0.08853588   0.08975446   0.09107546   0.09250393   0.09404542   0.09570603   0.09749243   0.09941194   0.10147257   0.10368309   0.10605307   0.10859301   0.11131436   0.11422963   0.11735250   0.12069789   0.12428209   0.12812287   0.13223958   0.13665327   0.14138680   0.14646496   0.15191450   0.15776424   0.16404501   0.17078964   0.17803269   0.18581020   0.19415911   0.20311642   0.21271799   0.22299680   0.23398052   0.24568823   0.25812603   0.27128127   0.28511521   0.29955391   0.31447740   0.32970725   0.34499361   0.36000310   0.37431031   0.38739650   0.39866026   0.40744466   0.41308420   0.41497065   0.41263141   0.40580704   0.39451025   0.37904934   0.36000639   0.33817262   0.31445532   0.28977736   0.26498952   0.24080896   0.21778776   0.19630835   0.17659804   0.15875446   0.14277482   0.12858426   0.11606060   0.10505434   0.09540403   0.08694732   0.07952855   0.07300352   0.06724217   0.06212969   0.05756656   0.05346785   0.04976207   0.04638977   0.04330212   0.04045939   0.03782965   0.03538749   0.03311298   0.03099070   0.02900903   0.02715943   0.02543597   0.02383491   0.02235433   0.02099388   0.01975457   0.01863850   0.01764877   0.01678921   0.01606422   0.01547856   0.01503705   0.01474429   0.01460434   0.01462028   0.01479387   0.01512503   0.01561147   0.01624821   0.01702722   0.01793705   0.01896261   0.02008496   0.02128121   0.02252455   0.02378436   0.02502649   0.02621372   0.02730664   0.02826493   0.02904923   0.02962374   0.02995934   0.03003701   0.02985080   0.02940985   0.02873847   0.02787412   0.02686342   0.02575700   0.02460423   0.02344885   0.02232624   0.02126223   0.02027345   0.01936857   0.01854994   0.01781541   0.01715987   0.01657650   0.01605774   0.01559596   0.01518385   0.01481469   0.01448246   0.01418186   0.01390831   0.01365787   0.01342723   0.01321356   0.01301453   0.01282815   0.01265280   0.01248712   0.01232999   0.01218050   0.01203787   0.01190148   0.01177083   0.01164549   0.01152513   0.01140945   0.01129825   0.01119134   0.01108856   0.01098981   0.01089500   0.01080404   0.01071689   0.01063350   0.01055384   0.01047789   0.01040562   0.01033704   0.01027213   0.01021089   0.01015332   0.01009942   0.01004921   0.01000268   0.00995984   0.00992070   0.00988526   0.00985353   0.00982551   0.00980122   0.00978066   0.00976383   0.00975073   0.00974138   0.00973576   0.00973389  
 0.08128030   0.08131502   0.08141930   0.08159348   0.08183814   0.08215410   0.08254243   0.08300443   0.08354168   0.08415602   0.08484957   0.08562475   0.08648428   0.08743123   0.08846901   0.08960140   0.09083260   0.09216723   0.09361037   0.09516762   0.09684510   0.09864954   0.10058829   0.10266941   0.10490169   0.10729475   0.10985911   0.11260623   0.11554865   0.11870004   0.12207529   0.12569066   0.12956382   0.13371399   0.13816206   0.14293063   0.14804413   0.15352887   0.15941306   0.16572675   0.17250173   0.17977130   0.18756984   0.19593219   0.20489278   0.21448424   0.22473559   0.23566972   0.24729996   0.25962566   0.27262643   0.28625494   0.30042816   0.31501711   0.32983553   0.34462839   0.35906193   0.37271759   0.38509343   0.39561698   0.40367319   0.40864960   0.40999718   0.40730002   0.40034221   0.38915650   0.37404138   0.35553918   0.33437824   0.31139147   0.28742887   0.26328073   0.23962240   0.21698465   0.19574692   0.17614763   0.15830467   0.14224002   0.12790449   0.11519983   0.10399719   0.09415171   0.08551343   0.07793517   0.07127777   0.06541344   0.06022752   0.05561911   0.05150091   0.04779858   0.04444960   0.04140213   0.03861368   0.03604988   0.03368328   0.03149228   0.02946019   0.02757445   0.02582589   0.02420822   0.02271753   0.02135189   0.02011105   0.01899615   0.01800946   0.01715413   0.01643397   0.01585313   0.01541588   0.01512623   0.01498760   0.01500239   0.01517159   0.01549431   0.01596740   0.01658501   0.01733826   0.01821499   0.01919962   0.02027302   0.02141266   0.02259272   0.02378436   0.02495614   0.02607447   0.02710440   0.02801051   0.02875828   0.02931587   0.02965632   0.02976016   0.02961791   0.02923223   0.02861889   0.02780627   0.02683306   0.02574455   0.02458801   0.02340834   0.02224443   0.02112701   0.02007790   0.01911048   0.01823089   0.01743966   0.01673331   0.01610584   0.01554982   0.01505734   0.01462053   0.01423197   0.01388490   0.01357329   0.01329189   0.01303617   0.01280229   0.01258698   0.01238751   0.01220161   0.01202739   0.01186329   0.01170802   0.01156053   0.01141996   0.01128560   0.01115688   0.01103333   0.01091457   0.01080032   0.01069031   0.01058437   0.01048234   0.01038410   0.01028956   0.01019865   0.01011132   0.01002754   0.00994727   0.00987050   0.00979722   0.00972744   0.00966114   0.00959834   0.00953905   0.00948327   0.00943101   0.00938229   0.00933712   0.00929550   0.00925746   0.00922301   0.00919215   0.00916490   0.00914126   0.00912124   0.00910485   0.00909210   0.00908299   0.00907752   0.00907570  
 0.08222574   0.08226079   0.08236606   0.08254190   0.08278890   0.08310787   0.08349990   0.08396630   0.08450865   0.08512882   0.08582893   0.08661142   0.08747905   0.08843488   0.08948236   0.09062530   0.09186792   0.09321485   0.09467123   0.09624266   0.09793531   0.09975593   0.10171189   0.10381128   0.10606292   0.10847645   0.11106238   0.11383219   0.11679840   0.11997464   0.12337578   0.12701797   0.13091878   0.13509729   0.13957412   0.14437162   0.14951383   0.15502654   0.16093733   0.16727541   0.17407154   0.18135766   0.18916650   0.19753085   0.20648256   0.21605114   0.22626179   0.23713285   0.24867227   0.26087317   0.27370815   0.28712226   0.30102461   0.31527879   0.32969256   0.34400781   0.35789243   0.37093650   0.38265587   0.39250663   0.39991335   0.40431225   0.40520713   0.40223148   0.39520613   0.38417945   0.36943932   0.35149141   0.33100717   0.30875222   0.28550986   0.26201357   0.23889774   0.21667002   0.19570340   0.17624329   0.15842397   0.14228925   0.12781383   0.11492286   0.10350867   0.09344431   0.08459408   0.07682134   0.06999406   0.06398859   0.05869198   0.05400318   0.04983344   0.04610607   0.04275579   0.03972782   0.03697681   0.03446576   0.03216489   0.03005066   0.02810480   0.02631350   0.02466669   0.02315744   0.02178141   0.02053642   0.01942205   0.01843931   0.01759030   0.01687794   0.01630558   0.01587673   0.01559465   0.01546199   0.01548039   0.01564997   0.01596900   0.01643340   0.01703642   0.01776835   0.01861629   0.01956411   0.02059250   0.02167911   0.02279888   0.02392443   0.02502649   0.02607447   0.02703713   0.02788325   0.02858270   0.02910760   0.02943387   0.02954306   0.02942437   0.02907644   0.02850877   0.02774199   0.02680698   0.02574249   0.02459170   0.02339829   0.02220268   0.02103912   0.01993404   0.01890554   0.01796403   0.01711337   0.01635244   0.01567660   0.01507905   0.01455187   0.01408683   0.01367590   0.01331160   0.01298715   0.01269656   0.01243466   0.01219698   0.01197977   0.01177986   0.01159461   0.01142183   0.01125973   0.01110681   0.01096187   0.01082392   0.01069217   0.01056596   0.01044478   0.01032821   0.01021592   0.01010765   0.01000320   0.00990240   0.00980514   0.00971132   0.00962089   0.00953379   0.00944999   0.00936948   0.00929225   0.00921829   0.00914761   0.00908023   0.00901616   0.00895541   0.00889800   0.00884395   0.00879328   0.00874601   0.00870215   0.00866173   0.00862476   0.00859126   0.00856124   0.00853472   0.00851171   0.00849222   0.00847626   0.00846385   0.00845497   0.00844964   0.00844787  
 0.08313684   0.08317219   0.08327836   0.08345570   0.08370481   0.08402650   0.08442187   0.08489223   0.08543919   0.08606460   0.08677063   0.08755970   0.08843459   0.08939841   0.09045458   0.09160696   0.09285978   0.09421769   0.09568584   0.09726987   0.09897596   0.10081086   0.10278198   0.10489741   0.10716598   0.10959732   0.11220194   0.11499131   0.11797790   0.12117530   0.12459829   0.12826292   0.13218661   0.13638823   0.14088819   0.14570845   0.15087266   0.15640607   0.16233556   0.16868947   0.17549748   0.18279019   0.19059866   0.19895361   0.20788440   0.21741748   0.22757445   0.23836931   0.24980503   0.26186903   0.27452761   0.28771915   0.30134615   0.31526626   0.32928299   0.34313703   0.35649977   0.36897141   0.38008629   0.38932851   0.39616001   0.40006155   0.40058404   0.39740387   0.39037270   0.37955070   0.36521446   0.34783571   0.32803436   0.30651514   0.28400042   0.26117071   0.23862071   0.21683380   0.19617358   0.17688860   0.15912556   0.14294670   0.12834816   0.11527716   0.10364696   0.09334926   0.08426403   0.07626701   0.06923535   0.06305159   0.05760636   0.05280007   0.04854373   0.04475926   0.04137918   0.03834610   0.03561192   0.03313694   0.03088890   0.02884204   0.02697621   0.02527606   0.02373027   0.02233093   0.02107295   0.01995354   0.01897177   0.01812813   0.01742415   0.01686202   0.01644417   0.01617285   0.01604974   0.01607548   0.01624922   0.01656823   0.01702742   0.01761909   0.01833261   0.01915433   0.02006758   0.02105277   0.02208771   0.02314800   0.02420746   0.02523871   0.02621372   0.02710440   0.02788325   0.02852403   0.02900263   0.02929810   0.02939391   0.02927936   0.02895108   0.02841432   0.02768373   0.02678322   0.02574484   0.02460643   0.02340858   0.02219116   0.02099021   0.01983561   0.01874975   0.01774737   0.01683615   0.01601791   0.01529004   0.01464689   0.01408098   0.01358399   0.01314744   0.01276320   0.01242375   0.01212236   0.01185312   0.01161091   0.01139140   0.01119091   0.01100640   0.01083533   0.01067560   0.01052551   0.01038367   0.01024893   0.01012038   0.00999730   0.00987910   0.00976532   0.00965559   0.00954962   0.00944720   0.00934816   0.00925238   0.00915976   0.00907025   0.00898380   0.00890040   0.00882003   0.00874270   0.00866840   0.00859717   0.00852901   0.00846396   0.00840204   0.00834327   0.00828769   0.00823531   0.00818617   0.00814030   0.00809771   0.00805844   0.00802250   0.00798993   0.00796072   0.00793491   0.00791251   0.00789354   0.00787799   0.00786590   0.00785725   0.00785206   0.00785033  
 0.08401317   0.08404879   0.08415577   0.08433445   0.08458544   0.08490957   0.08530792   0.08578182   0.08633287   0.08696296   0.08767424   0.08846916   0.08935050   0.09032137   0.09138524   0.09254594   0.09380773   0.09517529   0.09665375   0.09824878   0.09996656   0.10181385   0.10379807   0.10592729   0.10821034   0.11065683   0.11327726   0.11608303   0.11908658   0.12230141   0.12574219   0.12942484   0.13336660   0.13758612   0.14210350   0.14694036   0.15211985   0.15766665   0.16360692   0.16996810   0.17677875   0.18406812   0.19186557   0.20019982   0.20909776   0.21858293   0.22867344   0.23937928   0.25069879   0.26261422   0.27508631   0.28804770   0.30139542   0.31498260   0.32861013   0.34201916   0.35488622   0.36682285   0.37738236   0.38607618   0.39240141   0.39587955   0.39610347   0.39278676   0.38580683   0.37523237   0.36132814   0.34453437   0.32542411   0.30464700   0.28286983   0.26072397   0.23876610   0.21745478   0.19714189   0.17807565   0.16041136   0.14422604   0.12953428   0.11630329   0.10446623   0.09393336   0.08460106   0.07635890   0.06909501   0.06270013   0.05707050   0.05210982   0.04773051   0.04385437   0.04041271   0.03734619   0.03460435   0.03214493   0.02993316   0.02794092   0.02614593   0.02453097   0.02308311   0.02179309   0.02065463   0.01966388   0.01881892   0.01811923   0.01756520   0.01715770   0.01689755   0.01678509   0.01681969   0.01699928   0.01731988   0.01777527   0.01835663   0.01905238   0.01984804   0.02072636   0.02166752   0.02264944   0.02364832   0.02463914   0.02559621   0.02649379   0.02730664   0.02801051   0.02858270   0.02900263   0.02925247   0.02931803   0.02918963   0.02886327   0.02834169   0.02763518   0.02676202   0.02574802   0.02462531   0.02343011   0.02220000   0.02097101   0.01977495   0.01863756   0.01757755   0.01660653   0.01572974   0.01494718   0.01425493   0.01364647   0.01311376   0.01264813   0.01224096   0.01188405   0.01156992   0.01129190   0.01104418   0.01082176   0.01062043   0.01043664   0.01026744   0.01011043   0.00996362   0.00982539   0.00969443   0.00956972   0.00945040   0.00933581   0.00922544   0.00911887   0.00901580   0.00891599   0.00881925   0.00872547   0.00863455   0.00854644   0.00846110   0.00837851   0.00829868   0.00822163   0.00814736   0.00807591   0.00800730   0.00794158   0.00787878   0.00781893   0.00776207   0.00770824   0.00765748   0.00760982   0.00756530   0.00752394   0.00748577   0.00745083   0.00741914   0.00739073   0.00736560   0.00734379   0.00732530   0.00731016   0.00729837   0.00728995   0.00728489   0.00728320  
 0.08485445   0.08489030   0.08499799   0.08517786   0.08543051   0.08575677   0.08615774   0.08663475   0.08718941   0.08782360   0.08853948   0.08933951   0.09022648   0.09120351   0.09227406   0.09344198   0.09471153   0.09608739   0.09757472   0.09917915   0.10090688   0.10276467   0.10475992   0.10690069   0.10919578   0.11165477   0.11428811   0.11710715   0.12012423   0.12335277   0.12680729   0.13050356   0.13445860   0.13869080   0.14321992   0.14806719   0.15325526   0.15880818   0.16475135   0.17111128   0.17791539   0.18519153   0.19296743   0.20126979   0.21012310   0.21954811   0.22955963   0.24016389   0.25135499   0.26311053   0.27538638   0.28811033   0.30117505   0.31443046   0.32767626   0.34065563   0.35305161   0.36448808   0.37453762   0.38273820   0.38862001   0.39174176   0.39173376   0.38834187   0.38146486   0.37117722   0.35773155   0.34153867   0.32312900   0.30310218   0.28207442   0.26063171   0.23929464   0.21849696   0.19857713   0.17978017   0.16226641   0.14612402   0.13138273   0.11802709   0.10600833   0.09525434   0.08567788   0.07718303   0.06967024   0.06304017   0.05719659   0.05204848   0.04751152   0.04350902   0.03997246   0.03684156   0.03406424   0.03159616   0.02940023   0.02744598   0.02570885   0.02416948   0.02281298   0.02162827   0.02060740   0.01974492   0.01903729   0.01848231   0.01807855   0.01782478   0.01771948   0.01776028   0.01794348   0.01826360   0.01871300   0.01928159   0.01995666   0.02072287   0.02156236   0.02245506   0.02337909   0.02431125   0.02522766   0.02610430   0.02691758   0.02764487   0.02826493   0.02875828   0.02910760   0.02929810   0.02931803   0.02915927   0.02881808   0.02829592   0.02760020   0.02674486   0.02575044   0.02464350   0.02345537   0.02222012   0.02097211   0.01974351   0.01856210   0.01744977   0.01642182   0.01548707   0.01464855   0.01390465   0.01325032   0.01267829   0.01218007   0.01174677   0.01136964   0.01104053   0.01075200   0.01049750   0.01027134   0.01006868   0.00988542   0.00971817   0.00956412   0.00942096   0.00928683   0.00916023   0.00903994   0.00892501   0.00881467   0.00870835   0.00860558   0.00850601   0.00840940   0.00831553   0.00822430   0.00813559   0.00804936   0.00796559   0.00788427   0.00780540   0.00772901   0.00765514   0.00758382   0.00751510   0.00744903   0.00738564   0.00732499   0.00726714   0.00721212   0.00715998   0.00711077   0.00706453   0.00702130   0.00698112   0.00694402   0.00691004   0.00687920   0.00685154   0.00682707   0.00680582   0.00678781   0.00677306   0.00676157   0.00675335   0.00674842   0.00674677  
 0.08566047   0.08569653   0.08580483   0.08598573   0.08623982   0.08656794   0.08697118   0.08745088   0.08800865   0.08864638   0.08936621   0.09017064   0.09106243   0.09204471   0.09312095   0.09429500   0.09557111   0.09695397   0.09844871   0.10006097   0.10179695   0.10366337   0.10566761   0.10781771   0.11012242   0.11259129   0.11523468   0.11806387   0.12109110   0.12432965   0.12779391   0.13149943   0.13546300   0.13970270   0.14423795   0.14908952   0.15427952   0.15983136   0.16576962   0.17211987   0.17890835   0.18616154   0.19390548   0.20216491   0.21096202   0.22031482   0.23023506   0.24072543   0.25177617   0.26336076   0.27543081   0.28791014   0.30068806   0.31361249   0.32648325   0.33904688   0.35099411   0.36196198   0.37154245   0.37929921   0.38479354   0.38761828   0.38743717   0.38402405   0.37729544   0.36732938   0.35436607   0.33878893   0.32108938   0.30182172   0.28155611   0.26083675   0.24015032   0.21990622   0.20042845   0.18195656   0.16465289   0.14861335   0.13387945   0.12045007   0.10829207   0.09734929   0.08754994   0.07881248   0.07105021   0.06417487   0.05809932   0.05273961   0.04801657   0.04385685   0.04019370   0.03696735   0.03412516   0.03162153   0.02941756   0.02748068   0.02578409   0.02430609   0.02302954   0.02194107   0.02103050   0.02029012   0.01971406   0.01929765   0.01903678   0.01892733   0.01896456   0.01914262   0.01945406   0.01988948   0.02043725   0.02108338   0.02181155   0.02260329   0.02343832   0.02429497   0.02515079   0.02598308   0.02676949   0.02748856   0.02812018   0.02864589   0.02904923   0.02931587   0.02943387   0.02939391   0.02918963   0.02881808   0.02828028   0.02758187   0.02673361   0.02575177   0.02465801   0.02347871   0.02224375   0.02098467   0.01973250   0.01851565   0.01735809   0.01627815   0.01528802   0.01439400   0.01359718   0.01289454   0.01228007   0.01174589   0.01128317   0.01088286   0.01053621   0.01023511   0.00997226   0.00974123   0.00953650   0.00935339   0.00918797   0.00903699   0.00889777   0.00876816   0.00864641   0.00853112   0.00842118   0.00831573   0.00821409   0.00811575   0.00802031   0.00792749   0.00783708   0.00774894   0.00766297   0.00757914   0.00749741   0.00741779   0.00734031   0.00726500   0.00719190   0.00712108   0.00705258   0.00698647   0.00692281   0.00686166   0.00680307   0.00674712   0.00669386   0.00664334   0.00659561   0.00655073   0.00650874   0.00646968   0.00643361   0.00640054   0.00637052   0.00634358   0.00631975   0.00629904   0.00628148   0.00626709   0.00625589   0.00624788   0.00624307   0.00624146  
 0.08643116   0.08646740   0.08657623   0.08675800   0.08701332   0.08734302   0.08774819   0.08823017   0.08879057   0.08943128   0.09015445   0.09096256   0.09185839   0.09284505   0.09392602   0.09510512   0.09638662   0.09777518   0.09927593   0.10089449   0.10263703   0.10451025   0.10652149   0.10867874   0.11099072   0.11346688   0.11611752   0.11895381   0.12198787   0.12523282   0.12870287   0.13241335   0.13638078   0.14062291   0.14515877   0.15000864   0.15519406   0.16073774   0.16666344   0.17299573   0.17975968   0.18698036   0.19468215   0.20288786   0.21161741   0.22088624   0.23070316   0.24106761   0.25196630   0.26336905   0.27522389   0.28745137   0.29993842   0.31253199   0.32503323   0.33719316   0.34871120   0.35923813   0.36838532   0.37574131   0.38089663   0.38347547   0.38317149   0.37978297   0.37324108   0.36362566   0.35116447   0.33621532   0.31923394   0.30073338   0.28124186   0.26126530   0.24125865   0.22160790   0.20262213   0.18453379   0.16750482   0.15163593   0.13697729   0.12353906   0.11130099   0.10022056   0.09023976   0.08129042   0.07329839   0.06618676   0.05987836   0.05429761   0.04937207   0.04503345   0.04121849   0.03786952   0.03493473   0.03236834   0.03013051   0.02818709   0.02650926   0.02507306   0.02385881   0.02285049   0.02203511   0.02140201   0.02094220   0.02064770   0.02051087   0.02052382   0.02067787   0.02096303   0.02136770   0.02187836   0.02247953   0.02315380   0.02388204   0.02464381   0.02541777   0.02618228   0.02691596   0.02759819   0.02820967   0.02873269   0.02915149   0.02945235   0.02962374   0.02965632   0.02954306   0.02927936   0.02886327   0.02829592   0.02758187   0.02672968   0.02575230   0.02466719   0.02349621   0.02226485   0.02100108   0.01973367   0.01849032   0.01729582   0.01617060   0.01512970   0.01418254   0.01333316   0.01258096   0.01192171   0.01134860   0.01085329   0.01042670   0.01005974   0.00974370   0.00947057   0.00923321   0.00902540   0.00884178   0.00867785   0.00852986   0.00839472   0.00826992   0.00815344   0.00804365   0.00793926   0.00783929   0.00774295   0.00764965   0.00755894   0.00747051   0.00738413   0.00729964   0.00721695   0.00713601   0.00705681   0.00697936   0.00690369   0.00682986   0.00675793   0.00668796   0.00662003   0.00655421   0.00649058   0.00642921   0.00637018   0.00631356   0.00625942   0.00620782   0.00615884   0.00611252   0.00606893   0.00602813   0.00599014   0.00595504   0.00592285   0.00589361   0.00586736   0.00584412   0.00582393   0.00580681   0.00579277   0.00578184   0.00577402   0.00576933   0.00576776  
 0.08716657   0.08720295   0.08731221   0.08749472   0.08775105   0.08808206   0.08848883   0.08897270   0.08953527   0.09017843   0.09090434   0.09171545   0.09261456   0.09360475   0.09468950   0.09587264   0.09715839   0.09855141   0.10005681   0.10168018   0.10342765   0.10530590   0.10732221   0.10948452   0.11180146   0.11428242   0.11693759   0.11977802   0.12281568   0.12606353   0.12953555   0.13324683   0.13721359   0.14145322   0.14598431   0.15082664   0.15600114   0.16152979   0.16743549   0.17374179   0.18047255   0.18765143   0.19530118   0.20344267   0.21209365   0.22126708   0.23096898   0.24119580   0.25193105   0.26314133   0.27477161   0.28673991   0.29893161   0.31119363   0.32332945   0.33509554   0.34620079   0.35631020   0.36505436   0.37204583   0.37690270   0.37927797   0.37889230   0.37556533   0.36924042   0.35999782   0.34805302   0.33373989   0.31748141   0.29975303   0.28104481   0.26182755   0.24252683   0.22350637   0.20506034   0.18741320   0.17072467   0.15509797   0.14058927   0.12721721   0.11497167   0.10382128   0.09371961   0.08461016   0.07643015   0.06911344   0.06259280   0.05680153   0.05167484   0.04715076   0.04317098   0.03968137   0.03663243   0.03397947   0.03168273   0.02970730   0.02802283   0.02660329   0.02542643   0.02447331   0.02372764   0.02317522   0.02280324   0.02259964   0.02255255   0.02264969   0.02287793   0.02322293   0.02366894   0.02419873   0.02479366   0.02543392   0.02609895   0.02676783   0.02741986   0.02803506   0.02859464   0.02908140   0.02948002   0.02977724   0.02996189   0.03002492   0.02995934   0.02976016   0.02942437   0.02895108   0.02834169   0.02760020   0.02673361   0.02575230   0.02467033   0.02350551   0.02227917   0.02101540   0.01973995   0.01847873   0.01725618   0.01609369   0.01500839   0.01401238   0.01311259   0.01231107   0.01160578   0.01099147   0.01046072   0.01000483   0.00961461   0.00928097   0.00899531   0.00874981   0.00853752   0.00835241   0.00818935   0.00804404   0.00791291   0.00779306   0.00768212   0.00757823   0.00747988   0.00738591   0.00729543   0.00720775   0.00712236   0.00703890   0.00695711   0.00687682   0.00679792   0.00672038   0.00664418   0.00656934   0.00649592   0.00642398   0.00635360   0.00628485   0.00621782   0.00615262   0.00608932   0.00602803   0.00596882   0.00591179   0.00585702   0.00580459   0.00575457   0.00570704   0.00566206   0.00561970   0.00558000   0.00554304   0.00550886   0.00547749   0.00544899   0.00542340   0.00540074   0.00538104   0.00536433   0.00535063   0.00533995   0.00533232   0.00532774   0.00532621  
 0.08786681   0.08790331   0.08801292   0.08819602   0.08845318   0.08878524   0.08919329   0.08967867   0.09024298   0.09088809   0.09161615   0.09242963   0.09333128   0.09432421   0.09541185   0.09659803   0.09788696   0.09928325   0.10079200   0.10241877   0.10416962   0.10605120   0.10807073   0.11023608   0.11255580   0.11503917   0.11769626   0.12053799   0.12357616   0.12682354   0.13029386   0.13400195   0.13796368   0.14219607   0.14671725   0.15154644   0.15670394   0.16221096   0.16808951   0.17436209   0.18105135   0.18817953   0.19576771   0.20383492   0.21239675   0.22146378   0.23103944   0.24111734   0.25167813   0.26268557   0.27408209   0.28578381   0.29767525   0.30960417   0.32137717   0.33275699   0.34346259   0.35317343   0.36153912   0.36819536   0.37278617   0.37499124   0.37455561   0.37131776   0.36523125   0.35637575   0.34495477   0.33127981   0.31574378   0.29878783   0.28086716   0.26242047   0.24384618   0.22548708   0.20762288   0.19046958   0.17418360   0.15886899   0.14458584   0.13135900   0.11918606   0.10804435   0.09789677   0.08869637   0.08038999   0.07292093   0.06623099   0.06026195   0.05495672   0.05026012   0.04611956   0.04248551   0.03931187   0.03655621   0.03417990   0.03214809   0.03042961   0.02899674   0.02782486   0.02689203   0.02617848   0.02566609   0.02533781   0.02517714   0.02516762   0.02529244   0.02553412   0.02587434   0.02629389   0.02677281   0.02729059   0.02782658   0.02836036   0.02887224   0.02934371   0.02975778   0.03009932   0.03035524   0.03051454   0.03056835   0.03050976   0.03033374   0.03003701   0.02961791   0.02907644   0.02841432   0.02763518   0.02674486   0.02575177   0.02466719   0.02350551   0.02228422   0.02102358   0.01974596   0.01847472   0.01723295   0.01604195   0.01491995   0.01388108   0.01293482   0.01208589   0.01133466   0.01067785   0.01010940   0.00962142   0.00920499   0.00885090   0.00855014   0.00829429   0.00807575   0.00788779   0.00772463   0.00758137   0.00745392   0.00733891   0.00723363   0.00713587   0.00704390   0.00695637   0.00687223   0.00679069   0.00671116   0.00663320   0.00655653   0.00648096   0.00640636   0.00633270   0.00625996   0.00618819   0.00611743   0.00604778   0.00597931   0.00591213   0.00584635   0.00578208   0.00571942   0.00565849   0.00559938   0.00554219   0.00548704   0.00543400   0.00538317   0.00533463   0.00528846   0.00524474   0.00520353   0.00516489   0.00512888   0.00509557   0.00506499   0.00503719   0.00501221   0.00499009   0.00497085   0.00495453   0.00494115   0.00493072   0.00492326   0.00491878   0.00491729  
 0.08853211   0.08856870   0.08867860   0.08886215   0.08911995   0.08945283   0.08986187   0.09034841   0.09091403   0.09156061   0.09229030   0.09310553   0.09400905   0.09500395   0.09609366   0.09728196   0.09857304   0.09997150   0.10148237   0.10311119   0.10486397   0.10674729   0.10876830   0.11093479   0.11325521   0.11573873   0.11839529   0.12123564   0.12427141   0.12751512   0.13098029   0.13468140   0.13863400   0.14285467   0.14736105   0.15217180   0.15730652   0.16278566   0.16863029   0.17486186   0.18150174   0.18857077   0.19608840   0.20407177   0.21253444   0.22148466   0.23092340   0.24084168   0.25121750   0.26201216   0.27316600   0.28459375   0.29617973   0.30777318   0.31918456   0.33018345   0.34049932   0.34982621   0.35783240   0.36417581   0.36852496   0.37058424   0.37012090   0.36699014   0.36115417   0.35269139   0.34179371   0.32875187   0.31393106   0.29774107   0.28060526   0.26293289   0.24509737   0.22742193   0.21017246   0.19355648   0.17772652   0.16278634   0.14879855   0.13579246   0.12377149   0.11271965   0.10260706   0.09339430   0.08503587   0.07748273   0.07068421   0.06458941   0.05914808   0.05431143   0.05003251   0.04626665   0.04297164   0.04010796   0.03763881   0.03553016   0.03375062   0.03227133   0.03106568   0.03010902   0.02937823   0.02885140   0.02850738   0.02832543   0.02828491   0.02836503   0.02854482   0.02880303   0.02911836   0.02946964   0.02983617   0.03019806   0.03053666   0.03083487   0.03107740   0.03125101   0.03134458   0.03134906   0.03125745   0.03106458   0.03076696   0.03036258   0.02985080   0.02923223   0.02850877   0.02768373   0.02676202   0.02575044   0.02465801   0.02349621   0.02227917   0.02102358   0.01974834   0.01847387   0.01722116   0.01601051   0.01486031   0.01378590   0.01279873   0.01190595   0.01111037   0.01041094   0.00980338   0.00928099   0.00883556   0.00845808   0.00813938   0.00787064   0.00764365   0.00745107   0.00728644   0.00714423   0.00701978   0.00690924   0.00680945   0.00671787   0.00663247   0.00655167   0.00647424   0.00639926   0.00632603   0.00625405   0.00618299   0.00611261   0.00604278   0.00597345   0.00590462   0.00583632   0.00576863   0.00570164   0.00563545   0.00557019   0.00550598   0.00544295   0.00538122   0.00532091   0.00526216   0.00520507   0.00514977   0.00509635   0.00504492   0.00499559   0.00494843   0.00490353   0.00486098   0.00482084   0.00478318   0.00474808   0.00471557   0.00468573   0.00465859   0.00463419   0.00461258   0.00459378   0.00457783   0.00456474   0.00455455   0.00454725   0.00454287   0.00454141  
 0.08916279   0.08919946   0.08930955   0.08949344   0.08975171   0.09008519   0.09049495   0.09098232   0.09154889   0.09219651   0.09292731   0.09374373   0.09464850   0.09564468   0.09673567   0.09792524   0.09921754   0.10061712   0.10212900   0.10375863   0.10551198   0.10739556   0.10941644   0.11158231   0.11390151   0.11638309   0.11903683   0.12187331   0.12490395   0.12814105   0.13159782   0.13528845   0.13922808   0.14343286   0.14791991   0.15270727   0.15781386   0.16325930   0.16906371   0.17524744   0.18183063   0.18883265   0.19627135   0.20416203   0.21251620   0.22133994   0.23063184   0.24038050   0.25056154   0.26113409   0.27203677   0.28318341   0.29445862   0.30571369   0.31676345   0.32738479   0.33731795   0.34627148   0.35393191   0.35997847   0.36410279   0.36603221   0.36555427   0.36253919   0.35695656   0.34888313   0.33849975   0.32607781   0.31195706   0.29651850   0.28015635   0.26325282   0.24615823   0.22917760   0.21256375   0.19651590   0.18118239   0.16666610   0.15303121   0.14031032   0.12851131   0.11762337   0.10762218   0.09847414   0.09013962   0.08257545   0.07573680   0.06957843   0.06405565   0.05912482   0.05474382   0.05087224   0.04747149   0.04450492   0.04193777   0.03973712   0.03787186   0.03631248   0.03503094   0.03400044   0.03319522   0.03259028   0.03216121   0.03188403   0.03173506   0.03169095   0.03172870   0.03182587   0.03196074   0.03211268   0.03226235   0.03239207   0.03248600   0.03253033   0.03251340   0.03242564   0.03225955   0.03200950   0.03167155   0.03124325   0.03072343   0.03011199   0.02940985   0.02861889   0.02774199   0.02678322   0.02574802   0.02464350   0.02347871   0.02226485   0.02101540   0.01974596   0.01847387   0.01721760   0.01599575   0.01482605   0.01372420   0.01270293   0.01177133   0.01093450   0.01019367   0.00954660   0.00898819   0.00851133   0.00810759   0.00776797   0.00748346   0.00724544   0.00704600   0.00687806   0.00673547   0.00661297   0.00650616   0.00641141   0.00632577   0.00624689   0.00617292   0.00610242   0.00603429   0.00596771   0.00590210   0.00583705   0.00577228   0.00570764   0.00564306   0.00557853   0.00551410   0.00544985   0.00538588   0.00532232   0.00525929   0.00519696   0.00513546   0.00507493   0.00501552   0.00495737   0.00490062   0.00484539   0.00479181   0.00473999   0.00469005   0.00464209   0.00459620   0.00455248   0.00451101   0.00447187   0.00443514   0.00440087   0.00436912   0.00433996   0.00431343   0.00428958   0.00426844   0.00425006   0.00423445   0.00422164   0.00421167   0.00420453   0.00420024   0.00419881  
 0.08975927   0.08979598   0.08990621   0.09009033   0.09034892   0.09068279   0.09109303   0.09158094   0.09214810   0.09279636   0.09352784   0.09434494   0.09525039   0.09624721   0.09733878   0.09852885   0.09982151   0.10122128   0.10273312   0.10436244   0.10611514   0.10799763   0.11001691   0.11218055   0.11449679   0.11697451   0.11962335   0.12245370   0.12547674   0.12870452   0.13214996   0.13582689   0.13975006   0.14393513   0.14839870   0.15315818   0.15823174   0.16363816   0.16939660   0.17552630   0.18204611   0.18897398   0.19632612   0.20411603   0.21235325   0.22104172   0.23017777   0.23974774   0.24972508   0.26006701   0.27071076   0.28156964   0.29252896   0.30344250   0.31412984   0.32437548   0.33393051   0.34251785   0.34984170   0.35560169   0.35951124   0.36131903   0.36083126   0.35793171   0.35259643   0.34490025   0.33501363   0.32319004   0.30974579   0.29503545   0.27942646   0.26327614   0.24691340   0.23062628   0.21465523   0.19919144   0.18437899   0.17031947   0.15707801   0.14468977   0.13316614   0.12250045   0.11267279   0.10365405   0.09540907   0.08789909   0.08108352   0.07492127   0.06937159   0.06439461   0.05995171   0.05600563   0.05252055   0.04946208   0.04679716   0.04449394   0.04252174   0.04085086   0.03945248   0.03829857   0.03736174   0.03661521   0.03603279   0.03558887   0.03525852   0.03501764   0.03484312   0.03471306   0.03460706   0.03450640   0.03439424   0.03425582   0.03407850   0.03385175   0.03356715   0.03321817   0.03280005   0.03230954   0.03174473   0.03110475   0.03038968   0.02960039   0.02873847   0.02780627   0.02680698   0.02574484   0.02462531   0.02345537   0.02224375   0.02100108   0.01973995   0.01847472   0.01722116   0.01599575   0.01481490   0.01369392   0.01264609   0.01168184   0.01080817   0.01002849   0.00934268   0.00874752   0.00823736   0.00780474   0.00744120   0.00713783   0.00688582   0.00667685   0.00650330   0.00635841   0.00623634   0.00613209   0.00604155   0.00596131   0.00588863   0.00582136   0.00575779   0.00569664   0.00563693   0.00557795   0.00551922   0.00546040   0.00540130   0.00534183   0.00528196   0.00522174   0.00516127   0.00510065   0.00504002   0.00497954   0.00491936   0.00485966   0.00480060   0.00474233   0.00468503   0.00462883   0.00457389   0.00452035   0.00446834   0.00441798   0.00436939   0.00432269   0.00427797   0.00423533   0.00419486   0.00415664   0.00412075   0.00408725   0.00405621   0.00402769   0.00400173   0.00397838   0.00395769   0.00393968   0.00392440   0.00391185   0.00390208   0.00389508   0.00389088   0.00388948  
 0.09032201   0.09035875   0.09046907   0.09065332   0.09091208   0.09124618   0.09165667   0.09214486   0.09271232   0.09336087   0.09409262   0.09490995   0.09581557   0.09681247   0.09790401   0.09909388   0.10038614   0.10178528   0.10329618   0.10492418   0.10667512   0.10855533   0.11057170   0.11273169   0.11504340   0.11751557   0.12015766   0.12297984   0.12599307   0.12920913   0.13264061   0.13630097   0.14020456   0.14436654   0.14880293   0.15353049   0.15856666   0.16392933   0.16963669   0.17570683   0.18215735   0.18900472   0.19626355   0.20394556   0.21205836   0.22060380   0.22957608   0.23895942   0.24872526   0.25882913   0.26920717   0.27977243   0.29041128   0.30098030   0.31130409   0.32117489   0.33035462   0.33858025   0.34557305   0.35105205   0.35475120   0.35643907   0.35593906   0.35314728   0.34804554   0.34070668   0.33129145   0.32003677   0.30723740   0.29322362   0.27833819   0.26291539   0.24726426   0.23165688   0.21632197   0.20144296   0.18715956   0.17357182   0.16074540   0.14871741   0.13750215   0.12709633   0.11748368   0.10863866   0.10052962   0.09312108   0.08637555   0.08025480   0.07472073   0.06973592   0.06526395   0.06126958   0.05771873   0.05457845   0.05181682   0.04940285   0.04730632   0.04549774   0.04394822   0.04262949   0.04151386   0.04057430   0.03978453   0.03911914   0.03855381   0.03806547   0.03763255   0.03723516   0.03685528   0.03647691   0.03608613   0.03567114   0.03522217   0.03473145   0.03419295   0.03360227   0.03295636   0.03225334   0.03149228   0.03067304   0.02979610   0.02886257   0.02787412   0.02683306   0.02574249   0.02460643   0.02343011   0.02222012   0.02098467   0.01973367   0.01847873   0.01723295   0.01601051   0.01482605   0.01369392   0.01262726   0.01163719   0.01073212   0.00991730   0.00919467   0.00856303   0.00801842   0.00755476   0.00716445   0.00683904   0.00656981   0.00634824   0.00616629   0.00601669   0.00589301   0.00578972   0.00570212   0.00562634   0.00555921   0.00549821   0.00544135   0.00538710   0.00533429   0.00528208   0.00522986   0.00517723   0.00512393   0.00506985   0.00501494   0.00495924   0.00490283   0.00484585   0.00478844   0.00473077   0.00467302   0.00461537   0.00455801   0.00450112   0.00444487   0.00438944   0.00433499   0.00428168   0.00422965   0.00417905   0.00413001   0.00408265   0.00403709   0.00399343   0.00395178   0.00391223   0.00387485   0.00383973   0.00380694   0.00377655   0.00374861   0.00372318   0.00370030   0.00368002   0.00366237   0.00364738   0.00363509   0.00362550   0.00361864   0.00361452   0.00361315  
 0.09085158   0.09088833   0.09099868   0.09118298   0.09144181   0.09177598   0.09218654   0.09267478   0.09324227   0.09389081   0.09462248   0.09543966   0.09634501   0.09734151   0.09843247   0.09962155   0.10091276   0.10231054   0.10381970   0.10544552   0.10719376   0.10907064   0.11108297   0.11323807   0.11554390   0.11800904   0.12064276   0.12345501   0.12645652   0.12965876   0.13307400   0.13671532   0.14059661   0.14473254   0.14913854   0.15383072   0.15882571   0.16414055   0.16979241   0.17579824   0.18217435   0.18893578   0.19609553   0.20366356   0.21164558   0.22004145   0.22884331   0.23803337   0.24758123   0.25744092   0.26754769   0.27781460   0.28812933   0.29835144   0.30831073   0.31780720   0.32661343   0.33448002   0.34114463   0.34634470   0.34983347   0.35139804   0.35087769   0.34817986   0.34329150   0.33628357   0.32730782   0.31658594   0.30439290   0.29103661   0.27683707   0.26210722   0.24713750   0.23218496   0.21746711   0.20315975   0.18939821   0.17628068   0.16387297   0.15221368   0.14131949   0.13118998   0.12181190   0.11316272   0.10521362   0.09793170   0.09128180   0.08522771   0.07973310   0.07476208   0.07027958   0.06625149   0.06264471   0.05942715   0.05656766   0.05403588   0.05180224   0.04983782   0.04811441   0.04660444   0.04528115   0.04411860   0.04309188   0.04217727   0.04135243   0.04059658   0.03989067   0.03921753   0.03856195   0.03791072   0.03725262   0.03657834   0.03588036   0.03515279   0.03439117   0.03359228   0.03275394   0.03187480   0.03095421   0.02999212   0.02898893   0.02794556   0.02686342   0.02574455   0.02459170   0.02340858   0.02220000   0.02097211   0.01973250   0.01849032   0.01725618   0.01604195   0.01486031   0.01372420   0.01264609   0.01163719   0.01070673   0.00986138   0.00910490   0.00843804   0.00785872   0.00736246   0.00694287   0.00659232   0.00630250   0.00606492   0.00587136   0.00571414   0.00558633   0.00548185   0.00539546   0.00532277   0.00526016   0.00520468   0.00515401   0.00510633   0.00506026   0.00501476   0.00496910   0.00492277   0.00487545   0.00482696   0.00477723   0.00472629   0.00467420   0.00462111   0.00456716   0.00451255   0.00445745   0.00440209   0.00434664   0.00429133   0.00423634   0.00418187   0.00412809   0.00407518   0.00402332   0.00397264   0.00392330   0.00387544   0.00382918   0.00378465   0.00374196   0.00370120   0.00366247   0.00362586   0.00359145   0.00355931   0.00352952   0.00350212   0.00347717   0.00345472   0.00343482   0.00341750   0.00340279   0.00339072   0.00338131   0.00337457   0.00337053   0.00336918  
 0.09134860   0.09138534   0.09149569   0.09167997   0.09193876   0.09227287   0.09268334   0.09317146   0.09373875   0.09438702   0.09511834   0.09593503   0.09683975   0.09783544   0.09892537   0.10011316   0.10140277   0.10279858   0.10430534   0.10592825   0.10767298   0.10954568   0.11155300   0.11370216   0.11600098   0.11845784   0.12108184   0.12388269   0.12687085   0.13005751   0.13345459   0.13707478   0.14093150   0.14503892   0.14941185   0.15406572   0.15901638   0.16427999   0.16987267   0.17581026   0.18210776   0.18877877   0.19583472   0.20328383   0.21112995   0.21937101   0.22799718   0.23698877   0.24631366   0.25592457   0.26575601   0.27572127   0.28570947   0.29558333   0.30517787   0.31430078   0.32273503   0.33024438   0.33658209   0.34150301   0.34477846   0.34621282   0.34566004   0.34303797   0.33833830   0.33163022   0.32305722   0.31282708   0.30119657   0.28845307   0.27489555   0.26081711   0.24649077   0.23215937   0.21802961   0.20426983   0.19101080   0.17834861   0.16634880   0.15505106   0.14447399   0.13461957   0.12547715   0.11702678   0.10924205   0.10209225   0.09554409   0.08956298   0.08411392   0.07916213   0.07467343   0.07061448   0.06695290   0.06365724   0.06069701   0.05804263   0.05566538   0.05353742   0.05163175   0.04992232   0.04838409   0.04699314   0.04572679   0.04456381   0.04348449   0.04247079   0.04150646   0.04057705   0.03966997   0.03877440   0.03788126   0.03698307   0.03607379   0.03514870   0.03420414   0.03323742   0.03224660   0.03123040   0.03018802   0.02911916   0.02802393   0.02690286   0.02575700   0.02458801   0.02339829   0.02219116   0.02097101   0.01974351   0.01851565   0.01729582   0.01609369   0.01491995   0.01378590   0.01270293   0.01168184   0.01073212   0.00986138   0.00907481   0.00837493   0.00776152   0.00723183   0.00678098   0.00640246   0.00608869   0.00583154   0.00562281   0.00545462   0.00531966   0.00521135   0.00512393   0.00505250   0.00499292   0.00494183   0.00489650   0.00485479   0.00481504   0.00477602   0.00473680   0.00469675   0.00465546   0.00461267   0.00456827   0.00452225   0.00447468   0.00442568   0.00437541   0.00432405   0.00427182   0.00421894   0.00416561   0.00411207   0.00405852   0.00400518   0.00395225   0.00389991   0.00384836   0.00379776   0.00374827   0.00370005   0.00365323   0.00360796   0.00356435   0.00352251   0.00348256   0.00344458   0.00340867   0.00337490   0.00334336   0.00331411   0.00328720   0.00326270   0.00324065   0.00322110   0.00320408   0.00318963   0.00317776   0.00316852   0.00316190   0.00315792   0.00315660  
 0.09181375   0.09185048   0.09196078   0.09214499   0.09240367   0.09273762   0.09314787   0.09363570   0.09420263   0.09485043   0.09558114   0.09639710   0.09730089   0.09829544   0.09938397   0.10057006   0.10185763   0.10325098   0.10475480   0.10637421   0.10811480   0.10998259   0.11198414   0.11412653   0.11641740   0.11886499   0.12147816   0.12426641   0.12723993   0.13040960   0.13378697   0.13738434   0.14121468   0.14529159   0.14962931   0.15424255   0.15914638   0.16435604   0.16988667   0.17575292   0.18196853   0.18854567   0.19549419   0.20282063   0.21052703   0.21860943   0.22705613   0.23584561   0.24494419   0.25430338   0.26385714   0.27351907   0.28317991   0.29270557   0.30193627   0.31068723   0.31875147   0.32590533   0.33191688   0.33655736   0.33961501   0.34091025   0.34031062   0.33774362   0.33320526   0.32676319   0.31855340   0.30877095   0.29765600   0.28547706   0.27251369   0.25904056   0.24531438   0.23156450   0.21798719   0.20474343   0.19195934   0.17972860   0.16811612   0.15716225   0.14688713   0.13729475   0.12837670   0.12011534   0.11248639   0.10546113   0.09900798   0.09309383   0.08768491   0.08274750   0.07824830   0.07415479   0.07043532   0.06705925   0.06399698   0.06121994   0.05870062   0.05641259   0.05433053   0.05243029   0.05068897   0.04908499   0.04759818   0.04620991   0.04490310   0.04366232   0.04247380   0.04132541   0.04020663   0.03910844   0.03802327   0.03694483   0.03586795   0.03478849   0.03370313   0.03260930   0.03150498   0.03038868   0.02925932   0.02811624   0.02695917   0.02578827   0.02460423   0.02340834   0.02220268   0.02099021   0.01977495   0.01856210   0.01735809   0.01617060   0.01500839   0.01388108   0.01279873   0.01177133   0.01080817   0.00991730   0.00910490   0.00837493   0.00772888   0.00716576   0.00668233   0.00627347   0.00593261   0.00565230   0.00542466   0.00524181   0.00509623   0.00498096   0.00488979   0.00481729   0.00475883   0.00471058   0.00466937   0.00463271   0.00459861   0.00456558   0.00453249   0.00449855   0.00446320   0.00442611   0.00438711   0.00434612   0.00430320   0.00425844   0.00421200   0.00416408   0.00411490   0.00406467   0.00401364   0.00396204   0.00391011   0.00385806   0.00380613   0.00375452   0.00370343   0.00365304   0.00360355   0.00355510   0.00350786   0.00346197   0.00341757   0.00337478   0.00333371   0.00329448   0.00325717   0.00322189   0.00318871   0.00315771   0.00312895   0.00310250   0.00307841   0.00305672   0.00303749   0.00302075   0.00300654   0.00299487   0.00298577   0.00297926   0.00297535   0.00297404  
 0.09224778   0.09228449   0.09239472   0.09257880   0.09283731   0.09317102   0.09358096   0.09406839   0.09463481   0.09528198   0.09601192   0.09682692   0.09772956   0.09872272   0.09980958   0.10099366   0.10227884   0.10366935   0.10516981   0.10678528   0.10852121   0.11038356   0.11237875   0.11451371   0.11679594   0.11923348   0.12183499   0.12460973   0.12756761   0.13071920   0.13407570   0.13764898   0.14145155   0.14549647   0.14979737   0.15436824   0.15922338   0.16437712   0.16984357   0.17563625   0.18176763   0.18824846   0.19508706   0.20228830   0.20985247   0.21777378   0.22603874   0.23462411   0.24349473   0.25260105   0.26187656   0.27123532   0.28056972   0.28974890   0.29861820   0.30700011   0.31469732   0.32149812   0.32718460   0.33154335   0.33437838   0.33552502   0.33486341   0.33232991   0.32792463   0.32171388   0.31382686   0.30444710   0.29379961   0.28213564   0.26971687   0.25680087   0.24362908   0.23041805   0.21735406   0.20459083   0.19224971   0.18042176   0.16917094   0.15853789   0.14854390   0.13919468   0.13048381   0.12239570   0.11490810   0.10799415   0.10162402   0.09576610   0.09038798   0.08545711   0.08094130   0.07680905   0.07302976   0.06957385   0.06641288   0.06351960   0.06086797   0.05843320   0.05619183   0.05412171   0.05220209   0.05041366   0.04873856   0.04716046   0.04566454   0.04423749   0.04286749   0.04154414   0.04025841   0.03900251   0.03776982   0.03655474   0.03535256   0.03415936   0.03297191   0.03178751   0.03060397   0.02941952   0.02823275   0.02704267   0.02584868   0.02465061   0.02344885   0.02224443   0.02103912   0.01983561   0.01863756   0.01744977   0.01627815   0.01512970   0.01401238   0.01293482   0.01190595   0.01093450   0.01002849   0.00919467   0.00843804   0.00776152   0.00716576   0.00664919   0.00620821   0.00583756   0.00553071   0.00528039   0.00507900   0.00491900   0.00479323   0.00469510   0.00461874   0.00455902   0.00451163   0.00447295   0.00444006   0.00441064   0.00438287   0.00435538   0.00432718   0.00429756   0.00426606   0.00423241   0.00419648   0.00415827   0.00411786   0.00407539   0.00403106   0.00398506   0.00393765   0.00388908   0.00383958   0.00378941   0.00373882   0.00368804   0.00363730   0.00358681   0.00353678   0.00348740   0.00343885   0.00339131   0.00334493   0.00329985   0.00325622   0.00321415   0.00317378   0.00313519   0.00309850   0.00306378   0.00303113   0.00300062   0.00297232   0.00294628   0.00292256   0.00290122   0.00288228   0.00286580   0.00285180   0.00284031   0.00283135   0.00282494   0.00282109   0.00281981  
 0.09265147   0.09268815   0.09279829   0.09298222   0.09324051   0.09357392   0.09398348   0.09447042   0.09503624   0.09568267   0.09641170   0.09722561   0.09812693   0.09911851   0.10020349   0.10138535   0.10266789   0.10405529   0.10555211   0.10716330   0.10889423   0.11075075   0.11273915   0.11486622   0.11713930   0.11956625   0.12215551   0.12491610   0.12785765   0.13099040   0.13432521   0.13787352   0.14164737   0.14565929   0.14992227   0.15444962   0.15925484   0.16435136   0.16975228   0.17547000   0.18151572   0.18789881   0.19462608   0.20170079   0.20912151   0.21688072   0.22496318   0.23334405   0.24198677   0.25084084   0.25983939   0.26889701   0.27790779   0.28674405   0.29525611   0.30327350   0.31060810   0.31705953   0.32242304   0.32649959   0.32910789   0.33009704   0.32935885   0.32683792   0.32253817   0.31652479   0.30892093   0.29989969   0.28967234   0.27847435   0.26655099   0.25414402   0.24148061   0.22876526   0.21617467   0.20385544   0.19192417   0.18046907   0.16955290   0.15921630   0.14948143   0.14035543   0.13183364   0.12390240   0.11654139   0.10972564   0.10342706   0.09761568   0.09226061   0.08733071   0.08279512   0.07862363   0.07478693   0.07125678   0.06800615   0.06500927   0.06224169   0.05968034   0.05730355   0.05509106   0.05302405   0.05108516   0.04925846   0.04752946   0.04588508   0.04431359   0.04280458   0.04134884   0.03993832   0.03856602   0.03722585   0.03591258   0.03462171   0.03334938   0.03209225   0.03084749   0.02961268   0.02838579   0.02716516   0.02594951   0.02473797   0.02353016   0.02232624   0.02112701   0.01993404   0.01874975   0.01757755   0.01642182   0.01528802   0.01418254   0.01311259   0.01208589   0.01111037   0.01019367   0.00934268   0.00856303   0.00785872   0.00723183   0.00668233   0.00620821   0.00580563   0.00546926   0.00519268   0.00496886   0.00479048   0.00465036   0.00454169   0.00445823   0.00439442   0.00434548   0.00430732   0.00427657   0.00425052   0.00422701   0.00420437   0.00418137   0.00415709   0.00413092   0.00410248   0.00407155   0.00403806   0.00400205   0.00396364   0.00392299   0.00388032   0.00383586   0.00378988   0.00374264   0.00369438   0.00364539   0.00359590   0.00354617   0.00349642   0.00344688   0.00339775   0.00334923   0.00330150   0.00325474   0.00320911   0.00316475   0.00312179   0.00308038   0.00304061   0.00300261   0.00296646   0.00293227   0.00290010   0.00287004   0.00284215   0.00281649   0.00279312   0.00277208   0.00275343   0.00273718   0.00272339   0.00271206   0.00270323   0.00269692   0.00269312   0.00269186  
 0.09302565   0.09306230   0.09317234   0.09335610   0.09361414   0.09394722   0.09435635   0.09484275   0.09540790   0.09605351   0.09678156   0.09759428   0.09849418   0.09948406   0.10056703   0.10174652   0.10302627   0.10441039   0.10590337   0.10751007   0.10923579   0.11108623   0.11306757   0.11518648   0.11745010   0.11986612   0.12244276   0.12518880   0.12811360   0.13122707   0.13453970   0.13806254   0.14180712   0.14578546   0.15000993   0.15449314   0.15924780   0.16428646   0.16962122   0.17526337   0.18122287   0.18750775   0.19412334   0.20107132   0.20834863   0.21594605   0.22384670   0.23202421   0.24044075   0.24904492   0.25776960   0.26652996   0.27522181   0.28372059   0.29188143   0.29954059   0.30651868   0.31262602   0.31767016   0.32146550   0.32384433   0.32466856   0.32384075   0.32131312   0.31709321   0.31124531   0.30388718   0.29518255   0.28533024   0.27455138   0.26307623   0.25113195   0.23893250   0.22667101   0.21451507   0.20260443   0.19105091   0.17993981   0.16933246   0.15926927   0.14977304   0.14085212   0.13250345   0.12471515   0.11746879   0.11074127   0.10450630   0.09873565   0.09340009   0.08847004   0.08391617   0.07970976   0.07582295   0.07222901   0.06890238   0.06581884   0.06295552   0.06029098   0.05780516   0.05547946   0.05329667   0.05124101   0.04929805   0.04745469   0.04569911   0.04402071   0.04241002   0.04085863   0.03935910   0.03790488   0.03649021   0.03511002   0.03375985   0.03243582   0.03113448   0.02985283   0.02858828   0.02733858   0.02610187   0.02487667   0.02366194   0.02245713   0.02126223   0.02007790   0.01890554   0.01774737   0.01660653   0.01548707   0.01439400   0.01333316   0.01231107   0.01133466   0.01041094   0.00954660   0.00874752   0.00801842   0.00736246   0.00678098   0.00627347   0.00583756   0.00546926   0.00516326   0.00491330   0.00471258   0.00455410   0.00443102   0.00433687   0.00426575   0.00421243   0.00417237   0.00414177   0.00411746   0.00409690   0.00407810   0.00405951   0.00404001   0.00401879   0.00399530   0.00396921   0.00394038   0.00390877   0.00387445   0.00383757   0.00379833   0.00375696   0.00371370   0.00366885   0.00362265   0.00357540   0.00352735   0.00347877   0.00342989   0.00338097   0.00333222   0.00328385   0.00323607   0.00318905   0.00314297   0.00309799   0.00305426   0.00301191   0.00297107   0.00293185   0.00289438   0.00285873   0.00282500   0.00279327   0.00276362   0.00273611   0.00271081   0.00268776   0.00266701   0.00264861   0.00263259   0.00261898   0.00260782   0.00259911   0.00259288   0.00258913   0.00258789  
 0.09337120   0.09340781   0.09351774   0.09370133   0.09395910   0.09429183   0.09470050   0.09518634   0.09575079   0.09639554   0.09712256   0.09793403   0.09883246   0.09982059   0.10090149   0.10207852   0.10335540   0.10473616   0.10622521   0.10782733   0.10954771   0.11139196   0.11336613   0.11547673   0.11773076   0.12013570   0.12269957   0.12543090   0.12833877   0.13143278   0.13472307   0.13822024   0.14193539   0.14587998   0.15006579   0.15450473   0.15920875   0.16418951   0.16945814   0.17502484   0.18089836   0.18708543   0.19358993   0.20041204   0.20754709   0.21498428   0.22270515   0.23068188   0.23887547   0.24723371   0.25568930   0.26415804   0.27253743   0.28070597   0.28852342   0.29583243   0.30246188   0.30823213   0.31296226   0.31647911   0.31862761   0.31928146   0.31835316   0.31580199   0.31163891   0.30592750   0.29878078   0.29035406   0.28083495   0.27043158   0.25936051   0.24783553   0.23605831   0.22421143   0.21245383   0.20091868   0.18971312   0.17891949   0.16859758   0.15878738   0.14951211   0.14078117   0.13259293   0.12493719   0.11779731   0.11115204   0.10497692   0.09924549   0.09393024   0.08900325   0.08443681   0.08020374   0.07627773   0.07263354   0.06924712   0.06609573   0.06315796   0.06041380   0.05784463   0.05543320   0.05316362   0.05102132   0.04899302   0.04706663   0.04523123   0.04347700   0.04179509   0.04017761   0.03861750   0.03710847   0.03564491   0.03422183   0.03283477   0.03147977   0.03015330   0.02885222   0.02757378   0.02631561   0.02507569   0.02385242   0.02264464   0.02145169   0.02027345   0.01911048   0.01796403   0.01683615   0.01572974   0.01464855   0.01359718   0.01258096   0.01160578   0.01067785   0.00980338   0.00898819   0.00823736   0.00755476   0.00694287   0.00640246   0.00593261   0.00553071   0.00519268   0.00491330   0.00468647   0.00450565   0.00436417   0.00425550   0.00417351   0.00411262   0.00406789   0.00403504   0.00401049   0.00399127   0.00397501   0.00395985   0.00394437   0.00392753   0.00390861   0.00388712   0.00386279   0.00383551   0.00380529   0.00377223   0.00373650   0.00369831   0.00365792   0.00361558   0.00357159   0.00352622   0.00347976   0.00343246   0.00338461   0.00333644   0.00328820   0.00324012   0.00319240   0.00314524   0.00309884   0.00305335   0.00300895   0.00296578   0.00292397   0.00288365   0.00284493   0.00280793   0.00277274   0.00273944   0.00270812   0.00267885   0.00265170   0.00262672   0.00260397   0.00258349   0.00256533   0.00254952   0.00253609   0.00252507   0.00251648   0.00251033   0.00250663   0.00250540  
 0.09368902   0.09372559   0.09383541   0.09401881   0.09427632   0.09460869   0.09501691   0.09550216   0.09606590   0.09670979   0.09743576   0.09824599   0.09914292   0.10012929   0.10120810   0.10238268   0.10365668   0.10503406   0.10651917   0.10811670   0.10983174   0.11166979   0.11363678   0.11573908   0.11798351   0.12037739   0.12292851   0.12564517   0.12853616   0.13161078   0.13487880   0.13835043   0.14203630   0.14594734   0.15009472   0.15448971   0.15914347   0.16406682   0.16926994   0.17476195   0.18055045   0.18664087   0.19303574   0.19973376   0.20672875   0.21400837   0.22155267   0.22933249   0.23730771   0.24542543   0.25361822   0.26180253   0.26987756   0.27772475   0.28520829   0.29217692   0.29846730   0.30390921   0.30833244   0.31157542   0.31349473   0.31397498   0.31293782   0.31034907   0.30622289   0.30062239   0.29365635   0.28547263   0.27624872   0.26618101   0.25547360   0.24432804   0.23293471   0.22146633   0.21007376   0.19888387   0.18799930   0.17749941   0.16744236   0.15786759   0.14879857   0.14024560   0.13220831   0.12467805   0.11763991   0.11107437   0.10495878   0.09926843   0.09397753   0.08905981   0.08448917   0.08023997   0.07628742   0.07260771   0.06917820   0.06597750   0.06298552   0.06018350   0.05755400   0.05508090   0.05274934   0.05054570   0.04845754   0.04647353   0.04458339   0.04277782   0.04104841   0.03938760   0.03778856   0.03624516   0.03475187   0.03330373   0.03189626   0.03052543   0.02918763   0.02787965   0.02659863   0.02534209   0.02410794   0.02289449   0.02170050   0.02052526   0.01936857   0.01823089   0.01711337   0.01601791   0.01494718   0.01390465   0.01289454   0.01192171   0.01099147   0.01010940   0.00928099   0.00851133   0.00780474   0.00716445   0.00659232   0.00608869   0.00565230   0.00528039   0.00496886   0.00471258   0.00450565   0.00434181   0.00421467   0.00411804   0.00404610   0.00399356   0.00395574   0.00392861   0.00390880   0.00389350   0.00388051   0.00386808   0.00385490   0.00384000   0.00382274   0.00380268   0.00377960   0.00375343   0.00372420   0.00369203   0.00365713   0.00361970   0.00358003   0.00353838   0.00349505   0.00345032   0.00340447   0.00335778   0.00331052   0.00326293   0.00321527   0.00316775   0.00312058   0.00307398   0.00302811   0.00298315   0.00293926   0.00289659   0.00285527   0.00281542   0.00277716   0.00274060   0.00270583   0.00267293   0.00264199   0.00261308   0.00258626   0.00256159   0.00253912   0.00251889   0.00250096   0.00248535   0.00247209   0.00246120   0.00245272   0.00244665   0.00244300   0.00244178  
 0.09398003   0.09401657   0.09412628   0.09430950   0.09456675   0.09489877   0.09530653   0.09579122   0.09635426   0.09699730   0.09772224   0.09853124   0.09942671   0.10041133   0.10148809   0.10266025   0.10393140   0.10530546   0.10678668   0.10837968   0.11008945   0.11192140   0.11388130   0.11597541   0.11821038   0.12059335   0.12313189   0.12583408   0.12870843   0.13176393   0.13501000   0.13845645   0.14211345   0.14599144   0.15010098   0.15445270   0.15905701   0.16392389   0.16906261   0.17448126   0.18018629   0.18618192   0.19246934   0.19904586   0.20590385   0.21302949   0.22040146   0.22798932   0.23575193   0.24363577   0.25157334   0.25948178   0.26726192   0.27479807   0.28195865   0.28859814   0.29456054   0.29968441   0.30380954   0.30678506   0.30847833   0.30878400   0.30763216   0.30499466   0.30088870   0.29537703   0.28856478   0.28059309   0.27163043   0.26186258   0.25148233   0.24068008   0.22963583   0.21851320   0.20745547   0.19658358   0.18599580   0.17576860   0.16595845   0.15660412   0.14772922   0.13934474   0.13145145   0.12404212   0.11710339   0.11061743   0.10456328   0.09891790   0.09365715   0.08875637   0.08419098   0.07993682   0.07597049   0.07226954   0.06881261   0.06557952   0.06255131   0.05971029   0.05704002   0.05452528   0.05215204   0.04990741   0.04777961   0.04575786   0.04383235   0.04199415   0.04023517   0.03854805   0.03692614   0.03536340   0.03385436   0.03239405   0.03097799   0.02960211   0.02826275   0.02695662   0.02568081   0.02443280   0.02321044   0.02201199   0.02083619   0.01968224   0.01854994   0.01743966   0.01635244   0.01529004   0.01425493   0.01325032   0.01228007   0.01134860   0.01046072   0.00962142   0.00883556   0.00810759   0.00744120   0.00683904   0.00630250   0.00583154   0.00542466   0.00507900   0.00479048   0.00455410   0.00436417   0.00421467   0.00409953   0.00401285   0.00394909   0.00390326   0.00387091   0.00384823   0.00383203   0.00381968   0.00380909   0.00379862   0.00378706   0.00377351   0.00375738   0.00373829   0.00371605   0.00369062   0.00366206   0.00363050   0.00359616   0.00355928   0.00352012   0.00347898   0.00343614   0.00339190   0.00334654   0.00330034   0.00325356   0.00320647   0.00315929   0.00311225   0.00306557   0.00301945   0.00297406   0.00292957   0.00288615   0.00284394   0.00280307   0.00276366   0.00272583   0.00268968   0.00265530   0.00262278   0.00259219   0.00256362   0.00253711   0.00251273   0.00249053   0.00247055   0.00245283   0.00243741   0.00242431   0.00241356   0.00240518   0.00239918   0.00239558   0.00239438  
 0.09424519   0.09428170   0.09439131   0.09457436   0.09483135   0.09516303   0.09557036   0.09605451   0.09661687   0.09725910   0.09798305   0.09879086   0.09968491   0.10066785   0.10174262   0.10291243   0.10418082   0.10555164   0.10702908   0.10861767   0.11032232   0.11214831   0.11410131   0.11618743   0.11841317   0.12078548   0.12331174   0.12599979   0.12885788   0.13189469   0.13511931   0.13854115   0.14216995   0.14601562   0.15008819   0.15439762   0.15895362   0.16376536   0.16884121   0.17418827   0.17981191   0.18571515   0.19189791   0.19835618   0.20508094   0.21205700   0.21926171   0.22666346   0.23422018   0.24187779   0.24956878   0.25721097   0.26470685   0.27194343   0.27879317   0.28511599   0.29076276   0.29558023   0.29941750   0.30213358   0.30360579   0.30373800   0.30246807   0.29977342   0.29567409   0.29023264   0.28355096   0.27576424   0.26703285   0.25753301   0.24744729   0.23695594   0.22622945   0.21542304   0.20467294   0.19409452   0.18378188   0.17380865   0.16422962   0.15508279   0.14639177   0.13816810   0.13041356   0.12312214   0.11628194   0.10987666   0.10388688   0.09829117   0.09306690   0.08819091   0.08364004   0.07939151   0.07542319   0.07171385   0.06824328   0.06499234   0.06194309   0.05907873   0.05638365   0.05384338   0.05144455   0.04917488   0.04702306   0.04497876   0.04303252   0.04117570   0.03940043   0.03769953   0.03606645   0.03449523   0.03298044   0.03151713   0.03010081   0.02872739   0.02739318   0.02609487   0.02482953   0.02359458   0.02238787   0.02120765   0.02005261   0.01892195   0.01781541   0.01673331   0.01567660   0.01464689   0.01364647   0.01267829   0.01174589   0.01085329   0.01000483   0.00920499   0.00845808   0.00776797   0.00713783   0.00656981   0.00606492   0.00562281   0.00524181   0.00491900   0.00465036   0.00443102   0.00425550   0.00411804   0.00401285   0.00393430   0.00387714   0.00383661   0.00380851   0.00378921   0.00377569   0.00376547   0.00375657   0.00374744   0.00373696   0.00372428   0.00370887   0.00369038   0.00366867   0.00364369   0.00361554   0.00358438   0.00355041   0.00351390   0.00347511   0.00343433   0.00339187   0.00334801   0.00330304   0.00325724   0.00321087   0.00316419   0.00311744   0.00307083   0.00302459   0.00297890   0.00293395   0.00288990   0.00284691   0.00280512   0.00276467   0.00272568   0.00268825   0.00265248   0.00261848   0.00258632   0.00255608   0.00252782   0.00250162   0.00247752   0.00245557   0.00243582   0.00241831   0.00240307   0.00239013   0.00237951   0.00237123   0.00236530   0.00236174   0.00236055  
 0.09448548   0.09452195   0.09463147   0.09481435   0.09507111   0.09540248   0.09580940   0.09629303   0.09685476   0.09749621   0.09821922   0.09902590   0.09991860   0.10089993   0.10197279   0.10314036   0.10440610   0.10577382   0.10724762   0.10883197   0.11053167   0.11235191   0.11429825   0.11637664   0.11859345   0.12095545   0.12346982   0.12614416   0.12898648   0.13200517   0.13520897   0.13860693   0.14220834   0.14602265   0.15005932   0.15432770   0.15883680   0.16359502   0.16860986   0.17388748   0.17943218   0.18524587   0.19132726   0.19767106   0.20426693   0.21109841   0.21814160   0.22536380   0.23272209   0.24016190   0.24761575   0.25500219   0.26222526   0.26917463   0.27572656   0.28174610   0.28709057   0.29161436   0.29517516   0.29764117   0.29889885   0.29886055   0.29747127   0.29471358   0.29061016   0.28522348   0.27865260   0.27102744   0.26250107   0.25324112   0.24342094   0.23321153   0.22277471   0.21225796   0.20179098   0.19148391   0.18142691   0.17169087   0.16232885   0.15337806   0.14486198   0.13679259   0.12917246   0.12199672   0.11525472   0.10893156   0.10300925   0.09746779   0.09228596   0.08744196   0.08291394   0.07868034   0.07472022   0.07101342   0.06754073   0.06428398   0.06122604   0.05835092   0.05564370   0.05309052   0.05067859   0.04839607   0.04623210   0.04417666   0.04222060   0.04035549   0.03857366   0.03686804   0.03523220   0.03366025   0.03214678   0.03068689   0.02927607   0.02791025   0.02658573   0.02529920   0.02404770   0.02282867   0.02163994   0.02047976   0.01934682   0.01824029   0.01715987   0.01610584   0.01507905   0.01408098   0.01311376   0.01218007   0.01128317   0.01042670   0.00961461   0.00885090   0.00813938   0.00748346   0.00688582   0.00634824   0.00587136   0.00545462   0.00509623   0.00479323   0.00454169   0.00433687   0.00417351   0.00404610   0.00394909   0.00387714   0.00382524   0.00378885   0.00376398   0.00374719   0.00373560   0.00372685   0.00371906   0.00371079   0.00370095   0.00368878   0.00367377   0.00365561   0.00363417   0.00360944   0.00358152   0.00355059   0.00351686   0.00348058   0.00344205   0.00340155   0.00335938   0.00331583   0.00327119   0.00322573   0.00317972   0.00313341   0.00308704   0.00304083   0.00299498   0.00294970   0.00290515   0.00286152   0.00281894   0.00277756   0.00273751   0.00269891   0.00266186   0.00262647   0.00259283   0.00256102   0.00253110   0.00250316   0.00247725   0.00245342   0.00243172   0.00241220   0.00239489   0.00237982   0.00236703   0.00235653   0.00234835   0.00234249   0.00233898   0.00233780  
 0.09470188   0.09473832   0.09484775   0.09503048   0.09528702   0.09561810   0.09602463   0.09650779   0.09706892   0.09770964   0.09843178   0.09923740   0.10012882   0.10110864   0.10217969   0.10334512   0.10460835   0.10597311   0.10744344   0.10902374   0.11071871   0.11253345   0.11447339   0.11654437   0.11875260   0.12110468   0.12360761   0.12626876   0.12909589   0.13209711   0.13528083   0.13865575   0.14223073   0.14601476   0.15001677   0.15424551   0.15870933   0.16341588   0.16837182   0.17358240   0.17905094   0.18477826   0.19076191   0.19699540   0.20346717   0.21015953   0.21704743   0.22409716   0.23126502   0.23849602   0.24572276   0.25286451   0.25982686   0.26650197   0.27276974   0.27850005   0.28355622   0.28779979   0.29109642   0.29332275   0.29437367   0.29416933   0.29266128   0.28983682   0.28572110   0.28037659   0.27389986   0.26641610   0.25807189   0.24902711   0.23944677   0.22949349   0.21932116   0.20907017   0.19886418   0.18880843   0.17898936   0.16947523   0.16031741   0.15155222   0.14320295   0.13528187   0.12779223   0.12073010   0.11408596   0.10784614   0.10199395   0.09651066   0.09137634   0.08657042   0.08207222   0.07786130   0.07391775   0.07022239   0.06675690   0.06350391   0.06044707   0.05757103   0.05486148   0.05230510   0.04988955   0.04760341   0.04543614   0.04337804   0.04142017   0.03955432   0.03777295   0.03606913   0.03443652   0.03286928   0.03136207   0.02991000   0.02850860   0.02715381   0.02584194   0.02456969   0.02333411   0.02213265   0.02096315   0.01982385   0.01871345   0.01763111   0.01657650   0.01554982   0.01455187   0.01358399   0.01264813   0.01174677   0.01088286   0.01005974   0.00928097   0.00855014   0.00787064   0.00724544   0.00667685   0.00616629   0.00571414   0.00531966   0.00498096   0.00469510   0.00445823   0.00426575   0.00411262   0.00399356   0.00390326   0.00383661   0.00378885   0.00375565   0.00373319   0.00371820   0.00370793   0.00370014   0.00369303   0.00368524   0.00367573   0.00366379   0.00364894   0.00363090   0.00360956   0.00358494   0.00355713   0.00352632   0.00349272   0.00345662   0.00341827   0.00337798   0.00333605   0.00329276   0.00324841   0.00320325   0.00315757   0.00311161   0.00306559   0.00301975   0.00297429   0.00292939   0.00288524   0.00284200   0.00279982   0.00275883   0.00271917   0.00268096   0.00264429   0.00260926   0.00257597   0.00254449   0.00251490   0.00248726   0.00246163   0.00243807   0.00241661   0.00239731   0.00238020   0.00236531   0.00235266   0.00234229   0.00233420   0.00232841   0.00232494   0.00232378  
 0.09489537   0.09493179   0.09504114   0.09522374   0.09548008   0.09581088   0.09621707   0.09669978   0.09726037   0.09790042   0.09862173   0.09942636   0.10031659   0.10129498   0.10236434   0.10352776   0.10478861   0.10615057   0.10761761   0.10919406   0.11088454   0.11269404   0.11462789   0.11669179   0.11889183   0.12123442   0.12372639   0.12637491   0.12918748   0.13217194   0.13533640   0.13868919   0.14223879   0.14599373   0.14996243   0.15415307   0.15857335   0.16323022   0.16812955   0.17327571   0.17867107   0.18431541   0.19020522   0.19633285   0.20268560   0.20924461   0.21598378   0.22286845   0.22985424   0.23688580   0.24389583   0.25080433   0.25751838   0.26393255   0.26993017   0.27538566   0.28016797   0.28414525   0.28719056   0.28918834   0.29004122   0.28967651   0.28805177   0.28515863   0.28102455   0.27571205   0.26931551   0.26195591   0.25377399   0.24492268   0.23555944   0.22583927   0.21590885   0.20590206   0.19593698   0.18611430   0.17651695   0.16721066   0.15824515   0.14965584   0.14146571   0.13368721   0.12632414   0.11937339   0.11282641   0.10667060   0.10089042   0.09546831   0.09038547   0.08562243   0.08115957   0.07697744   0.07305706   0.06938012   0.06592908   0.06268730   0.05963908   0.05676965   0.05406524   0.05151297   0.04910092   0.04681800   0.04465399   0.04259942   0.04064558   0.03878442   0.03700855   0.03531114   0.03368595   0.03212720   0.03062962   0.02918834   0.02779895   0.02645740   0.02516002   0.02390354   0.02268503   0.02150196   0.02035218   0.01923394   0.01814594   0.01708732   0.01605774   0.01505734   0.01408683   0.01314744   0.01224096   0.01136964   0.01053621   0.00974370   0.00899531   0.00829429   0.00764365   0.00704600   0.00650330   0.00601669   0.00558633   0.00521135   0.00488979   0.00461874   0.00439442   0.00421243   0.00406789   0.00395574   0.00387091   0.00380851   0.00376398   0.00373319   0.00371249   0.00369875   0.00368934   0.00368210   0.00367535   0.00366775   0.00365835   0.00364644   0.00363159   0.00361354   0.00359219   0.00356757   0.00353979   0.00350903   0.00347553   0.00343954   0.00340134   0.00336124   0.00331952   0.00327647   0.00323238   0.00318752   0.00314215   0.00309651   0.00305085   0.00300537   0.00296028   0.00291576   0.00287200   0.00282915   0.00278735   0.00274676   0.00270748   0.00266964   0.00263334   0.00259867   0.00256573   0.00253458   0.00250531   0.00247797   0.00245262   0.00242932   0.00240810   0.00238902   0.00237210   0.00235738   0.00234488   0.00233462   0.00232663   0.00232091   0.00231747   0.00231632  
 0.09506697   0.09510337   0.09521265   0.09539512   0.09565127   0.09598183   0.09638770   0.09687001   0.09743009   0.09806951   0.09879007   0.09959377   0.10048290   0.10145995   0.10252772   0.10368925   0.10494787   0.10630719   0.10777114   0.10934394   0.11103016   0.11283469   0.11476275   0.11681994   0.11901217   0.12134573   0.12382725   0.12646371   0.12926238   0.13223082   0.13537687   0.13870850   0.14223381   0.14596090   0.14989771   0.15405186   0.15843045   0.16303974   0.16788485   0.17296931   0.17829460   0.18385953   0.18965954   0.19568594   0.20192490   0.20835654   0.21495372   0.22168097   0.22849325   0.23533492   0.24213881   0.24882567   0.25530401   0.26147069   0.26721230   0.27240751   0.27693054   0.28065569   0.28346285   0.28524365   0.28590785   0.28538934   0.28365114   0.28068890   0.27653218   0.27124361   0.26491563   0.25766546   0.24962860   0.24095169   0.23178538   0.22227778   0.21256897   0.20278688   0.19304442   0.18343808   0.17404749   0.16493595   0.15615159   0.14772890   0.13969048   0.13204888   0.12480832   0.11796636   0.11151529   0.10544347   0.09973637   0.09437744   0.08934889   0.08463226   0.08020885   0.07606012   0.07216791   0.06851467   0.06508357   0.06185862   0.05882467   0.05596750   0.05327378   0.05073105   0.04832773   0.04605306   0.04389706   0.04185051   0.03990488   0.03805228   0.03628544   0.03459767   0.03298278   0.03143509   0.02994937   0.02852083   0.02714507   0.02581809   0.02453626   0.02329632   0.02209539   0.02093094   0.01980085   0.01870339   0.01763724   0.01660156   0.01559596   0.01462053   0.01367590   0.01276320   0.01188405   0.01104053   0.01023511   0.00947057   0.00874981   0.00807575   0.00745107   0.00687806   0.00635841   0.00589301   0.00548185   0.00512393   0.00481729   0.00455902   0.00434548   0.00417237   0.00403504   0.00392861   0.00384823   0.00378921   0.00374719   0.00371820   0.00369875   0.00368583   0.00367692   0.00366996   0.00366332   0.00365573   0.00364626   0.00363426   0.00361930   0.00360116   0.00357974   0.00355507   0.00352727   0.00349654   0.00346310   0.00342721   0.00338915   0.00334922   0.00330770   0.00326489   0.00322106   0.00317649   0.00313143   0.00308613   0.00304081   0.00299570   0.00295098   0.00290684   0.00286347   0.00282100   0.00277960   0.00273939   0.00270049   0.00266303   0.00262709   0.00259278   0.00256018   0.00252936   0.00250040   0.00247336   0.00244829   0.00242524   0.00240427   0.00238540   0.00236867   0.00235412   0.00234176   0.00233162   0.00232372   0.00231806   0.00231467   0.00231353  
 0.09521768   0.09525405   0.09536327   0.09554562   0.09580161   0.09613195   0.09653752   0.09701946   0.09757907   0.09821792   0.09893777   0.09974062   0.10062871   0.10160453   0.10267081   0.10383057   0.10508709   0.10644392   0.10790495   0.10947431   0.11115651   0.11295634   0.11487892   0.11692972   0.11911455   0.12143953   0.12391112   0.12653610   0.12932152   0.13227472   0.13540320   0.13871465   0.14221679   0.14591730   0.14982366   0.15394298   0.15828176   0.16284561   0.16763894   0.17266449   0.17792289   0.18341203   0.18912638   0.19505623   0.20118675   0.20749706   0.21395910   0.22053661   0.22718400   0.23384537   0.24045373   0.24693055   0.25318573   0.25911834   0.26461801   0.26956742   0.27384569   0.27733285   0.27991511   0.28149074   0.28197601   0.28131085   0.27946331   0.27643269   0.27225051   0.26697951   0.26071043   0.25355710   0.24565032   0.23713106   0.22814380   0.21883038   0.20932490   0.19974979   0.19021326   0.18080786   0.17161012   0.16268108   0.15406729   0.14580231   0.13790832   0.13039787   0.12327552   0.11653935   0.11018240   0.10419384   0.09856002   0.09326531   0.08829282   0.08362496   0.07924389   0.07513183   0.07127139   0.06764570   0.06423855   0.06103453   0.05801900   0.05517821   0.05249923   0.04996997   0.04757918   0.04531636   0.04317179   0.04113644   0.03920195   0.03736060   0.03560525   0.03392929   0.03232663   0.03079168   0.02931926   0.02790464   0.02654346   0.02523176   0.02396597   0.02274285   0.02155954   0.02041356   0.01930279   0.01822552   0.01718044   0.01616669   0.01518385   0.01423197   0.01331160   0.01242375   0.01156992   0.01075200   0.00997226   0.00923321   0.00853752   0.00788779   0.00728644   0.00673547   0.00623634   0.00578972   0.00539546   0.00505250   0.00475883   0.00451163   0.00430732   0.00414177   0.00401049   0.00390880   0.00383203   0.00377569   0.00373560   0.00370793   0.00368934   0.00367692   0.00366826   0.00366137   0.00365467   0.00364695   0.00363733   0.00362516   0.00361004   0.00359176   0.00357023   0.00354550   0.00351768   0.00348696   0.00345358   0.00341779   0.00337988   0.00334012   0.00329882   0.00325626   0.00321270   0.00316843   0.00312369   0.00307873   0.00303377   0.00298902   0.00294468   0.00290093   0.00285794   0.00281587   0.00277486   0.00273504   0.00269653   0.00265944   0.00262387   0.00258991   0.00255765   0.00252717   0.00249852   0.00247177   0.00244697   0.00242418   0.00240344   0.00238479   0.00236825   0.00235386   0.00234165   0.00233162   0.00232381   0.00231822   0.00231487   0.00231375  
 0.09534850   0.09538485   0.09549400   0.09567625   0.09593209   0.09626222   0.09666752   0.09714911   0.09770830   0.09834662   0.09906581   0.09986786   0.10075499   0.10172964   0.10279453   0.10395263   0.10520717   0.10656167   0.10801994   0.10958607   0.11126446   0.11305984   0.11497723   0.11702199   0.11919979   0.12151663   0.12397879   0.12659287   0.12936571   0.13230439   0.13541617   0.13870841   0.14218849   0.14586369   0.14974105   0.15382718   0.15812803   0.16264860   0.16739260   0.17236204   0.17755674   0.18297372   0.18860655   0.19444455   0.20047197   0.20666698   0.21300070   0.21943614   0.22592720   0.23241778   0.23884111   0.24511935   0.25116377   0.25687550   0.26214708   0.26686493   0.27091276   0.27417589   0.27654640   0.27792863   0.27824491   0.27744063   0.27548849   0.27239110   0.26818179   0.26292343   0.25670523   0.24963799   0.24184825   0.23347188   0.22464775   0.21551203   0.20619334   0.19680912   0.18746320   0.17824449   0.16922667   0.16046858   0.15201529   0.14389940   0.13614266   0.12875755   0.12174884   0.11511508   0.10884993   0.10294326   0.09738219   0.09215190   0.08723631   0.08261858   0.07828164   0.07420843   0.07038221   0.06678672   0.06340634   0.06022613   0.05723196   0.05441046   0.05174909   0.04923609   0.04686049   0.04461206   0.04248128   0.04045933   0.03853801   0.03670974   0.03496749   0.03330477   0.03171559   0.03019440   0.02873612   0.02733606   0.02598992   0.02469379   0.02344413   0.02223775   0.02107181   0.01994387   0.01885182   0.01779396   0.01676901   0.01577606   0.01481469   0.01388490   0.01298715   0.01212236   0.01129190   0.01049750   0.00974123   0.00902540   0.00835241   0.00772463   0.00714423   0.00661297   0.00613209   0.00570212   0.00532277   0.00499292   0.00471058   0.00447295   0.00427657   0.00411746   0.00399127   0.00389350   0.00381968   0.00376547   0.00372685   0.00370014   0.00368210   0.00366996   0.00366137   0.00365440   0.00364755   0.00363964   0.00362979   0.00361742   0.00360212   0.00358369   0.00356206   0.00353727   0.00350943   0.00347875   0.00344544   0.00340977   0.00337202   0.00333247   0.00329140   0.00324909   0.00320583   0.00316188   0.00311747   0.00307287   0.00302827   0.00298390   0.00293995   0.00289660   0.00285401   0.00281233   0.00277171   0.00273228   0.00269416   0.00265745   0.00262225   0.00258865   0.00255673   0.00252657   0.00249824   0.00247178   0.00244726   0.00242473   0.00240422   0.00238577   0.00236942   0.00235520   0.00234313   0.00233322   0.00232550   0.00231997   0.00231666   0.00231555  
 0.09546042   0.09549675   0.09560585   0.09578800   0.09604370   0.09637364   0.09677869   0.09725996   0.09781874   0.09845656   0.09917514   0.09997645   0.10086266   0.10183623   0.10289981   0.10405634   0.10530902   0.10666132   0.10811698   0.10968004   0.11135484   0.11314601   0.11505848   0.11709752   0.11926867   0.12157778   0.12403099   0.12663472   0.12939561   0.13232051   0.13541641   0.13869039   0.14214950   0.14580063   0.14965042   0.15370498   0.15796976   0.16244916   0.16714626   0.17206236   0.17719652   0.18254494   0.18810033   0.19385115   0.19978073   0.20586642   0.21207853   0.21837943   0.22472258   0.23105173   0.23730030   0.24339119   0.24923695   0.25474068   0.25979767   0.26429784   0.26812917   0.27118191   0.27335354   0.27455404   0.27471122   0.27377557   0.27172395   0.26856205   0.26432485   0.25907535   0.25290137   0.24591100   0.23822693   0.22998040   0.22130523   0.21233239   0.20318552   0.19397748   0.18480810   0.17576292   0.16691291   0.15831489   0.15001247   0.14203735   0.13441078   0.12714512   0.12024531   0.11371027   0.10753415   0.10170745   0.09621797   0.09105159   0.08619294   0.08162588   0.07733400   0.07330089   0.06951040   0.06594682   0.06259503   0.05944058   0.05646973   0.05366951   0.05102770   0.04853286   0.04617426   0.04394193   0.04182654   0.03981945   0.03791261   0.03609859   0.03437047   0.03272187   0.03114687   0.02964002   0.02819628   0.02681105   0.02548006   0.02419947   0.02296577   0.02177580   0.02062678   0.01951626   0.01844219   0.01740286   0.01639699   0.01542368   0.01448246   0.01357329   0.01269656   0.01185312   0.01104418   0.01027134   0.00953650   0.00884178   0.00818935   0.00758137   0.00701978   0.00650616   0.00604155   0.00562634   0.00526016   0.00494183   0.00466937   0.00444006   0.00425052   0.00409690   0.00397501   0.00388051   0.00380909   0.00375657   0.00371906   0.00369303   0.00367535   0.00366332   0.00365467   0.00364755   0.00364049   0.00363233   0.00362226   0.00360967   0.00359420   0.00357564   0.00355392   0.00352909   0.00350127   0.00347064   0.00343744   0.00340192   0.00336436   0.00332503   0.00328422   0.00324220   0.00319925   0.00315563   0.00311159   0.00306735   0.00302314   0.00297916   0.00293561   0.00289266   0.00285048   0.00280921   0.00276899   0.00272996   0.00269223   0.00265590   0.00262107   0.00258783   0.00255625   0.00252642   0.00249839   0.00247223   0.00244799   0.00242570   0.00240543   0.00238719   0.00237103   0.00235697   0.00234503   0.00233524   0.00232761   0.00232215   0.00231887   0.00231778  
 0.09555444   0.09559075   0.09569980   0.09588186   0.09613743   0.09646718   0.09687199   0.09735296   0.09791137   0.09854871   0.09926671   0.10006731   0.10095267   0.10192519   0.10298753   0.10414258   0.10539350   0.10674371   0.10819690   0.10975706   0.11142845   0.11321563   0.11512344   0.11715704   0.11932187   0.12162365   0.12406837   0.12666227   0.12941181   0.13232362   0.13540445   0.13866109   0.14210027   0.14572854   0.14955213   0.15357671   0.15780723   0.16224754   0.16690010   0.17176557   0.17684227   0.18212565   0.18760761   0.19327580   0.19911271   0.20509490   0.21119197   0.21736570   0.22356915   0.22974596   0.23582978   0.24174420   0.24740303   0.25271124   0.25756669   0.26186260   0.26549092   0.26834648   0.27033173   0.27136185   0.27136972   0.27031043   0.26816472   0.26494103   0.26067587   0.25543236   0.24929708   0.24237566   0.23478731   0.22665908   0.21812017   0.20929687   0.20030824   0.19126297   0.18225717   0.17337329   0.16467978   0.15623155   0.14807083   0.14022842   0.13272508   0.12557300   0.11877720   0.11233691   0.10624671   0.10049764   0.09507807   0.08997452   0.08517222   0.08065569   0.07640911   0.07241661   0.06866261   0.06513189   0.06180978   0.05868226   0.05573596   0.05295827   0.05033727   0.04786179   0.04552137   0.04330621   0.04120721   0.03921589   0.03732435   0.03552527   0.03381186   0.03217783   0.03061735   0.02912506   0.02769598   0.02632555   0.02500959   0.02374429   0.02252617   0.02135214   0.02021943   0.01912563   0.01806870   0.01704696   0.01605910   0.01510424   0.01418186   0.01329189   0.01243466   0.01161091   0.01082176   0.01006868   0.00935339   0.00867785   0.00804404   0.00745392   0.00690924   0.00641141   0.00596131   0.00555921   0.00520468   0.00489650   0.00463271   0.00441064   0.00422701   0.00407810   0.00395985   0.00386808   0.00379862   0.00374744   0.00371079   0.00368524   0.00366775   0.00365573   0.00364695   0.00363964   0.00363233   0.00362394   0.00361365   0.00360087   0.00358524   0.00356658   0.00354480   0.00351997   0.00349220   0.00346167   0.00342861   0.00339327   0.00335593   0.00331686   0.00327633   0.00323463   0.00319202   0.00314876   0.00310509   0.00306124   0.00301743   0.00297386   0.00293072   0.00288819   0.00284642   0.00280556   0.00276576   0.00272713   0.00268979   0.00265384   0.00261938   0.00258650   0.00255527   0.00252577   0.00249805   0.00247218   0.00244821   0.00242618   0.00240613   0.00238811   0.00237213   0.00235823   0.00234643   0.00233675   0.00232921   0.00232381   0.00232057   0.00231949  
 0.09563154   0.09566784   0.09577683   0.09595880   0.09621424   0.09654381   0.09694840   0.09742908   0.09798712   0.09862401   0.09934145   0.10014137   0.10102591   0.10199745   0.10305860   0.10421224   0.10546148   0.10680969   0.10826054   0.10981793   0.11148608   0.11326945   0.11517284   0.11720127   0.11936010   0.12165491   0.12409155   0.12667612   0.12941487   0.13231425   0.13538076   0.13862092   0.14204118   0.14564774   0.14944646   0.15344259   0.15764059   0.16204381   0.16665414   0.17147159   0.17649383   0.18171559   0.18712802   0.19271798   0.19846724   0.20435159   0.21033998   0.21639368   0.22246538   0.22849863   0.23442736   0.24017582   0.24565902   0.25078371   0.25545018   0.25955472   0.26299299   0.26566405   0.26747497   0.26834570   0.26821378   0.26703852   0.26480417   0.26152173   0.25722907   0.25198941   0.24588826   0.23902896   0.23152759   0.22350739   0.21509339   0.20640756   0.19756483   0.18867002   0.17981588   0.17108196   0.16253438   0.15422625   0.14619849   0.13848103   0.13109414   0.12404979   0.11735306   0.11100340   0.10499576   0.09932162   0.09396990   0.08892764   0.08418064   0.07971397   0.07551234   0.07156042   0.06784308   0.06434557   0.06105364   0.05795363   0.05503256   0.05227808   0.04967860   0.04722317   0.04490157   0.04270421   0.04062216   0.03864710   0.03677126   0.03498746   0.03328901   0.03166971   0.03012383   0.02864607   0.02723152   0.02587570   0.02457446   0.02332405   0.02212103   0.02096235   0.01984527   0.01876741   0.01772675   0.01672161   0.01575070   0.01481311   0.01390831   0.01303617   0.01219698   0.01139140   0.01062043   0.00988542   0.00918797   0.00852986   0.00791291   0.00733891   0.00680945   0.00632577   0.00588863   0.00549821   0.00515401   0.00485479   0.00459861   0.00438287   0.00420437   0.00405951   0.00394437   0.00385490   0.00378706   0.00373696   0.00370095   0.00367573   0.00365835   0.00364626   0.00363733   0.00362979   0.00362226   0.00361365   0.00360315   0.00359021   0.00357447   0.00355574   0.00353396   0.00350917   0.00348148   0.00345109   0.00341821   0.00338310   0.00334601   0.00330723   0.00326702   0.00322566   0.00318342   0.00314054   0.00309726   0.00305382   0.00301043   0.00296728   0.00292457   0.00288246   0.00284111   0.00280068   0.00276129   0.00272307   0.00268612   0.00265056   0.00261648   0.00258396   0.00255307   0.00252390   0.00249649   0.00247091   0.00244721   0.00242543   0.00240561   0.00238779   0.00237200   0.00235826   0.00234660   0.00233703   0.00232957   0.00232424   0.00232104   0.00231997  
 0.09569268   0.09572897   0.09583791   0.09601979   0.09627510   0.09660451   0.09700887   0.09748926   0.09804694   0.09868339   0.09940029   0.10019955   0.10108330   0.10205388   0.10311390   0.10426617   0.10551380   0.10686010   0.10830870   0.10986344   0.11152849   0.11330824   0.11520739   0.11723090   0.11938401   0.12167218   0.12410114   0.12667682   0.12940532   0.13229287   0.13534577   0.13857029   0.14197257   0.14555853   0.14933364   0.15330277   0.15746993   0.16183798   0.16640827   0.17118023   0.17615090   0.18131433   0.18666098   0.19217700   0.19784342   0.20363539   0.20952125   0.21546178   0.22140938   0.22730754   0.23309044   0.23868302   0.24400141   0.24895408   0.25344357   0.25736905   0.26062964   0.26312834   0.26477647   0.26549837   0.26523584   0.26395209   0.26163457   0.25829659   0.25397726   0.24873993   0.24266907   0.23586600   0.22844392   0.22052261   0.21222329   0.20366403   0.19495594   0.18620035   0.17748686   0.16889236   0.16048083   0.15230367   0.14440058   0.13680063   0.12952358   0.12258121   0.11597860   0.10971535   0.10378674   0.09818464   0.09289840   0.08791556   0.08322242   0.07880454   0.07464711   0.07073527   0.06705432   0.06358992   0.06032821   0.05725587   0.05436022   0.05162923   0.04905154   0.04661647   0.04431398   0.04213468   0.04006980   0.03811117   0.03625117   0.03448272   0.03279923   0.03119461   0.02966319   0.02819976   0.02679948   0.02545791   0.02417097   0.02293495   0.02174646   0.02060247   0.01950030   0.01843757   0.01741228   0.01642278   0.01546776   0.01454631   0.01365787   0.01280229   0.01197977   0.01119091   0.01043664   0.00971817   0.00903699   0.00839472   0.00779306   0.00723363   0.00671787   0.00624689   0.00582136   0.00544135   0.00510633   0.00481504   0.00456558   0.00435538   0.00418137   0.00404001   0.00392753   0.00384000   0.00377351   0.00372428   0.00368878   0.00366379   0.00364644   0.00363426   0.00362516   0.00361742   0.00360967   0.00360087   0.00359021   0.00357716   0.00356135   0.00354261   0.00352086   0.00349615   0.00346860   0.00343839   0.00340573   0.00337088   0.00333408   0.00329562   0.00325576   0.00321477   0.00317292   0.00313044   0.00308758   0.00304457   0.00300161   0.00295890   0.00291662   0.00287495   0.00283403   0.00279402   0.00275505   0.00271724   0.00268070   0.00264553   0.00261182   0.00257965   0.00254911   0.00252026   0.00249316   0.00246787   0.00244444   0.00242291   0.00240332   0.00238570   0.00237009   0.00235651   0.00234498   0.00233553   0.00232816   0.00232288   0.00231972   0.00231866  
 0.09573884   0.09577511   0.09588400   0.09606579   0.09632097   0.09665020   0.09705434   0.09753444   0.09809177   0.09872778   0.09944415   0.10024276   0.10112573   0.10209538   0.10315428   0.10430524   0.10555130   0.10689576   0.10834219   0.10989439   0.11155646   0.11333273   0.11522783   0.11724663   0.11939426   0.12167610   0.12409773   0.12666494   0.12938368   0.13225998   0.13529993   0.13850956   0.14189478   0.14546116   0.14921386   0.15315737   0.15729529   0.16163000   0.16616236   0.17089125   0.17581311   0.18092137   0.18620584   0.19165200   0.19724024   0.20294506   0.20873428   0.21456823   0.22039905   0.22617021   0.23181616   0.23726247   0.24242640   0.24721798   0.25154191   0.25530006   0.25839475   0.26073261   0.26222893   0.26281208   0.26242778   0.26104277   0.25864745   0.25525723   0.25091236   0.24567628   0.23963252   0.23288054   0.22553096   0.21770037   0.20950653   0.20106395   0.19248026   0.18385355   0.17527055   0.16680572   0.15852100   0.15046622   0.14267992   0.13519036   0.12801680   0.12117080   0.11465738   0.10847631   0.10262310   0.09708997   0.09186666   0.08694114   0.08230015   0.07792969   0.07381539   0.06994280   0.06629763   0.06286590   0.05963409   0.05658922   0.05371888   0.05101132   0.04845541   0.04604068   0.04375730   0.04159606   0.03954833   0.03760609   0.03576183   0.03400860   0.03233990   0.03074973   0.02923251   0.02778308   0.02639668   0.02506893   0.02379579   0.02257360   0.02139901   0.02026904   0.01918102   0.01813260   0.01712181   0.01614699   0.01520685   0.01430045   0.01342723   0.01258698   0.01177986   0.01100640   0.01026744   0.00956412   0.00889777   0.00826992   0.00768212   0.00713587   0.00663247   0.00617292   0.00575779   0.00538710   0.00506026   0.00477602   0.00453249   0.00432718   0.00415709   0.00401879   0.00390861   0.00382274   0.00375738   0.00370887   0.00367377   0.00364894   0.00363159   0.00361930   0.00361004   0.00360212   0.00359420   0.00358524   0.00357447   0.00356135   0.00354553   0.00352682   0.00350516   0.00348058   0.00345321   0.00342322   0.00339083   0.00335627   0.00331980   0.00328169   0.00324221   0.00320162   0.00316017   0.00311812   0.00307570   0.00303312   0.00299061   0.00294834   0.00290651   0.00286528   0.00282481   0.00278523   0.00274668   0.00270928   0.00267314   0.00263836   0.00260502   0.00257322   0.00254302   0.00251450   0.00248770   0.00246270   0.00243953   0.00241825   0.00239888   0.00238146   0.00236603   0.00235261   0.00234121   0.00233187   0.00232458   0.00231937   0.00231624   0.00231520  
 0.09577094   0.09580719   0.09591603   0.09609773   0.09635278   0.09668183   0.09708574   0.09756555   0.09812252   0.09875809   0.09947393   0.10027190   0.10115409   0.10212283   0.10318064   0.10433030   0.10557483   0.10691750   0.10836182   0.10991156   0.11157075   0.11334367   0.11523487   0.11724915   0.11939154   0.12166731   0.12408193   0.12664106   0.12935047   0.13221604   0.13524366   0.13843914   0.14180812   0.14535590   0.14908732   0.15300652   0.15711670   0.16141983   0.16591626   0.17060438   0.17548007   0.18053618   0.18576191   0.19114213   0.19665661   0.20227929   0.20797749   0.21371115   0.21943219   0.22508406   0.23060150   0.23591072   0.24092999   0.24557088   0.24974010   0.25334203   0.25628197   0.25846995   0.25982487   0.26027883   0.25978117   0.25830185   0.25583397   0.25239483   0.24802574   0.24279018   0.23677084   0.23006550   0.22278237   0.21503519   0.20693853   0.19860364   0.19013497   0.18162766   0.17316579   0.16482155   0.15665503   0.14871457   0.14103762   0.13365166   0.12657549   0.11982039   0.11339136   0.10728826   0.10150679   0.09603948   0.09087642   0.08600595   0.08141521   0.07709059   0.07301811   0.06918371   0.06557345   0.06217369   0.05897123   0.05595336   0.05310797   0.05042352   0.04788913   0.04549453   0.04323005   0.04108666   0.03905587   0.03712979   0.03530104   0.03356275   0.03190855   0.03033250   0.02882910   0.02739326   0.02602029   0.02470585   0.02344596   0.02223700   0.02107568   0.01995902   0.01888439   0.01784949   0.01685233   0.01589128   0.01496504   0.01407266   0.01321356   0.01238751   0.01159461   0.01083533   0.01011043   0.00942096   0.00876816   0.00815344   0.00757823   0.00704390   0.00655167   0.00610242   0.00569664   0.00533429   0.00501476   0.00473680   0.00449855   0.00429756   0.00413092   0.00399530   0.00388712   0.00380268   0.00373829   0.00369038   0.00365561   0.00363090   0.00361354   0.00360116   0.00359176   0.00358369   0.00357564   0.00356658   0.00355574   0.00354261   0.00352682   0.00350819   0.00348666   0.00346227   0.00343512   0.00340540   0.00337330   0.00333907   0.00330296   0.00326524   0.00322616   0.00318599   0.00314497   0.00310337   0.00306139   0.00301927   0.00297721   0.00293540   0.00289403   0.00285325   0.00281322   0.00277407   0.00273595   0.00269897   0.00266323   0.00262883   0.00259587   0.00256442   0.00253456   0.00250636   0.00247987   0.00245515   0.00243225   0.00241120   0.00239205   0.00237484   0.00235958   0.00234631   0.00233505   0.00232581   0.00231861   0.00231346   0.00231037   0.00230933  
 0.09578992   0.09582615   0.09593493   0.09611654   0.09637145   0.09670031   0.09710398   0.09758350   0.09814009   0.09877522   0.09949051   0.10028784   0.10116926   0.10213708   0.10319381   0.10434219   0.10558523   0.10692614   0.10836840   0.10991574   0.11157214   0.11334182   0.11522926   0.11723917   0.11937652   0.12164646   0.12405436   0.12660575   0.12930625   0.13216158   0.13517744   0.13835943   0.14171295   0.14524305   0.14895425   0.15285038   0.15693425   0.16120743   0.16566984   0.17031938   0.17515141   0.18015824   0.18532851   0.19064650   0.19609145   0.20163676   0.20724930   0.21288866   0.21850657   0.22404649   0.22944345   0.23462425   0.23950819   0.24400824   0.24803299   0.25148920   0.25428495   0.25633336   0.25755673   0.25789058   0.25728753   0.25572054   0.25318514   0.24970038   0.24530848   0.24007301   0.23407585   0.22741323   0.22019119   0.21252083   0.20451384   0.19627846   0.18791626   0.17951963   0.17117025   0.16293819   0.15488182   0.14704813   0.13947350   0.13218471   0.12520007   0.11853062   0.11218129   0.10615200   0.10043865   0.09503399   0.08992844   0.08511065   0.08056812   0.07628761   0.07225549   0.06845804   0.06488163   0.06151296   0.05833908   0.05534758   0.05252658   0.04986477   0.04735147   0.04497660   0.04273066   0.04060476   0.03859057   0.03668030   0.03486670   0.03314300   0.03150289   0.02994055   0.02845053   0.02702781   0.02566776   0.02436609   0.02311888   0.02192254   0.02077382   0.01966978   0.01860781   0.01758563   0.01660127   0.01565310   0.01473984   0.01386051   0.01301453   0.01220161   0.01142183   0.01067560   0.00996362   0.00928683   0.00864641   0.00804365   0.00747988   0.00695637   0.00647424   0.00603429   0.00563693   0.00528208   0.00496910   0.00469675   0.00446320   0.00426606   0.00410248   0.00396921   0.00386279   0.00377960   0.00371605   0.00366867   0.00363417   0.00360956   0.00359219   0.00357974   0.00357023   0.00356206   0.00355392   0.00354480   0.00353396   0.00352086   0.00350516   0.00348666   0.00346531   0.00344115   0.00341427   0.00338484   0.00335308   0.00331921   0.00328349   0.00324617   0.00320752   0.00316779   0.00312723   0.00308608   0.00304457   0.00300291   0.00296132   0.00291998   0.00287906   0.00283873   0.00279915   0.00276044   0.00272274   0.00268617   0.00265083   0.00261682   0.00258423   0.00255314   0.00252362   0.00249573   0.00246954   0.00244510   0.00242246   0.00240165   0.00238272   0.00236570   0.00235062   0.00233750   0.00232637   0.00231724   0.00231012   0.00230502   0.00230197   0.00230095  
 0.09579668   0.09583289   0.09594161   0.09612312   0.09637788   0.09670655   0.09710997   0.09758917   0.09814539   0.09878005   0.09949480   0.10029146   0.10117211   0.10213900   0.10319465   0.10434176   0.10558331   0.10692249   0.10836274   0.10990773   0.11156140   0.11332793   0.11521171   0.11721741   0.11934989   0.12161422   0.12401566   0.12655962   0.12925159   0.13209712   0.13510175   0.13827087   0.14160966   0.14512293   0.14881492   0.15268912   0.15674804   0.16099283   0.16542302   0.17003604   0.17482679   0.17978707   0.18490498   0.19016430   0.19554373   0.20101621   0.20654818   0.21209892   0.21762002   0.22305495   0.22833902   0.23339964   0.23815704   0.24252555   0.24641553   0.24973593   0.25239740   0.25431600   0.25541709   0.25563937   0.25493849   0.25329013   0.25069203   0.24716486   0.24275166   0.23751605   0.23153917   0.22491584   0.21775010   0.21015064   0.20222649   0.19408319   0.18581960   0.17752565   0.16928076   0.16115308   0.15319938   0.14546536   0.13798644   0.13078871   0.12389004   0.11730119   0.11102704   0.10506752   0.09941870   0.09407354   0.08902272   0.08425520   0.07975879   0.07552058   0.07152724   0.06776536   0.06422164   0.06088302   0.05773685   0.05477094   0.05197363   0.04933385   0.04684109   0.04448543   0.04225755   0.04014869   0.03815065   0.03625576   0.03445687   0.03274731   0.03112085   0.02957174   0.02809461   0.02668451   0.02533684   0.02404739   0.02281227   0.02162793   0.02049116   0.01939904   0.01834901   0.01733879   0.01636643   0.01543032   0.01452915   0.01366197   0.01282815   0.01202739   0.01125973   0.01052551   0.00982539   0.00916023   0.00853112   0.00793926   0.00738591   0.00687223   0.00639926   0.00596771   0.00557795   0.00522986   0.00492277   0.00465546   0.00442611   0.00423241   0.00407155   0.00394038   0.00383551   0.00375343   0.00369062   0.00364369   0.00360944   0.00358494   0.00356757   0.00355507   0.00354550   0.00353727   0.00352909   0.00351997   0.00350917   0.00349615   0.00348058   0.00346227   0.00344115   0.00341724   0.00339067   0.00336158   0.00333018   0.00329671   0.00326140   0.00322451   0.00318631   0.00314703   0.00310694   0.00306626   0.00302522   0.00298404   0.00294292   0.00290205   0.00286159   0.00282172   0.00278258   0.00274431   0.00270704   0.00267088   0.00263594   0.00260232   0.00257009   0.00253935   0.00251016   0.00248259   0.00245669   0.00243253   0.00241014   0.00238957   0.00237085   0.00235403   0.00233912   0.00232615   0.00231514   0.00230611   0.00229907   0.00229403   0.00229101   0.00229000  
 0.09579210   0.09582829   0.09593695   0.09611835   0.09637296   0.09670142   0.09710457   0.09758345   0.09813927   0.09877346   0.09948764   0.10028363   0.10116348   0.10212945   0.10318400   0.10432985   0.10556992   0.10690738   0.10834563   0.10988831   0.11153932   0.11330276   0.11518299   0.11718459   0.11931236   0.12157127   0.12396649   0.12650330   0.12918707   0.13202322   0.13501710   0.13817393   0.14149868   0.14499591   0.14866962   0.15252300   0.15655821   0.16077609   0.16517576   0.16975423   0.17450595   0.17942225   0.18449077   0.18969476   0.19501248   0.20041642   0.20587265   0.21134018   0.21677043   0.22210696   0.22728534   0.23223355   0.23687272   0.24111846   0.24488279   0.24807670   0.25061325   0.25241118   0.25339872   0.25351747   0.25272588   0.25100210   0.24834593   0.24477946   0.24034649   0.23511066   0.22915246   0.22256539   0.21545164   0.20791773   0.20007024   0.19201220   0.18384005   0.17564140   0.16749361   0.15946308   0.15160506   0.14396409   0.13657468   0.12946225   0.12264423   0.11613117   0.10992783   0.10403418   0.09844638   0.09315762   0.08815879   0.08343911   0.07898669   0.07478890   0.07083270   0.06710497   0.06359266   0.06028299   0.05716353   0.05422234   0.05144795   0.04882949   0.04635661   0.04401957   0.04180919   0.03971684   0.03773444   0.03585444   0.03406976   0.03237384   0.03076054   0.02922416   0.02775941   0.02636139   0.02502556   0.02374776   0.02252413   0.02135118   0.02022571   0.01914486   0.01810607   0.01710708   0.01614597   0.01522112   0.01433123   0.01347534   0.01265280   0.01186329   0.01110681   0.01038367   0.00969443   0.00903994   0.00842118   0.00783929   0.00729543   0.00679069   0.00632603   0.00590210   0.00551922   0.00517723   0.00487545   0.00461267   0.00438711   0.00419648   0.00403806   0.00390877   0.00380529   0.00372420   0.00366206   0.00361554   0.00358152   0.00355713   0.00353979   0.00352727   0.00351768   0.00350943   0.00350127   0.00349220   0.00348148   0.00346860   0.00345321   0.00343512   0.00341427   0.00339067   0.00336443   0.00333571   0.00330471   0.00327165   0.00323678   0.00320034   0.00316260   0.00312379   0.00308417   0.00304398   0.00300342   0.00296272   0.00292208   0.00288167   0.00284169   0.00280227   0.00276358   0.00272575   0.00268890   0.00265315   0.00261860   0.00258535   0.00255349   0.00252309   0.00249423   0.00246697   0.00244137   0.00241747   0.00239533   0.00237499   0.00235649   0.00233985   0.00232511   0.00231228   0.00230140   0.00229247   0.00228551   0.00228053   0.00227754   0.00227654  
 0.09577706   0.09581322   0.09592181   0.09610310   0.09635754   0.09668578   0.09708866   0.09756720   0.09812261   0.09875630   0.09946989   0.10026519   0.10114423   0.10210925   0.10316270   0.10430727   0.10554586   0.10688160   0.10831788   0.10985828   0.11150666   0.11326708   0.11514384   0.11714145   0.11926464   0.12151830   0.12390751   0.12643743   0.12911332   0.13194046   0.13492405   0.13806912   0.14138046   0.14486241   0.14851870   0.15235228   0.15636500   0.16055734   0.16492809   0.16947386   0.17418868   0.17906346   0.18408536   0.18923722   0.19449684   0.19983631   0.20522137   0.21061077   0.21595584   0.22120018   0.22627966   0.23112280   0.23565158   0.23978280   0.24343006   0.24650624   0.24892664   0.25061250   0.25149468   0.25151746   0.25064184   0.24884827   0.24613839   0.24253560   0.23808439   0.23284841   0.22690752   0.22035401   0.21328841   0.20581518   0.19803871   0.19005973   0.18197240   0.17386226   0.16580476   0.15786465   0.15009583   0.14254171   0.13523596   0.12820339   0.12146102   0.11501916   0.10888244   0.10305088   0.09752074   0.09228534   0.08733578   0.08266155   0.07825099   0.07409173   0.07017100   0.06647593   0.06299372   0.05971183   0.05661805   0.05370063   0.05094832   0.04835040   0.04589670   0.04357763   0.04138413   0.03930771   0.03734039   0.03547473   0.03370374   0.03202094   0.03042027   0.02889610   0.02744319   0.02605671   0.02473218   0.02346545   0.02225274   0.02109057   0.01997579   0.01890556   0.01787733   0.01688889   0.01593830   0.01502397   0.01414459   0.01329920   0.01248712   0.01170802   0.01096187   0.01024893   0.00956972   0.00892501   0.00831573   0.00774295   0.00720775   0.00671116   0.00625405   0.00583705   0.00546040   0.00512393   0.00482696   0.00456827   0.00434612   0.00415827   0.00400205   0.00387445   0.00377223   0.00369203   0.00363050   0.00358438   0.00355059   0.00352632   0.00350903   0.00349654   0.00348696   0.00347875   0.00347064   0.00346167   0.00345109   0.00343839   0.00342322   0.00340540   0.00338484   0.00336158   0.00333571   0.00330738   0.00327680   0.00324418   0.00320976   0.00317379   0.00313653   0.00309820   0.00305907   0.00301936   0.00297929   0.00293908   0.00289891   0.00285898   0.00281946   0.00278050   0.00274225   0.00270485   0.00266842   0.00263307   0.00259892   0.00256604   0.00253454   0.00250448   0.00247594   0.00244899   0.00242367   0.00240004   0.00237815   0.00235803   0.00233973   0.00232328   0.00230870   0.00229601   0.00228525   0.00227642   0.00226954   0.00226461   0.00226166   0.00226067  
 0.09575239   0.09578853   0.09589705   0.09607821   0.09633248   0.09666049   0.09706307   0.09754125   0.09809622   0.09872940   0.09944238   0.10023697   0.10111518   0.10207923   0.10313157   0.10427484   0.10551194   0.10684598   0.10828028   0.10981843   0.11146421   0.11322166   0.11509501   0.11708873   0.11920746   0.12145603   0.12383941   0.12636268   0.12903099   0.13184946   0.13482317   0.13795699   0.14125551   0.14472287   0.14836257   0.15217731   0.15616864   0.16033677   0.16468010   0.16919492   0.17387487   0.17871042   0.18368836   0.18879109   0.19399601   0.19927486   0.20459307   0.20990917   0.21517441   0.22033243   0.22531941   0.23006438   0.23449014   0.23851461   0.24205285   0.24501953   0.24733202   0.24891386   0.24969836   0.24963225   0.24867888   0.24682080   0.24406133   0.24042508   0.23595712   0.23072114   0.22479639   0.21827405   0.21125310   0.20383616   0.19612557   0.18821993   0.18021137   0.17218348   0.16420996   0.15635405   0.14866836   0.14119530   0.13396774   0.12700992   0.12033846   0.11396342   0.10788936   0.10211628   0.09664051   0.09145552   0.08655262   0.08192147   0.07755066   0.07342804   0.06954111   0.06587720   0.06242376   0.05916844   0.05609926   0.05320464   0.05047352   0.04789533   0.04546007   0.04315827   0.04098100   0.03891989   0.03696707   0.03511517   0.03335733   0.03168711   0.03009853   0.02858603   0.02714443   0.02576896   0.02445516   0.02319896   0.02199659   0.02084462   0.01973993   0.01867969   0.01766140   0.01668284   0.01574210   0.01483759   0.01396800   0.01313236   0.01232999   0.01156053   0.01082392   0.01012038   0.00945040   0.00881467   0.00821409   0.00764965   0.00712236   0.00663320   0.00618299   0.00577228   0.00540130   0.00506985   0.00477723   0.00452225   0.00430320   0.00411786   0.00396364   0.00383757   0.00373650   0.00365713   0.00359616   0.00355041   0.00351686   0.00349272   0.00347553   0.00346310   0.00345358   0.00344544   0.00343744   0.00342861   0.00341821   0.00340573   0.00339083   0.00337330   0.00335308   0.00333018   0.00330471   0.00327680   0.00324666   0.00321449   0.00318054   0.00314505   0.00310827   0.00307044   0.00303180   0.00299258   0.00295301   0.00291328   0.00287359   0.00283413   0.00279507   0.00275656   0.00271875   0.00268178   0.00264576   0.00261082   0.00257705   0.00254454   0.00251339   0.00248366   0.00245544   0.00242878   0.00240374   0.00238037   0.00235872   0.00233883   0.00232073   0.00230445   0.00229003   0.00227749   0.00226684   0.00225811   0.00225130   0.00224643   0.00224350   0.00224253  
 0.09571892   0.09575504   0.09586347   0.09604451   0.09629859   0.09662635   0.09702863   0.09750642   0.09806094   0.09869358   0.09940593   0.10019978   0.10107714   0.10204020   0.10309140   0.10423337   0.10546898   0.10680129   0.10823363   0.10976953   0.11141275   0.11316727   0.11503728   0.11702718   0.11914156   0.12138518   0.12376291   0.12627974   0.12894072   0.13175085   0.13471507   0.13783810   0.14112435   0.14457777   0.14820166   0.15199846   0.15596947   0.16011460   0.16443196   0.16891748   0.17356444   0.17836297   0.18329943   0.18835588   0.19350933   0.19873120   0.20398664   0.20923399   0.21442442   0.21950168   0.22440218   0.22905548   0.23338515   0.23731017   0.24074696   0.24361185   0.24582414   0.24730949   0.24800348   0.24785511   0.24682989   0.24491225   0.24210709   0.23844007   0.23395684   0.22872105   0.22281143   0.21631812   0.20933867   0.20197401   0.19432458   0.18648707   0.17855170   0.17060027   0.16270489   0.15492739   0.14731921   0.13992181   0.13276731   0.12587942   0.11927438   0.11296205   0.10694685   0.10122878   0.09580425   0.09066685   0.08580803   0.08121767   0.07688454   0.07279672   0.06894191   0.06530768   0.06188166   0.05865170   0.05560602   0.05273321   0.05002236   0.04746308   0.04504548   0.04276023   0.04059853   0.03855209   0.03661316   0.03477446   0.03302918   0.03137099   0.02979397   0.02829260   0.02686179   0.02549678   0.02419318   0.02294696   0.02175438   0.02061205   0.01951686   0.01846603   0.01745707   0.01648777   0.01555625   0.01466090   0.01380043   0.01297386   0.01218050   0.01141996   0.01069217   0.00999730   0.00933581   0.00870835   0.00811575   0.00755894   0.00703890   0.00655653   0.00611261   0.00570764   0.00534183   0.00501494   0.00472629   0.00447468   0.00425844   0.00407539   0.00392299   0.00379833   0.00369831   0.00361970   0.00355928   0.00351390   0.00348058   0.00345662   0.00343954   0.00342721   0.00341779   0.00340977   0.00340192   0.00339327   0.00338310   0.00337088   0.00335627   0.00333907   0.00331921   0.00329671   0.00327165   0.00324418   0.00321449   0.00318280   0.00314933   0.00311433   0.00307804   0.00304071   0.00300256   0.00296384   0.00292475   0.00288551   0.00284630   0.00280731   0.00276870   0.00273064   0.00269327   0.00265672   0.00262111   0.00258656   0.00255316   0.00252102   0.00249021   0.00246082   0.00243290   0.00240654   0.00238177   0.00235865   0.00233724   0.00231756   0.00229965   0.00228356   0.00226929   0.00225688   0.00224634   0.00223770   0.00223097   0.00222615   0.00222326   0.00222229  
 0.09567745   0.09571354   0.09582189   0.09600278   0.09625667   0.09658417   0.09698612   0.09746352   0.09801757   0.09864964   0.09936134   0.10015443   0.10103091   0.10199296   0.10304301   0.10418365   0.10541774   0.10674834   0.10817871   0.10971238   0.11135305   0.11310467   0.11497139   0.11695755   0.11906768   0.12130646   0.12367870   0.12618930   0.12884320   0.13164529   0.13460038   0.13771305   0.14098756   0.14442766   0.14803645   0.15181616   0.15576785   0.15989115   0.16418388   0.16864165   0.17325743   0.17802099   0.18291834   0.18793119   0.19303622   0.19820454   0.20340106   0.20858396   0.21370434   0.21870603   0.22352574   0.22809349   0.23233358   0.23616599   0.23950842   0.24227873   0.24439804   0.24579396   0.24640416   0.24617973   0.24508814   0.24311560   0.24026839   0.23657316   0.23207606   0.22684073   0.22094535   0.21447914   0.20753834   0.20022229   0.19262972   0.18485553   0.17698821   0.16910791   0.16128526   0.15358080   0.14604488   0.13871809   0.13163185   0.12480937   0.11826654   0.11201299   0.10605306   0.10038672   0.09501042   0.08991788   0.08510068   0.08054887   0.07625140   0.07219657   0.06837225   0.06476621   0.06136627   0.05816048   0.05513720   0.05228520   0.04959372   0.04705249   0.04465178   0.04238236   0.04023553   0.03820313   0.03627748   0.03445138   0.03271811   0.03107140   0.02950539   0.02801463   0.02659406   0.02523899   0.02394507   0.02270830   0.02152497   0.02039173   0.01930551   0.01826352   0.01726331   0.01630270   0.01537978   0.01449299   0.01364101   0.01282287   0.01203787   0.01128560   0.01056596   0.00987910   0.00922544   0.00860558   0.00802031   0.00747051   0.00695711   0.00648096   0.00604278   0.00564306   0.00528196   0.00495924   0.00467420   0.00442568   0.00421200   0.00403106   0.00388032   0.00375696   0.00365792   0.00358003   0.00352012   0.00347511   0.00344205   0.00341827   0.00340134   0.00338915   0.00337988   0.00337202   0.00336436   0.00335593   0.00334601   0.00333408   0.00331980   0.00330296   0.00328349   0.00326140   0.00323678   0.00320976   0.00318054   0.00314933   0.00311635   0.00308185   0.00304606   0.00300922   0.00297158   0.00293334   0.00289475   0.00285598   0.00281725   0.00277872   0.00274057   0.00270295   0.00266601   0.00262987   0.00259467   0.00256050   0.00252748   0.00249569   0.00246522   0.00243614   0.00240853   0.00238244   0.00235794   0.00233508   0.00231389   0.00229442   0.00227671   0.00226078   0.00224666   0.00223438   0.00222396   0.00221541   0.00220875   0.00220398   0.00220112   0.00220016  
 0.09562875   0.09566481   0.09577307   0.09595382   0.09620749   0.09653473   0.09693634   0.09741332   0.09796687   0.09859836   0.09930938   0.10010168   0.10097726   0.10193829   0.10298715   0.10412646   0.10535902   0.10668788   0.10811629   0.10964772   0.11128587   0.11303463   0.11489810   0.11688059   0.11898655   0.12122062   0.12358752   0.12609207   0.12873911   0.13153345   0.13447975   0.13758247   0.14084571   0.14427307   0.14786745   0.15163088   0.15556418   0.15966674   0.16393611   0.16836762   0.17295392   0.17768445   0.18254493   0.18751671   0.19257620   0.19769422   0.20283545   0.20795794   0.21301274   0.21794379   0.22268804   0.22717598   0.23133260   0.23507883   0.23833353   0.24101604   0.24304911   0.24436219   0.24489488   0.24460017   0.24344736   0.24142424   0.23853840   0.23481738   0.23030776   0.22507314   0.21919125   0.21275040   0.20584563   0.19857484   0.19103517   0.18331989   0.17551587   0.16770176   0.15994683   0.15231042   0.14484189   0.13758098   0.13055851   0.12379720   0.11731260   0.11111415   0.10520607   0.09958832   0.09425741   0.08920711   0.08442915   0.07991374   0.07565000   0.07162638   0.06783096   0.06425166   0.06087650   0.05769367   0.05469170   0.05185951   0.04918649   0.04666248   0.04427787   0.04202355   0.03989092   0.03787191   0.03595892   0.03414484   0.03242302   0.03078724   0.02923171   0.02775104   0.02634021   0.02499457   0.02370982   0.02248197   0.02130739   0.02018272   0.01910493   0.01807126   0.01707926   0.01612677   0.01521191   0.01433309   0.01348903   0.01267873   0.01190148   0.01115688   0.01044478   0.00976532   0.00911887   0.00850601   0.00792749   0.00738413   0.00687682   0.00640636   0.00597345   0.00557853   0.00522174   0.00490283   0.00462111   0.00437541   0.00416408   0.00398506   0.00383586   0.00371370   0.00361558   0.00353838   0.00347898   0.00343433   0.00340155   0.00337798   0.00336124   0.00334922   0.00334012   0.00333247   0.00332503   0.00331686   0.00330723   0.00329562   0.00328169   0.00326524   0.00324617   0.00322451   0.00320034   0.00317379   0.00314505   0.00311433   0.00308185   0.00304784   0.00301255   0.00297621   0.00293907   0.00290133   0.00286321   0.00282493   0.00278666   0.00274859   0.00271089   0.00267371   0.00263719   0.00260146   0.00256664   0.00253286   0.00250019   0.00246875   0.00243861   0.00240984   0.00238253   0.00235672   0.00233248   0.00230985   0.00228889   0.00226962   0.00225209   0.00223633   0.00222236   0.00221021   0.00219989   0.00219143   0.00218484   0.00218012   0.00217729   0.00217634  
 0.09557357   0.09560960   0.09571777   0.09589837   0.09615182   0.09647877   0.09688002   0.09735657   0.09790960   0.09854049   0.09925081   0.10004231   0.10091696   0.10187693   0.10292460   0.10406254   0.10529357   0.10662069   0.10804713   0.10957634   0.11121197   0.11295789   0.11481817   0.11679704   0.11889892   0.12112838   0.12349008   0.12598875   0.12862916   0.13141600   0.13435383   0.13744698   0.14069942   0.14411458   0.14769521   0.15144311   0.15535892   0.15944178   0.16368899   0.16809562   0.17265404   0.17735340   0.18217910   0.18711222   0.19212888   0.19719965   0.20228903   0.20735492   0.21234836   0.21721338   0.22188719   0.22630073   0.23037961   0.23404566   0.23721887   0.23981990   0.24177304   0.24300944   0.24347046   0.24311086   0.24190162   0.23983200   0.23691073   0.23316617   0.22864530   0.22341169   0.21754260   0.21112553   0.20425441   0.19702581   0.18953540   0.18187495   0.17412985   0.16637736   0.15868551   0.15111251   0.14370681   0.13650739   0.12954448   0.12284035   0.11641025   0.11026341   0.10440396   0.09883184   0.09354356   0.08853302   0.08379204   0.07931095   0.07507905   0.07108495   0.06731686   0.06376291   0.06041123   0.05725020   0.05426848   0.05145512   0.04879965   0.04629202   0.04392275   0.04168281   0.03956371   0.03755745   0.03565652   0.03385388   0.03214295   0.03051757   0.02897200   0.02750090   0.02609930   0.02476259   0.02348651   0.02226711   0.02110078   0.01998419   0.01891433   0.01788847   0.01690417   0.01595929   0.01505195   0.01418058   0.01334389   0.01254088   0.01177083   0.01103333   0.01032821   0.00965559   0.00901580   0.00840940   0.00783708   0.00729964   0.00679792   0.00633270   0.00590462   0.00551410   0.00516127   0.00484585   0.00456716   0.00432405   0.00411490   0.00393765   0.00378988   0.00366885   0.00357159   0.00349505   0.00343614   0.00339187   0.00335938   0.00333605   0.00331952   0.00330770   0.00329882   0.00329140   0.00328422   0.00327633   0.00326702   0.00325576   0.00324221   0.00322616   0.00320752   0.00318631   0.00316260   0.00313653   0.00310827   0.00307804   0.00304606   0.00301255   0.00297776   0.00294192   0.00290527   0.00286802   0.00283038   0.00279257   0.00275477   0.00271715   0.00267989   0.00264313   0.00260702   0.00257169   0.00253726   0.00250384   0.00247154   0.00244043   0.00241061   0.00238215   0.00235512   0.00232958   0.00230559   0.00228320   0.00226245   0.00224338   0.00222603   0.00221043   0.00219660   0.00218457   0.00217436   0.00216599   0.00215946   0.00215479   0.00215199   0.00215105  
 0.09551264   0.09554864   0.09565672   0.09583715   0.09609038   0.09641702   0.09681790   0.09729400   0.09784650   0.09847677   0.09918636   0.09997704   0.10085074   0.10180964   0.10285609   0.10399266   0.10522213   0.10654750   0.10797197   0.10949896   0.11113209   0.11287521   0.11473232   0.11670764   0.11880552   0.12103048   0.12338710   0.12588007   0.12851404   0.13129363   0.13422330   0.13730725   0.14054932   0.14395280   0.14752028   0.15125337   0.15515252   0.15921666   0.16344286   0.16782594   0.17235799   0.17702792   0.18182084   0.18671757   0.19169396   0.19672037   0.20176112   0.20677401   0.21171006   0.21651340   0.22112148   0.22546567   0.22947220   0.23306372   0.23616125   0.23868670   0.24056581   0.24173127   0.24212608   0.24170664   0.24044544   0.23833307   0.23537936   0.23161339   0.22708248   0.22185015   0.21599326   0.20959854   0.20275889   0.19556964   0.18812514   0.18051576   0.17282552   0.16513043   0.15749732   0.14998342   0.14263631   0.13549428   0.12858698   0.12193630   0.11555718   0.10945867   0.10364481   0.09811549   0.09286727   0.08789410   0.08318792   0.07873919   0.07453732   0.07057108   0.06682884   0.06329885   0.05996942   0.05682904   0.05386652   0.05107104   0.04843223   0.04594017   0.04358547   0.04135920   0.03925296   0.03725882   0.03536936   0.03357760   0.03187701   0.03026150   0.02872539   0.02726337   0.02587051   0.02454226   0.02327437   0.02206295   0.02090439   0.01979541   0.01873301   0.01771448   0.01673740   0.01579963   0.01489933   0.01403490   0.01320508   0.01240885   0.01164549   0.01091457   0.01021592   0.00954962   0.00891599   0.00831553   0.00774894   0.00721695   0.00672038   0.00625996   0.00583632   0.00544985   0.00510065   0.00478844   0.00451255   0.00427182   0.00406467   0.00388908   0.00374264   0.00362265   0.00352622   0.00345032   0.00339190   0.00334801   0.00331583   0.00329276   0.00327647   0.00326489   0.00325626   0.00324909   0.00324220   0.00323463   0.00322566   0.00321477   0.00320162   0.00318599   0.00316779   0.00314703   0.00312379   0.00309820   0.00307044   0.00304071   0.00300922   0.00297621   0.00294192   0.00290658   0.00287041   0.00283365   0.00279649   0.00275914   0.00272179   0.00268462   0.00264778   0.00261144   0.00257574   0.00254080   0.00250675   0.00247369   0.00244172   0.00241095   0.00238144   0.00235327   0.00232652   0.00230125   0.00227750   0.00225534   0.00223480   0.00221592   0.00219874   0.00218330   0.00216961   0.00215770   0.00214759   0.00213929   0.00213283   0.00212821   0.00212543   0.00212450  
 0.09544667   0.09548263   0.09559061   0.09577087   0.09602386   0.09635020   0.09675069   0.09722633   0.09777828   0.09840791   0.09911676   0.09990658   0.10077933   0.10173713   0.10278235   0.10391752   0.10514543   0.10646904   0.10789154   0.10941632   0.11104697   0.11278730   0.11464130   0.11661311   0.11870707   0.12092762   0.12327930   0.12576672   0.12839445   0.13116703   0.13408883   0.13716393   0.14039605   0.14378834   0.14734324   0.15106221   0.15494551   0.15899186   0.16319813   0.16755889   0.17206603   0.17670816   0.18147019   0.18633266   0.19127120   0.19625599   0.20125115   0.20621443   0.21109682   0.21584256   0.22038935   0.22466894   0.22860816   0.23213042   0.23515772   0.23761313   0.23942370   0.24052358   0.24085728   0.24038268   0.23907367   0.23692209   0.23393872   0.23015330   0.22561348   0.22038272   0.21453748   0.20816379   0.20135360   0.19420111   0.18679941   0.17923761   0.17159849   0.16395685   0.15637848   0.14891967   0.14162720   0.13453870   0.12768334   0.12108259   0.11475115   0.10869789   0.10292673   0.09743754   0.09222693   0.08728888   0.08261543   0.07819715   0.07402358   0.07008361   0.06636577   0.06285843   0.05955004   0.05642921   0.05348487   0.05070634   0.04808333   0.04560604   0.04326517   0.04105187   0.03895784   0.03697522   0.03509664   0.03331520   0.03162443   0.03001828   0.02849113   0.02703770   0.02565312   0.02433286   0.02307272   0.02186882   0.02071758   0.01961576   0.01856037   0.01754872   0.01657840   0.01564730   0.01475356   0.01389562   0.01307219   0.01228227   0.01152513   0.01080032   0.01010765   0.00944720   0.00881925   0.00822430   0.00766297   0.00713601   0.00664418   0.00618819   0.00576863   0.00538588   0.00504002   0.00473077   0.00445745   0.00421894   0.00401364   0.00383958   0.00369438   0.00357540   0.00347976   0.00340447   0.00334654   0.00330304   0.00327119   0.00324841   0.00323238   0.00322106   0.00321270   0.00320583   0.00319925   0.00319202   0.00318342   0.00317292   0.00316017   0.00314497   0.00312723   0.00310694   0.00308417   0.00305907   0.00303180   0.00300256   0.00297158   0.00293907   0.00290527   0.00287041   0.00283473   0.00279844   0.00276175   0.00272485   0.00268795   0.00265121   0.00261480   0.00257887   0.00254356   0.00250900   0.00247531   0.00244260   0.00241098   0.00238052   0.00235131   0.00232343   0.00229695   0.00227193   0.00224842   0.00222648   0.00220614   0.00218745   0.00217044   0.00215514   0.00214159   0.00212979   0.00211978   0.00211157   0.00210517   0.00210059   0.00209783   0.00209692  
 0.09537632   0.09541225   0.09552013   0.09570022   0.09595296   0.09627898   0.09667908   0.09715423   0.09770562   0.09833459   0.09904268   0.09983164   0.10070340   0.10166010   0.10270407   0.10383784   0.10506418   0.10638602   0.10780655   0.10932912   0.11095732   0.11269489   0.11454581   0.11651418   0.11860429   0.12082054   0.12316740   0.12564941   0.12827110   0.13103690   0.13395109   0.13701767   0.14024024   0.14362181   0.14716470   0.15087019   0.15473839   0.15876784   0.16295520   0.16729484   0.17177841   0.17639433   0.18112724   0.18595747   0.19086046   0.19580618   0.20075864   0.20567548   0.21050773   0.21519971   0.21968937   0.22390882   0.22778546   0.23124340   0.23420556   0.23659609   0.23834326   0.23938256   0.23965988   0.23913448   0.23778154   0.23559401   0.23258357   0.22878055   0.22423288   0.21900395   0.21316987   0.20681600   0.20003341   0.19291526   0.18555350   0.17803606   0.17044457   0.16285274   0.15532539   0.14791792   0.14067639   0.13363785   0.12683097   0.12027687   0.11399001   0.10797906   0.10224789   0.09679633   0.09162098   0.08671590   0.08207321   0.07768357   0.07353665   0.06962144   0.06592661   0.06244065   0.05915212   0.05604977   0.05312264   0.05036014   0.04775209   0.04528880   0.04296103   0.04076004   0.03867758   0.03670587   0.03483762   0.03306596   0.03138449   0.02978721   0.02826853   0.02682324   0.02544649   0.02413378   0.02288094   0.02168412   0.02053979   0.01944470   0.01839589   0.01739069   0.01642671   0.01550184   0.01461424   0.01376235   0.01294488   0.01216082   0.01140945   0.01069031   0.01000320   0.00934816   0.00872547   0.00813559   0.00757914   0.00705681   0.00656934   0.00611743   0.00570164   0.00532232   0.00497954   0.00467302   0.00440209   0.00416561   0.00396204   0.00378941   0.00364539   0.00352735   0.00343246   0.00335778   0.00330034   0.00325724   0.00322573   0.00320325   0.00318752   0.00317649   0.00316843   0.00316188   0.00315563   0.00314876   0.00314054   0.00313044   0.00311812   0.00310337   0.00308608   0.00306626   0.00304398   0.00301936   0.00299258   0.00296384   0.00293334   0.00290133   0.00286802   0.00283365   0.00279844   0.00276261   0.00272638   0.00268993   0.00265347   0.00261715   0.00258115   0.00254562   0.00251069   0.00247650   0.00244317   0.00241080   0.00237950   0.00234935   0.00232044   0.00229284   0.00226662   0.00224185   0.00221857   0.00219683   0.00217669   0.00215818   0.00214133   0.00212618   0.00211275   0.00210107   0.00209115   0.00208301   0.00207667   0.00207213   0.00206941   0.00206850  
 0.09530226   0.09533815   0.09544592   0.09562583   0.09587832   0.09620402   0.09660371   0.09707837   0.09762918   0.09825748   0.09896480   0.09975288   0.10062365   0.10157922   0.10262193   0.10375429   0.10497905   0.10629913   0.10771769   0.10923808   0.11086382   0.11259868   0.11444656   0.11641155   0.11849789   0.12070992   0.12305208   0.12552884   0.12814466   0.13090391   0.13381077   0.13686915   0.14008254   0.14345385   0.14698524   0.15067789   0.15453171   0.15854510   0.16271452   0.16703416   0.17149547   0.17608664   0.18079212   0.18559203   0.19046162   0.19537070   0.20028316   0.20515658   0.20994199   0.21458383   0.21902025   0.22318376   0.22700223   0.23040048   0.23330226   0.23563273   0.23732129   0.23830466   0.23853002   0.23795788   0.23656461   0.23434418   0.23130907   0.22749016   0.22293561   0.21770877   0.21188539   0.20555022   0.19879352   0.19170748   0.18438300   0.17690693   0.16935983   0.16181442   0.15433460   0.14697499   0.13978096   0.13278901   0.12602738   0.11951685   0.11327164   0.10730028   0.10160653   0.09619021   0.09104792   0.08617378   0.08155997   0.07719725   0.07307538   0.06918349   0.06551034   0.06204453   0.05877475   0.05568985   0.05277897   0.05003162   0.04743773   0.04498768   0.04267231   0.04048297   0.03841147   0.03645010   0.03459162   0.03282922   0.03115656   0.02956767   0.02805701   0.02661940   0.02525004   0.02394445   0.02269850   0.02150836   0.02037052   0.01928175   0.01823912   0.01723998   0.01628194   0.01536289   0.01448102   0.01363477   0.01282285   0.01204426   0.01129825   0.01058437   0.00990240   0.00925238   0.00863455   0.00804936   0.00749741   0.00697936   0.00649592   0.00604778   0.00563545   0.00525929   0.00491936   0.00461537   0.00434664   0.00411207   0.00391011   0.00373882   0.00359590   0.00347877   0.00338461   0.00331052   0.00325356   0.00321087   0.00317972   0.00315757   0.00314215   0.00313143   0.00312369   0.00311747   0.00311159   0.00310509   0.00309726   0.00308758   0.00307570   0.00306139   0.00304457   0.00302522   0.00300342   0.00297929   0.00295301   0.00292475   0.00289475   0.00286321   0.00283038   0.00279649   0.00276175   0.00272638   0.00269059   0.00265458   0.00261854   0.00258264   0.00254704   0.00251190   0.00247734   0.00244351   0.00241053   0.00237849   0.00234750   0.00231765   0.00228902   0.00226169   0.00223573   0.00221119   0.00218813   0.00216660   0.00214665   0.00212831   0.00211162   0.00209661   0.00208330   0.00207172   0.00206190   0.00205384   0.00204755   0.00204306   0.00204036   0.00203946  
 0.09522510   0.09526096   0.09536862   0.09554835   0.09580059   0.09612594   0.09652522   0.09699938   0.09754960   0.09817722   0.09888376   0.09967095   0.10054071   0.10149516   0.10253659   0.10366754   0.10489072   0.10620904   0.10762564   0.10914385   0.11076718   0.11249934   0.11434423   0.11630590   0.11838854   0.12059645   0.12293403   0.12540570   0.12801583   0.13076874   0.13366853   0.13671902   0.13992359   0.14328507   0.14680548   0.15048587   0.15432601   0.15832413   0.16247655   0.16677727   0.17121753   0.17578536   0.18046500   0.18523640   0.19007464   0.19494937   0.19982439   0.20465721   0.20939889   0.21399397   0.21838084   0.22249231   0.22625677   0.22959965   0.23244551   0.23472041   0.23635483   0.23728662   0.23746412   0.23684902   0.23541876   0.23316825   0.23011070   0.22627748   0.22171697   0.21649246   0.21067934   0.20436184   0.19762943   0.19057343   0.18328376   0.17584627   0.16834055   0.16083840   0.15340287   0.14608786   0.13893812   0.13198963   0.12527022   0.11880037   0.11259406   0.10665971   0.10100097   0.09561763   0.09050631   0.08566118   0.08107446   0.07673702   0.07263871   0.06876874   0.06511598   0.06166916   0.05841705   0.05534861   0.05245307   0.04972003   0.04713951   0.04470197   0.04239833   0.04022000   0.03815887   0.03620727   0.03435803   0.03260439   0.03094005   0.02935909   0.02785600   0.02642566   0.02506326   0.02376439   0.02252493   0.02134108   0.02020934   0.01912651   0.01808968   0.01709621   0.01614372   0.01523013   0.01435361   0.01351262   0.01270587   0.01193235   0.01119134   0.01048234   0.00980514   0.00915976   0.00854644   0.00796559   0.00741779   0.00690369   0.00642398   0.00597931   0.00557019   0.00519696   0.00485966   0.00455801   0.00429133   0.00405852   0.00385806   0.00368804   0.00354617   0.00342989   0.00333644   0.00326293   0.00320647   0.00316419   0.00313341   0.00311161   0.00309651   0.00308613   0.00307873   0.00307287   0.00306735   0.00306124   0.00305382   0.00304457   0.00303312   0.00301927   0.00300291   0.00298404   0.00296272   0.00293908   0.00291328   0.00288551   0.00285598   0.00282493   0.00279257   0.00275914   0.00272485   0.00268993   0.00265458   0.00261900   0.00258338   0.00254788   0.00251266   0.00247789   0.00244371   0.00241022   0.00237757   0.00234585   0.00231517   0.00228561   0.00225726   0.00223019   0.00220446   0.00218015   0.00215731   0.00213598   0.00211621   0.00209803   0.00208149   0.00206662   0.00205343   0.00204196   0.00203222   0.00202423   0.00201800   0.00201354   0.00201087   0.00200997  
 0.09514546   0.09518129   0.09528884   0.09546838   0.09572035   0.09604537   0.09644422   0.09691788   0.09746750   0.09809442   0.09880018   0.09958647   0.10045522   0.10140853   0.10244869   0.10357822   0.10479982   0.10611639   0.10753105   0.10904709   0.11066803   0.11239754   0.11423949   0.11619789   0.11827691   0.12048081   0.12281393   0.12528064   0.12788527   0.13063205   0.13352502   0.13656792   0.13976404   0.14311610   0.14662602   0.15029471   0.15412184   0.15810547   0.16224176   0.16652457   0.17094496   0.17549078   0.18014610   0.18489071   0.18969951   0.19454206   0.19938204   0.20417694   0.20887781   0.21342933   0.21777007   0.22183319   0.22554752   0.22883909   0.23163317   0.23385672   0.23544115   0.23632539   0.23645886   0.23580431   0.23434017   0.23206219   0.22898427   0.22513821   0.22057257   0.21535059   0.20954735   0.20324654   0.19653694   0.18950905   0.18225189   0.17485039   0.16738324   0.15992140   0.15252715   0.14525371   0.13814524   0.13123727   0.12455723   0.11812534   0.11195537   0.10605558   0.10042957   0.09507709   0.08999477   0.08517681   0.08061551   0.07630178   0.07222558   0.06837621   0.06474264   0.06131368   0.05807821   0.05502527   0.05214418   0.04942464   0.04685674   0.04443100   0.04213844   0.03997051   0.03791917   0.03597681   0.03413629   0.03239093   0.03073444   0.02916097   0.02766504   0.02624153   0.02488571   0.02359317   0.02235981   0.02118187   0.02005587   0.01897862   0.01794723   0.01695906   0.01601178   0.01510328   0.01423176   0.01339567   0.01259374   0.01182495   0.01108856   0.01038410   0.00971132   0.00907025   0.00846110   0.00788427   0.00734031   0.00682986   0.00635360   0.00591213   0.00550598   0.00513546   0.00480060   0.00450112   0.00423634   0.00400518   0.00380613   0.00363730   0.00349642   0.00338097   0.00328820   0.00321527   0.00315929   0.00311744   0.00308704   0.00306559   0.00305085   0.00304081   0.00303377   0.00302827   0.00302314   0.00301743   0.00301043   0.00300161   0.00299061   0.00297721   0.00296132   0.00294292   0.00292208   0.00289891   0.00287359   0.00284630   0.00281725   0.00278666   0.00275477   0.00272179   0.00268795   0.00265347   0.00261854   0.00258338   0.00254815   0.00251304   0.00247821   0.00244380   0.00240996   0.00237682   0.00234449   0.00231308   0.00228269   0.00225341   0.00222532   0.00219850   0.00217301   0.00214892   0.00212628   0.00210514   0.00208555   0.00206753   0.00205114   0.00203639   0.00202332   0.00201194   0.00200229   0.00199437   0.00198819   0.00198378   0.00198112   0.00198024  
 0.09506392   0.09509970   0.09520714   0.09538649   0.09563820   0.09596287   0.09636130   0.09683444   0.09738346   0.09800969   0.09871465   0.09950004   0.10036777   0.10131994   0.10235884   0.10348695   0.10470698   0.10602181   0.10743453   0.10894844   0.11056702   0.11229392   0.11413298   0.11608818   0.11816367   0.12036365   0.12269243   0.12515433   0.12775363   0.13049449   0.13338089   0.13641649   0.13960451   0.14294755   0.14644744   0.15010500   0.15391974   0.15788961   0.16201063   0.16627650   0.17067812   0.17520320   0.17983564   0.18455507   0.18933628   0.19414869   0.19895590   0.20371538   0.20837821   0.21288916   0.21718701   0.22120523   0.22487306   0.22811710   0.23086329   0.23303940   0.23457773   0.23541818   0.23551117   0.23482043   0.23332528   0.23102227   0.22792588   0.22406833   0.21949834   0.21427908   0.20848533   0.20220030   0.19551213   0.18851054   0.18128375   0.17391583   0.16648464   0.15906036   0.15170456   0.14446984   0.13739983   0.13052961   0.12388630   0.11748981   0.11135375   0.10548624   0.09989081   0.09456718   0.08951199   0.08471947   0.08018196   0.07589047   0.07183502   0.06800499   0.06438943   0.06097727   0.05775744   0.05471909   0.05185161   0.04914479   0.04658877   0.04417418   0.04189205   0.03973394   0.03769183   0.03575818   0.03392590   0.03218835   0.03053927   0.02897286   0.02748366   0.02606661   0.02471698   0.02343039   0.02220277   0.02103039   0.01990977   0.01883776   0.01781146   0.01682827   0.01588584   0.01498211   0.01411525   0.01328373   0.01248628   0.01172189   0.01098981   0.01028956   0.00962089   0.00898380   0.00837851   0.00780540   0.00726500   0.00675793   0.00628485   0.00584635   0.00544295   0.00507493   0.00474233   0.00444487   0.00418187   0.00395225   0.00375452   0.00358681   0.00344688   0.00333222   0.00324012   0.00316775   0.00311225   0.00307083   0.00304083   0.00301975   0.00300537   0.00299570   0.00298902   0.00298390   0.00297916   0.00297386   0.00296728   0.00295890   0.00294834   0.00293540   0.00291998   0.00290205   0.00288167   0.00285898   0.00283413   0.00280731   0.00277872   0.00274859   0.00271715   0.00268462   0.00265121   0.00261715   0.00258264   0.00254788   0.00251304   0.00247831   0.00244384   0.00240979   0.00237629   0.00234347   0.00231145   0.00228033   0.00225023   0.00222122   0.00219339   0.00216681   0.00214155   0.00211767   0.00209522   0.00207427   0.00205484   0.00203698   0.00202072   0.00200610   0.00199314   0.00198186   0.00197229   0.00196443   0.00195831   0.00195393   0.00195129   0.00195042  
 0.09498102   0.09501676   0.09512409   0.09530325   0.09555469   0.09587901   0.09627701   0.09674964   0.09729806   0.09792359   0.09862775   0.09941224   0.10027895   0.10122998   0.10226761   0.10339432   0.10461278   0.10592589   0.10733671   0.10884851   0.11046476   0.11218909   0.11402532   0.11597740   0.11804943   0.12024560   0.12257017   0.12502740   0.12762154   0.13035670   0.13323677   0.13626536   0.13944560   0.14278002   0.14627035   0.14991729   0.15372026   0.15767708   0.16178364   0.16603349   0.17041741   0.17492295   0.17953387   0.18422967   0.18898501   0.19376920   0.19854580   0.20327223   0.20789960   0.21237280   0.21663080   0.22060734   0.22423208   0.22743213   0.23013407   0.23226639   0.23376224   0.23456240   0.23461822   0.23389430   0.23237082   0.23004501   0.22693193   0.22306413   0.21849049   0.21327410   0.20748948   0.20121938   0.19455133   0.18757437   0.18037594   0.17303933   0.16564166   0.15825237   0.15093238   0.14373372   0.13669954   0.12986450   0.12325540   0.11689192   0.11078748   0.10495009   0.09938322   0.09408654   0.08905672   0.08428799   0.07977277   0.07550210   0.07146608   0.06765419   0.06405555   0.06065915   0.05745402   0.05442938   0.05157471   0.04887985   0.04633503   0.04393091   0.04165863   0.03950976   0.03747635   0.03555091   0.03372640   0.03199620   0.03035411   0.02879434   0.02731149   0.02590051   0.02455670   0.02327571   0.02205349   0.02088632   0.01977076   0.01870365   0.01768213   0.01670359   0.01576571   0.01486641   0.01400391   0.01317665   0.01238338   0.01162308   0.01089500   0.01019865   0.00953379   0.00890040   0.00829868   0.00772901   0.00719190   0.00668796   0.00621782   0.00578208   0.00538122   0.00501552   0.00468503   0.00438944   0.00412809   0.00389991   0.00370343   0.00353678   0.00339775   0.00328385   0.00319240   0.00312058   0.00306557   0.00302459   0.00299498   0.00297429   0.00296028   0.00295098   0.00294468   0.00293995   0.00293561   0.00293072   0.00292457   0.00291662   0.00290651   0.00289403   0.00287906   0.00286159   0.00284169   0.00281946   0.00279507   0.00276870   0.00274057   0.00271089   0.00267989   0.00264778   0.00261480   0.00258115   0.00254704   0.00251266   0.00247821   0.00244384   0.00240972   0.00237601   0.00234284   0.00231033   0.00227861   0.00224779   0.00221795   0.00218920   0.00216161   0.00213526   0.00211022   0.00208655   0.00206429   0.00204351   0.00202425   0.00200653   0.00199041   0.00197591   0.00196305   0.00195186   0.00194237   0.00193457   0.00192850   0.00192415   0.00192154   0.00192067  
 0.09489729   0.09493300   0.09504021   0.09521919   0.09547036   0.09579433   0.09619190   0.09666401   0.09721182   0.09783665   0.09854002   0.09932361   0.10018931   0.10113921   0.10217558   0.10330089   0.10451782   0.10582921   0.10723815   0.10874788   0.11036184   0.11208366   0.11391711   0.11586614   0.11793481   0.12012727   0.12244775   0.12490048   0.12748963   0.13021928   0.13309328   0.13611514   0.13928793   0.14261411   0.14609532   0.14973216   0.15352395   0.15746839   0.16156126   0.16579598   0.17016321   0.17465035   0.17924106   0.18391469   0.18864579   0.19340360   0.19815161   0.20284721   0.20744157   0.21187968   0.21610066   0.22003856   0.22362340   0.22678277   0.22944384   0.23153578   0.23299252   0.23375565   0.23377736   0.23302308   0.23147373   0.22912721   0.22599905   0.22212215   0.21754551   0.21233213   0.20655628   0.20030029   0.19365115   0.18669723   0.17952528   0.17221789   0.16485144   0.15749473   0.15020808   0.14304299   0.13604216   0.12923987   0.12266264   0.11632992   0.11025496   0.10444566   0.09890542   0.09363391   0.08862777   0.08388128   0.07938690   0.07513572   0.07111790   0.06732300   0.06374021   0.06035859   0.05716726   0.05415550   0.05131286   0.04862924   0.04609494   0.04370069   0.04143766   0.03929749   0.03727227   0.03535456   0.03353735   0.03181407   0.03017856   0.02862505   0.02714816   0.02574289   0.02440455   0.02312882   0.02191167   0.02074939   0.01963857   0.01857605   0.01755900   0.01658481   0.01565118   0.01475603   0.01389758   0.01307429   0.01228491   0.01152841   0.01080404   0.01011132   0.00944999   0.00882003   0.00822163   0.00765514   0.00712108   0.00662003   0.00615262   0.00571942   0.00532091   0.00495737   0.00462883   0.00433499   0.00407518   0.00384836   0.00365304   0.00348740   0.00334923   0.00323607   0.00314524   0.00307398   0.00301945   0.00297890   0.00294970   0.00292939   0.00291576   0.00290684   0.00290093   0.00289660   0.00289266   0.00288819   0.00288246   0.00287495   0.00286528   0.00285325   0.00283873   0.00282172   0.00280227   0.00278050   0.00275656   0.00273064   0.00270295   0.00267371   0.00264313   0.00261144   0.00257887   0.00254562   0.00251190   0.00247789   0.00244380   0.00240979   0.00237601   0.00234262   0.00230976   0.00227756   0.00224613   0.00221558   0.00218601   0.00215750   0.00213015   0.00210403   0.00207919   0.00205571   0.00203364   0.00201303   0.00199391   0.00197634   0.00196035   0.00194596   0.00193320   0.00192210   0.00191268   0.00190495   0.00189892   0.00189461   0.00189202   0.00189115  
 0.09481326   0.09484893   0.09495602   0.09513481   0.09538571   0.09570933   0.09610647   0.09657807   0.09712528   0.09774941   0.09845198   0.09923468   0.10009938   0.10104816   0.10208329   0.10320722   0.10442262   0.10573234   0.10713942   0.10864711   0.11025884   0.11197819   0.11380894   0.11575499   0.11782039   0.12000925   0.12232577   0.12477414   0.12735849   0.13008285   0.13295100   0.13596641   0.13913208   0.14245040   0.14592291   0.14955015   0.15333132   0.15726404   0.16134396   0.16556441   0.16991591   0.17438575   0.17895747   0.18361032   0.18831874   0.19305190   0.19777322   0.20244011   0.20700377   0.21140926   0.21559591   0.21949801   0.22304593   0.22616772   0.22879108   0.23084583   0.23226660   0.23299572   0.23298617   0.23220413   0.23063121   0.22826588   0.22512416   0.22123920   0.21666012   0.21144986   0.20568244   0.19943980   0.19280841   0.18587605   0.17872883   0.17144865   0.16411128   0.15678490   0.14952928   0.14239542   0.13542562   0.12865381   0.12210624   0.11580215   0.10975464   0.10397152   0.09845612   0.09320808   0.08822404   0.08349832   0.07902340   0.07479043   0.07078964   0.06701064   0.06344269   0.06007493   0.05689653   0.05389684   0.05106549   0.04839242   0.04586800   0.04348301   0.04122868   0.03909668   0.03707916   0.03516872   0.03335838   0.03164161   0.03001227   0.02846464   0.02699336   0.02559345   0.02426025   0.02298945   0.02177705   0.02061936   0.01951297   0.01845476   0.01744188   0.01647176   0.01554208   0.01465080   0.01379613   0.01297655   0.01219077   0.01143780   0.01071689   0.01002754   0.00936948   0.00874270   0.00814736   0.00758382   0.00705258   0.00655421   0.00608932   0.00565849   0.00526216   0.00490062   0.00457389   0.00428168   0.00402332   0.00379776   0.00360355   0.00343885   0.00330150   0.00318905   0.00309884   0.00302811   0.00297406   0.00293395   0.00290515   0.00288524   0.00287200   0.00286347   0.00285794   0.00285401   0.00285048   0.00284642   0.00284111   0.00283403   0.00282481   0.00281322   0.00279915   0.00278258   0.00276358   0.00274225   0.00271875   0.00269327   0.00266601   0.00263719   0.00260702   0.00257574   0.00254356   0.00251069   0.00247734   0.00244371   0.00240996   0.00237629   0.00234284   0.00230976   0.00227721   0.00224529   0.00221414   0.00218385   0.00215453   0.00212627   0.00209914   0.00207323   0.00204859   0.00202530   0.00200340   0.00198295   0.00196398   0.00194655   0.00193067   0.00191639   0.00190373   0.00189272   0.00188336   0.00187569   0.00186971   0.00186543   0.00186286   0.00186200  
 0.09472938   0.09476501   0.09487200   0.09505059   0.09530123   0.09562451   0.09602122   0.09649231   0.09703892   0.09766236   0.09836415   0.09914596   0.10000967   0.10095734   0.10199124   0.10311382   0.10432772   0.10563579   0.10704106   0.10854676   0.11015629   0.11187324   0.11370136   0.11564452   0.11770674   0.11989212   0.12220481   0.12464897   0.12722870   0.12994796   0.13281051   0.13581974   0.13897862   0.14228943   0.14575367   0.14937178   0.15314289   0.15706452   0.16113222   0.16533920   0.16967590   0.17412949   0.17868340   0.18331678   0.18800400   0.19271414   0.19741059   0.20205076   0.20658586   0.21096109   0.21511592   0.21898488   0.22249869   0.22558579   0.22817440   0.23019492   0.23158263   0.23228057   0.23224241   0.23143501   0.22984063   0.22745828   0.22430435   0.22041229   0.21583130   0.21062424   0.20486492   0.19863489   0.19202016   0.18510796   0.17798381   0.17072900   0.16341870   0.15612053   0.14889376   0.14178893   0.13484797   0.12810451   0.12158452   0.11530707   0.10928511   0.10352636   0.09803408   0.09280791   0.08784448   0.08313812   0.07868136   0.07446541   0.07048052   0.06671638   0.06316232   0.05980752   0.05664122   0.05365285   0.05083206   0.04816889   0.04565374   0.04327743   0.04103125   0.03890693   0.03689664   0.03499302   0.03318912   0.03147846   0.02985492   0.02831281   0.02684679   0.02545190   0.02412352   0.02285735   0.02164940   0.02049600   0.01939376   0.01833957   0.01733059   0.01636427   0.01543829   0.01455061   0.01369946   0.01288331   0.01210090   0.01135121   0.01063350   0.00994727   0.00929225   0.00866840   0.00807591   0.00751510   0.00698647   0.00649058   0.00602803   0.00559938   0.00520507   0.00484539   0.00452035   0.00422965   0.00397264   0.00374827   0.00355510   0.00339131   0.00325474   0.00314297   0.00305335   0.00298315   0.00292957   0.00288990   0.00286152   0.00284200   0.00282915   0.00282100   0.00281587   0.00281233   0.00280921   0.00280556   0.00280068   0.00279402   0.00278523   0.00277407   0.00276044   0.00274431   0.00272575   0.00270485   0.00268178   0.00265672   0.00262987   0.00260146   0.00257169   0.00254080   0.00250900   0.00247650   0.00244351   0.00241022   0.00237682   0.00234347   0.00231033   0.00227756   0.00224529   0.00221365   0.00218277   0.00215273   0.00212365   0.00209561   0.00206870   0.00204299   0.00201855   0.00199543   0.00197370   0.00195340   0.00193458   0.00191727   0.00190151   0.00188734   0.00187477   0.00186383   0.00185455   0.00184693   0.00184099   0.00183674   0.00183419   0.00183334  
 0.09464613   0.09468173   0.09478860   0.09496700   0.09521738   0.09554032   0.09593660   0.09640719   0.09695321   0.09757598   0.09827699   0.09905792   0.09992066   0.10086724   0.10189994   0.10302118   0.10423361   0.10554007   0.10694357   0.10844732   0.11005472   0.11176934   0.11359489   0.11553525   0.11759440   0.11977641   0.12208541   0.12452552   0.12710080   0.12981518   0.13267236   0.13567570   0.13882808   0.14213175   0.14558813   0.14919759   0.15295918   0.15687032   0.16092648   0.16512079   0.16944357   0.17388191   0.17841913   0.18303430   0.18770171   0.19239038   0.19706368   0.20167899   0.20618759   0.21053476   0.21466013   0.21849846   0.22198077   0.22503589   0.22759251   0.22958157   0.23093895   0.23160832   0.23154399   0.23071348   0.22909960   0.22670184   0.22353698   0.21963869   0.21505625   0.20985245   0.20410087   0.19788275   0.19128366   0.18439030   0.17728766   0.17005646   0.16277134   0.15549939   0.14829942   0.14122157   0.13430741   0.12759027   0.12109591   0.11484321   0.10884500   0.10310891   0.09763816   0.09243233   0.08748809   0.08279978   0.07835995   0.07415985   0.07018981   0.06643954   0.06289844   0.05955575   0.05640078   0.05342298   0.05061209   0.04795818   0.04545170   0.04308353   0.04084499   0.03872786   0.03672434   0.03482711   0.03302926   0.03132432   0.02970622   0.02816928   0.02670819   0.02531801   0.02399414   0.02273229   0.02152851   0.02037912   0.01928076   0.01823032   0.01722499   0.01626220   0.01533967   0.01445535   0.01360747   0.01279452   0.01201522   0.01126858   0.01055384   0.00987050   0.00921829   0.00859717   0.00800730   0.00744903   0.00692281   0.00642921   0.00596882   0.00554219   0.00514977   0.00479181   0.00446834   0.00417905   0.00392330   0.00370005   0.00350786   0.00334493   0.00320911   0.00309799   0.00300895   0.00293926   0.00288615   0.00284691   0.00281894   0.00279982   0.00278735   0.00277960   0.00277486   0.00277171   0.00276899   0.00276576   0.00276129   0.00275505   0.00274668   0.00273595   0.00272274   0.00270704   0.00268890   0.00266842   0.00264576   0.00262111   0.00259467   0.00256664   0.00253726   0.00250675   0.00247531   0.00244317   0.00241053   0.00237757   0.00234449   0.00231145   0.00227861   0.00224613   0.00221414   0.00218277   0.00215213   0.00212234   0.00209348   0.00206567   0.00203896   0.00201344   0.00198918   0.00196624   0.00194466   0.00192451   0.00190582   0.00188863   0.00187299   0.00185891   0.00184643   0.00183557   0.00182635   0.00181878   0.00181288   0.00180866   0.00180613   0.00180528  
 0.09456394   0.09459950   0.09470626   0.09488448   0.09513459   0.09545720   0.09585307   0.09632316   0.09686860   0.09749070   0.09819095   0.09897103   0.09983281   0.10077833   0.10180984   0.10292978   0.10414078   0.10544566   0.10684743   0.10834929   0.10995463   0.11166697   0.11349005   0.11542770   0.11748388   0.11966264   0.12196809   0.12440431   0.12697532   0.12968503   0.13253708   0.13553480   0.13868100   0.14197789   0.14542681   0.14902807   0.15278065   0.15668190   0.16072720   0.16490958   0.16921930   0.17364334   0.17816494   0.18276310   0.18741203   0.19208071   0.19673247   0.20132470   0.20580873   0.21012991   0.21422804   0.21803809   0.22149135   0.22451702   0.22704423   0.22900441   0.23033398   0.23097721   0.23088901   0.23003745   0.22840587   0.22599421   0.22281958   0.21891584   0.21433236   0.20913185   0.20338770   0.19718081   0.19059636   0.18372060   0.17663799   0.16942876   0.16216703   0.15491943   0.14774434   0.14069152   0.13380222   0.12710951   0.12063894   0.11440922   0.10843306   0.10271802   0.09726726   0.09208035   0.08715396   0.08248243   0.07805836   0.07387303   0.06991681   0.06617948   0.06265047   0.05931908   0.05617467   0.05320675   0.05040510   0.04775984   0.04526147   0.04290091   0.04066953   0.03855912   0.03656194   0.03467069   0.03287850   0.03117892   0.02956590   0.02803380   0.02657732   0.02519154   0.02387189   0.02261409   0.02141419   0.02026855   0.01917381   0.01812687   0.01712493   0.01616544   0.01524611   0.01436491   0.01352008   0.01271009   0.01193369   0.01118987   0.01047789   0.00979722   0.00914761   0.00852901   0.00794158   0.00738564   0.00686166   0.00637018   0.00591179   0.00548704   0.00509635   0.00473999   0.00441798   0.00413001   0.00387544   0.00365323   0.00346197   0.00329985   0.00316475   0.00305426   0.00296578   0.00289659   0.00284394   0.00280512   0.00277756   0.00275883   0.00274676   0.00273939   0.00273504   0.00273228   0.00272996   0.00272713   0.00272307   0.00271724   0.00270928   0.00269897   0.00268617   0.00267088   0.00265315   0.00263307   0.00261082   0.00258656   0.00256050   0.00253286   0.00250384   0.00247369   0.00244260   0.00241080   0.00237849   0.00234585   0.00231308   0.00228033   0.00224779   0.00221558   0.00218385   0.00215273   0.00212234   0.00209277   0.00206414   0.00203653   0.00201002   0.00198468   0.00196060   0.00193781   0.00191639   0.00189637   0.00187781   0.00186074   0.00184520   0.00183122   0.00181882   0.00180804   0.00179887   0.00179136   0.00178550   0.00178130   0.00177879   0.00177795  
 0.09448322   0.09451874   0.09462540   0.09480344   0.09505330   0.09537557   0.09577103   0.09624064   0.09678551   0.09740696   0.09810647   0.09888571   0.09974655   0.10069104   0.10172140   0.10284007   0.10404968   0.10535303   0.10675312   0.10825315   0.10985648   0.11156663   0.11338731   0.11532235   0.11737567   0.11955132   0.12185336   0.12428584   0.12685278   0.12955803   0.13240519   0.13539755   0.13853788   0.14182833   0.14527019   0.14886371   0.15260778   0.15649971   0.16053479   0.16470598   0.16900345   0.17341411   0.17792112   0.18250340   0.18713512   0.19178521   0.19641697   0.20098780   0.20544907   0.20974623   0.21381920   0.21760316   0.22102968   0.22402828   0.22652849   0.22846219   0.22976632   0.23038567   0.23027570   0.22940500   0.22775739   0.22533321   0.22214986   0.21824140   0.21365723   0.20846001   0.20272295   0.19652665   0.18995591   0.18309656   0.17603259   0.16884377   0.16160375   0.15437873   0.14722670   0.14019709   0.13333082   0.12666076   0.12021223   0.11400381   0.10804811   0.10235258   0.09692037   0.09175103   0.08684120   0.08218527   0.07777584   0.07360425   0.06966089   0.06593559   0.06241784   0.05909697   0.05596241   0.05300369   0.05021067   0.04757348   0.04508268   0.04272923   0.04050452   0.03840039   0.03640913   0.03452347   0.03273656   0.03104198   0.02943372   0.02790613   0.02645396   0.02507230   0.02375658   0.02250255   0.02130628   0.02016414   0.01907276   0.01802908   0.01703030   0.01607387   0.01515752   0.01427922   0.01343721   0.01262998   0.01185626   0.01111506   0.01040562   0.00972744   0.00908023   0.00846396   0.00787878   0.00732499   0.00680307   0.00631356   0.00585702   0.00543400   0.00504492   0.00469005   0.00436939   0.00408265   0.00382918   0.00360796   0.00341757   0.00325622   0.00312179   0.00301191   0.00292397   0.00285527   0.00280307   0.00276467   0.00273751   0.00271917   0.00270748   0.00270049   0.00269653   0.00269416   0.00269223   0.00268979   0.00268612   0.00268070   0.00267314   0.00266323   0.00265083   0.00263594   0.00261860   0.00259892   0.00257705   0.00255316   0.00252748   0.00250019   0.00247154   0.00244172   0.00241098   0.00237950   0.00234750   0.00231517   0.00228269   0.00225023   0.00221795   0.00218601   0.00215453   0.00212365   0.00209348   0.00206414   0.00203571   0.00200830   0.00198197   0.00195682   0.00193289   0.00191026   0.00188898   0.00186910   0.00185066   0.00183370   0.00181826   0.00180437   0.00179205   0.00178133   0.00177222   0.00176475   0.00175893   0.00175476   0.00175226   0.00175143  
 0.09440437   0.09443985   0.09454640   0.09472427   0.09497387   0.09529583   0.09569089   0.09616002   0.09670434   0.09732515   0.09802394   0.09880237   0.09966231   0.10060578   0.10163503   0.10275247   0.10396073   0.10526260   0.10666107   0.10815933   0.10976072   0.11146877   0.11328714   0.11521966   0.11727025   0.11944291   0.12174168   0.12417061   0.12673365   0.12943465   0.13227716   0.13526443   0.13839920   0.14168355   0.14511875   0.14870495   0.15244103   0.15632419   0.16034968   0.16451038   0.16879639   0.17319454   0.17768794   0.18225545   0.18687116   0.19150398   0.19611720   0.20066822   0.20510845   0.20938342   0.21343321   0.21719316   0.22059509   0.22356884   0.22604429   0.22795375   0.22923463   0.22983221   0.22970243   0.22881437   0.22715227   0.22471683   0.22152572   0.21761317   0.21302864   0.20783470   0.20210438   0.19591804   0.18936012   0.18251605   0.17546940   0.16829951   0.16107961   0.15387551   0.14674483   0.13973669   0.13289175   0.12624263   0.11981451   0.11362580   0.10768903   0.10201158   0.09659656   0.09144348   0.08654902   0.08190755   0.07751171   0.07335286   0.06942144   0.06570733   0.06220003   0.05888895   0.05576354   0.05281340   0.05002839   0.04739872   0.04491497   0.04256813   0.04034964   0.03825137   0.03626563   0.03438517   0.03260319   0.03091328   0.02930945   0.02778607   0.02633792   0.02496009   0.02364803   0.02239752   0.02120463   0.02006573   0.01897749   0.01793685   0.01694100   0.01598742   0.01507383   0.01419822   0.01335882   0.01255414   0.01178290   0.01104412   0.01033704   0.00966114   0.00901616   0.00840204   0.00781893   0.00726714   0.00674712   0.00625942   0.00580459   0.00538317   0.00499559   0.00464209   0.00432269   0.00403709   0.00378465   0.00356435   0.00337478   0.00321415   0.00308038   0.00297107   0.00288365   0.00281542   0.00276366   0.00272568   0.00269891   0.00268096   0.00266964   0.00266303   0.00265944   0.00265745   0.00265590   0.00265384   0.00265056   0.00264553   0.00263836   0.00262883   0.00261682   0.00260232   0.00258535   0.00256604   0.00254454   0.00252102   0.00249569   0.00246875   0.00244043   0.00241095   0.00238052   0.00234935   0.00231765   0.00228561   0.00225341   0.00222122   0.00218920   0.00215750   0.00212627   0.00209561   0.00206567   0.00203653   0.00200830   0.00198107   0.00195492   0.00192993   0.00190616   0.00188367   0.00186253   0.00184277   0.00182444   0.00180759   0.00179225   0.00177844   0.00176619   0.00175554   0.00174649   0.00173906   0.00173327   0.00172913   0.00172664   0.00172581  
 0.09432774   0.09436319   0.09446964   0.09464733   0.09489670   0.09521834   0.09561302   0.09608169   0.09662548   0.09724567   0.09794376   0.09872140   0.09958046   0.10052296   0.10155113   0.10266739   0.10387434   0.10517478   0.10657169   0.10806825   0.10966778   0.11137380   0.11318997   0.11512009   0.11716805   0.11933785   0.12163351   0.12405905   0.12661839   0.12931535   0.13215346   0.13513591   0.13826542   0.14154402   0.14497292   0.14855225   0.15228081   0.15615575   0.16017225   0.16432315   0.16859845   0.17298495   0.17746569   0.18201945   0.18662031   0.19123713   0.19583319   0.20036590   0.20478671   0.20904125   0.21306969   0.21680758   0.22018695   0.22313792   0.22559072   0.22747805   0.22873772   0.22931548   0.22916770   0.22826391   0.22658873   0.22414320   0.22094522   0.21702916   0.21244452   0.20725383   0.20152993   0.19535292   0.18880696   0.18197709   0.17494651   0.16779415   0.16059287   0.15340811   0.14629716   0.13930885   0.13248361   0.12585385   0.11944457   0.11327408   0.10735480   0.10169406   0.09629492   0.09115690   0.08627665   0.08164856   0.07726530   0.07311826   0.06919791   0.06549415   0.06199656   0.05869456   0.05557764   0.05263545   0.04985790   0.04723521   0.04475801   0.04241733   0.04020462   0.03811179   0.03613118   0.03425557   0.03247818   0.03079261   0.02919289   0.02767343   0.02622901   0.02485474   0.02354609   0.02229885   0.02110909   0.01997322   0.01888789   0.01785005   0.01685692   0.01590598   0.01499495   0.01412183   0.01328485   0.01248252   0.01171358   0.01097704   0.01027213   0.00959834   0.00895541   0.00834327   0.00776207   0.00721212   0.00669386   0.00620782   0.00575457   0.00533463   0.00494843   0.00459620   0.00427797   0.00399343   0.00374196   0.00352251   0.00333371   0.00317378   0.00304061   0.00293185   0.00284493   0.00277716   0.00272583   0.00268825   0.00266186   0.00264429   0.00263334   0.00262709   0.00262387   0.00262225   0.00262107   0.00261938   0.00261648   0.00261182   0.00260502   0.00259587   0.00258423   0.00257009   0.00255349   0.00253454   0.00251339   0.00249021   0.00246522   0.00243861   0.00241061   0.00238144   0.00235131   0.00232044   0.00228902   0.00225726   0.00222532   0.00219339   0.00216161   0.00213015   0.00209914   0.00206870   0.00203896   0.00201002   0.00198197   0.00195492   0.00192894   0.00190410   0.00188048   0.00185813   0.00183711   0.00181747   0.00179926   0.00178250   0.00176724   0.00175351   0.00174134   0.00173075   0.00172175   0.00171436   0.00170861   0.00170449   0.00170202   0.00170119  
 0.09425369   0.09428911   0.09439546   0.09457299   0.09482212   0.09514346   0.09553777   0.09600600   0.09654926   0.09716886   0.09786628   0.09864316   0.09950137   0.10044293   0.10147007   0.10258519   0.10379089   0.10508996   0.10648538   0.10798030   0.10957806   0.11128214   0.11309620   0.11502402   0.11706949   0.11923658   0.12152928   0.12395160   0.12650744   0.12920057   0.13203451   0.13501242   0.13813697   0.14141016   0.14483315   0.14840603   0.15212754   0.15599479   0.16000290   0.16414464   0.16840998   0.17278564   0.17725461   0.18179564   0.18638275   0.19098477   0.19556499   0.20008081   0.20448375   0.20871949   0.21272835   0.21644600   0.21980470   0.22273485   0.22516697   0.22703411   0.22827448   0.22883423   0.22867014   0.22775214   0.22606519   0.22361062   0.22040657   0.21648752   0.21190300   0.20671548   0.20099765   0.19482940   0.18829456   0.18147787   0.17446216   0.16732601   0.16014191   0.15297499   0.14588224   0.13891222   0.13210514   0.12549321   0.11910131   0.11294761   0.10704446   0.10139913   0.09601465   0.09089052   0.08602338   0.08140765   0.07703601   0.07289988   0.06898976   0.06529559   0.06180697   0.05851337   0.05540432   0.05246950   0.04969885   0.04708263   0.04461150   0.04227652   0.04006918   0.03798140   0.03600555   0.03413444   0.03236130   0.03067976   0.02908386   0.02756804   0.02612708   0.02475611   0.02345063   0.02220641   0.02101956   0.01988648   0.01880384   0.01776861   0.01677800   0.01582949   0.01492083   0.01405000   0.01321526   0.01241511   0.01164828   0.01091380   0.01021089   0.00953905   0.00889800   0.00828769   0.00770824   0.00715998   0.00664334   0.00615884   0.00570704   0.00528846   0.00490353   0.00455248   0.00423533   0.00395178   0.00370120   0.00348256   0.00329448   0.00313519   0.00300261   0.00289438   0.00280793   0.00274060   0.00268968   0.00265248   0.00262647   0.00260926   0.00259867   0.00259278   0.00258991   0.00258865   0.00258783   0.00258650   0.00258396   0.00257965   0.00257322   0.00256442   0.00255314   0.00253935   0.00252309   0.00250448   0.00248366   0.00246082   0.00243614   0.00240984   0.00238215   0.00235327   0.00232343   0.00229284   0.00226169   0.00223019   0.00219850   0.00216681   0.00213526   0.00210403   0.00207323   0.00204299   0.00201344   0.00198468   0.00195682   0.00192993   0.00190410   0.00187941   0.00185593   0.00183371   0.00181281   0.00179328   0.00177516   0.00175850   0.00174333   0.00172968   0.00171757   0.00170703   0.00169808   0.00169074   0.00168501   0.00168091   0.00167845   0.00167763  
 0.09418254   0.09421793   0.09432418   0.09450155   0.09475046   0.09507151   0.09546547   0.09593327   0.09647604   0.09709507   0.09779183   0.09856799   0.09942539   0.10036606   0.10139220   0.10250623   0.10371073   0.10500850   0.10640249   0.10789586   0.10949192   0.11119416   0.11300622   0.11493187   0.11697497   0.11913948   0.12142939   0.12384866   0.12640118   0.12909071   0.13192073   0.13489436   0.13801425   0.14128237   0.14469983   0.14826667   0.15198160   0.15584167   0.15984197   0.16397520   0.16823129   0.17259690   0.17705498   0.18158423   0.18615863   0.19074702   0.19531264   0.19981294   0.20419946   0.20841797   0.21240887   0.21610801   0.21944784   0.22235899   0.22477227   0.22662105   0.22784390   0.22838732   0.22820849   0.22727767   0.22558015   0.22311752   0.21990811   0.21598653   0.21140232   0.20621789   0.20050580   0.19434571   0.18782120   0.18101670   0.17401473   0.16689352   0.15972525   0.15257475   0.14549874   0.13854554   0.13175515   0.12515963   0.11878370   0.11264545   0.10675713   0.10112598   0.09575498   0.09064363   0.08578857   0.08118422   0.07682329   0.07269721   0.06879652   0.06511119   0.06163085   0.05834501   0.05524322   0.05231520   0.04955092   0.04694069   0.04447517   0.04214546   0.03994308   0.03785997   0.03588853   0.03402157   0.03225236   0.03057455   0.02898219   0.02746973   0.02603197   0.02466407   0.02336150   0.02212008   0.02093592   0.01980542   0.01872527   0.01769244   0.01670415   0.01575789   0.01485141   0.01398270   0.01315002   0.01235186   0.01158698   0.01085439   0.01015332   0.00948327   0.00884395   0.00823531   0.00765748   0.00711077   0.00659561   0.00611252   0.00566206   0.00524474   0.00486098   0.00451101   0.00419486   0.00391223   0.00366247   0.00344458   0.00325717   0.00309850   0.00296646   0.00285873   0.00277274   0.00270583   0.00265530   0.00261848   0.00259283   0.00257597   0.00256573   0.00256018   0.00255765   0.00255673   0.00255625   0.00255527   0.00255307   0.00254911   0.00254302   0.00253456   0.00252362   0.00251016   0.00249423   0.00247594   0.00245544   0.00243290   0.00240853   0.00238253   0.00235512   0.00232652   0.00229695   0.00226662   0.00223573   0.00220446   0.00217301   0.00214155   0.00211022   0.00207919   0.00204859   0.00201855   0.00198918   0.00196060   0.00193289   0.00190616   0.00188048   0.00185593   0.00183257   0.00181047   0.00178969   0.00177026   0.00175224   0.00173567   0.00172057   0.00170699   0.00169494   0.00168446   0.00167555   0.00166825   0.00166255   0.00165847   0.00165602   0.00165521  
 0.09411459   0.09414995   0.09425611   0.09443333   0.09468203   0.09500280   0.09539642   0.09586381   0.09640611   0.09702460   0.09772075   0.09849622   0.09935284   0.10029265   0.10131785   0.10243084   0.10363421   0.10493074   0.10632338   0.10781527   0.10940973   0.11111023   0.11292039   0.11484398   0.11688485   0.11904693   0.12133420   0.12375060   0.12630002   0.12898616   0.13181250   0.13478213   0.13789767   0.14116104   0.14457333   0.14813455   0.15184336   0.15569677   0.15968981   0.16381516   0.16806268   0.17241900   0.17686702   0.18138541   0.18594813   0.19052397   0.19507620   0.19956227   0.20393376   0.20813650   0.21211101   0.21579327   0.21911591   0.22200977   0.22440594   0.22623807   0.22744504   0.22797372   0.22778159   0.22683924   0.22513226   0.22266246   0.21944836   0.21552464   0.21094089   0.20575945   0.20005275   0.19390025   0.18738530   0.18059205   0.17360271   0.16649524   0.15934151   0.15220608   0.14514542   0.13820764   0.13143256   0.12485207   0.11849079   0.11236669   0.10649198   0.10087383   0.09551520   0.09041558   0.08557160   0.08097771   0.07662661   0.07250976   0.06861774   0.06494053   0.06146780   0.05818910   0.05509399   0.05217223   0.04941383   0.04680910   0.04434875   0.04202390   0.03982609   0.03774729   0.03577990   0.03391679   0.03215120   0.03047682   0.02888773   0.02737837   0.02594356   0.02457847   0.02327860   0.02203976   0.02085807   0.01972995   0.01865209   0.01762147   0.01663532   0.01569112   0.01478664   0.01391988   0.01308908   0.01229276   0.01152967   0.01079881   0.01009942   0.00943101   0.00879328   0.00818617   0.00760982   0.00706453   0.00655073   0.00606893   0.00561970   0.00520353   0.00482084   0.00447187   0.00415664   0.00387485   0.00362586   0.00340867   0.00322189   0.00306378   0.00293227   0.00282500   0.00273944   0.00267293   0.00262278   0.00258632   0.00256102   0.00254449   0.00253458   0.00252936   0.00252717   0.00252657   0.00252642   0.00252577   0.00252390   0.00252026   0.00251450   0.00250636   0.00249573   0.00248259   0.00246697   0.00244899   0.00242878   0.00240654   0.00238244   0.00235672   0.00232958   0.00230125   0.00227193   0.00224185   0.00221119   0.00218015   0.00214892   0.00211767   0.00208655   0.00205571   0.00202530   0.00199543   0.00196624   0.00193781   0.00191026   0.00188367   0.00185813   0.00183371   0.00181047   0.00178849   0.00176781   0.00174848   0.00173054   0.00171405   0.00169903   0.00168551   0.00167352   0.00166309   0.00165423   0.00164695   0.00164128   0.00163723   0.00163479   0.00163398  
 0.09405013   0.09408546   0.09419154   0.09436861   0.09461711   0.09493762   0.09533091   0.09579792   0.09633977   0.09695774   0.09765331   0.09842812   0.09928402   0.10022302   0.10124733   0.10235934   0.10356164   0.10485699   0.10624836   0.10773886   0.10933180   0.11103066   0.11283904   0.11476070   0.11679946   0.11895927   0.12124407   0.12365779   0.12620430   0.12888728   0.13171018   0.13467609   0.13778756   0.14104652   0.14445402   0.14801002   0.15171316   0.15556040   0.15954674   0.16366481   0.16790443   0.17225221   0.17669098   0.18119940   0.18575140   0.19031575   0.19485573   0.19932879   0.20368656   0.20787494   0.21183453   0.21550145   0.21880848   0.22168667   0.22406734   0.22588442   0.22707708   0.22759246   0.22738838   0.22643571   0.22472028   0.22224413   0.21902591   0.21510042   0.21051724   0.20533867   0.19963700   0.19349154   0.18698540   0.18020249   0.17322474   0.16612985   0.15898942   0.15186777   0.14482115   0.13789746   0.13113636   0.12456961   0.11822170   0.11211054   0.10624825   0.10064198   0.09529467   0.09020576   0.08537192   0.08078759   0.07644548   0.07233709   0.06845300   0.06478324   0.06131748   0.05804531   0.05495633   0.05204032   0.04928729   0.04668762   0.04423202   0.04191163   0.03971801   0.03764316   0.03567950   0.03381991   0.03205765   0.03038643   0.02880033   0.02729382   0.02586172   0.02449922   0.02320182   0.02196534   0.02078592   0.01965999   0.01858423   0.01755563   0.01657144   0.01562914   0.01472649   0.01386151   0.01303244   0.01223779   0.01147633   0.01074705   0.01004921   0.00938229   0.00874601   0.00814030   0.00756530   0.00702130   0.00650874   0.00602813   0.00558000   0.00516489   0.00478318   0.00443514   0.00412075   0.00383973   0.00359145   0.00337490   0.00318871   0.00303113   0.00290010   0.00279327   0.00270812   0.00264199   0.00259219   0.00255608   0.00253110   0.00251490   0.00250531   0.00250040   0.00249852   0.00249824   0.00249839   0.00249805   0.00249649   0.00249316   0.00248770   0.00247987   0.00246954   0.00245669   0.00244137   0.00242367   0.00240374   0.00238177   0.00235794   0.00233248   0.00230559   0.00227750   0.00224842   0.00221857   0.00218813   0.00215731   0.00212628   0.00209522   0.00206429   0.00203364   0.00200340   0.00197370   0.00194466   0.00191639   0.00188898   0.00186253   0.00183711   0.00181281   0.00178969   0.00176781   0.00174722   0.00172798   0.00171013   0.00169371   0.00167876   0.00166530   0.00165337   0.00164298   0.00163416   0.00162692   0.00162127   0.00161723   0.00161480   0.00161400  
 0.09398941   0.09402472   0.09413071   0.09430765   0.09455595   0.09487622   0.09526921   0.09573586   0.09627728   0.09689477   0.09758979   0.09836399   0.09921920   0.10015744   0.10118091   0.10229200   0.10349330   0.10478755   0.10617772   0.10766692   0.10925845   0.11095577   0.11276249   0.11468233   0.11671914   0.11887683   0.12115932   0.12357055   0.12611435   0.12879440   0.13161411   0.13457656   0.13768428   0.14093916   0.14434222   0.14789341   0.15159132   0.15543288   0.15941306   0.16352444   0.16775682   0.17209676   0.17652707   0.18102638   0.18556859   0.19012247   0.19465128   0.19911252   0.20345783   0.20763317   0.21157924   0.21523227   0.21852518   0.22138923   0.22375593   0.22555945   0.22673923   0.22724269   0.22702791   0.22606601   0.22434307   0.22186131   0.21863952   0.21471256   0.21013004   0.20495419   0.19925721   0.19311823   0.18662018   0.17984672   0.17287956   0.16579614   0.15866783   0.15155873   0.14452488   0.13761402   0.13086563   0.12431138   0.11797564   0.11187624   0.10602526   0.10042980   0.09509278   0.09001363   0.08518902   0.08061339   0.07627948   0.07217879   0.06830193   0.06463895   0.06117956   0.05791335   0.05482996   0.05191918   0.04917108   0.04657601   0.04412475   0.04180843   0.03961865   0.03754741   0.03558716   0.03373078   0.03197158   0.03030324   0.02871988   0.02721597   0.02578635   0.02442621   0.02313106   0.02189675   0.02071941   0.01959546   0.01852162   0.01749488   0.01651246   0.01557189   0.01467091   0.01380755   0.01298005   0.01218694   0.01142696   0.01069912   0.01000268   0.00933712   0.00870215   0.00809771   0.00752394   0.00698112   0.00646968   0.00599014   0.00554304   0.00512888   0.00474808   0.00440087   0.00408725   0.00380694   0.00355931   0.00334336   0.00315771   0.00300062   0.00287004   0.00276362   0.00267885   0.00261308   0.00256362   0.00252782   0.00250316   0.00248726   0.00247797   0.00247336   0.00247177   0.00247178   0.00247223   0.00247218   0.00247091   0.00246787   0.00246270   0.00245515   0.00244510   0.00243253   0.00241747   0.00240004   0.00238037   0.00235865   0.00233508   0.00230985   0.00228320   0.00225534   0.00222648   0.00219683   0.00216660   0.00213598   0.00210514   0.00207427   0.00204351   0.00201303   0.00198295   0.00195340   0.00192451   0.00189637   0.00186910   0.00184277   0.00181747   0.00179328   0.00177026   0.00174848   0.00172798   0.00170882   0.00169105   0.00167470   0.00165981   0.00164641   0.00163452   0.00162418   0.00161539   0.00160818   0.00160256   0.00159854   0.00159612   0.00159531  
 0.09393268   0.09396796   0.09407388   0.09425069   0.09449882   0.09481885   0.09521156   0.09567787   0.09621890   0.09683593   0.09753044   0.09830407   0.09915864   0.10009617   0.10111886   0.10222910   0.10342945   0.10472269   0.10611174   0.10759973   0.10918995   0.11088584   0.11269101   0.11460918   0.11664418   0.11879990   0.12108026   0.12348918   0.12603048   0.12870782   0.13152460   0.13448385   0.13758812   0.14083925   0.14423825   0.14778502   0.15147813   0.15531449   0.15928904   0.16339431   0.16762009   0.17195289   0.17637550   0.18086652   0.18539985   0.18994423   0.19446293   0.19891346   0.20324751   0.20741108   0.21134495   0.21498546   0.21826569   0.22111702   0.22347118   0.22526256   0.22643081   0.22692362   0.22669930   0.22572921   0.22399962   0.22151292   0.21828803   0.21435987   0.20977806   0.20460478   0.19891213   0.19277910   0.18628842   0.17952357   0.17256602   0.16549300   0.15837569   0.15127795   0.14425567   0.13735641   0.13061954   0.12407659   0.11775186   0.11166311   0.10582237   0.10023669   0.09490898   0.08983867   0.08502242   0.08045467   0.07612819   0.07203448   0.06816418   0.06450735   0.06105373   0.05779293   0.05471461   0.05180860   0.04906495   0.04647408   0.04402675   0.04171413   0.03952783   0.03745988   0.03550273   0.03364928   0.03189284   0.03022712   0.02864625   0.02714471   0.02571734   0.02435935   0.02306626   0.02183391   0.02065845   0.01953631   0.01846421   0.01743914   0.01645835   0.01551934   0.01461988   0.01375799   0.01293192   0.01214018   0.01138155   0.01065502   0.00995984   0.00929550   0.00866173   0.00805844   0.00748577   0.00694402   0.00643361   0.00595504   0.00550886   0.00509557   0.00471557   0.00436912   0.00405621   0.00377655   0.00352952   0.00331411   0.00312895   0.00297232   0.00284215   0.00273611   0.00265170   0.00258626   0.00253711   0.00250162   0.00247725   0.00246163   0.00245262   0.00244829   0.00244697   0.00244726   0.00244799   0.00244821   0.00244721   0.00244444   0.00243953   0.00243225   0.00242246   0.00241014   0.00239533   0.00237815   0.00235872   0.00233724   0.00231389   0.00228889   0.00226245   0.00223480   0.00220614   0.00217669   0.00214665   0.00211621   0.00208555   0.00205484   0.00202425   0.00199391   0.00196398   0.00193458   0.00190582   0.00187781   0.00185066   0.00182444   0.00179926   0.00177516   0.00175224   0.00173054   0.00171013   0.00169105   0.00167335   0.00165706   0.00164223   0.00162888   0.00161704   0.00160673   0.00159798   0.00159080   0.00158520   0.00158119   0.00157878   0.00157798  
 0.09388016   0.09391541   0.09402126   0.09419795   0.09444591   0.09476574   0.09515818   0.09562418   0.09616484   0.09678146   0.09747549   0.09824859   0.09910257   0.10003944   0.10106141   0.10217086   0.10337035   0.10466264   0.10605067   0.10753754   0.10912655   0.11082113   0.11262488   0.11454151   0.11657484   0.11872875   0.12100716   0.12341397   0.12595298   0.12862783   0.13144192   0.13439827   0.13749937   0.14074708   0.14414237   0.14768512   0.15137387   0.15520551   0.15917494   0.16327468   0.16749447   0.17182080   0.17623646   0.18072000   0.18524530   0.18978112   0.19429072   0.19873163   0.20305556   0.20720857   0.21113151   0.21476082   0.21802969   0.22086967   0.22321264   0.22499319   0.22615120   0.22663454   0.22640177   0.22542444   0.22368899   0.22119798   0.21797042   0.21404129   0.20946022   0.20428934   0.19860066   0.19247303   0.18598903   0.17923196   0.17228309   0.16521946   0.15811203   0.15102453   0.14401265   0.13712383   0.13039732   0.12386454   0.11754971   0.11147053   0.10563899   0.10006212   0.09474279   0.08968043   0.08487170   0.08031105   0.07599125   0.07190383   0.06803944   0.06438815   0.06093973   0.05768380   0.05461006   0.05170833   0.04896871   0.04638162   0.04393784   0.04162857   0.03944541   0.03738042   0.03542607   0.03357526   0.03182132   0.03015797   0.02857935   0.02707994   0.02565461   0.02429855   0.02300732   0.02177674   0.02060298   0.01948248   0.01841195   0.01738839   0.01640906   0.01547146   0.01457337   0.01371279   0.01288801   0.01209752   0.01134009   0.01061474   0.00992070   0.00925746   0.00862476   0.00802250   0.00745083   0.00691004   0.00640054   0.00592285   0.00547749   0.00506499   0.00468573   0.00433996   0.00402769   0.00374861   0.00350212   0.00328720   0.00310250   0.00294628   0.00281649   0.00271081   0.00262672   0.00256159   0.00251273   0.00247752   0.00245342   0.00243807   0.00242932   0.00242524   0.00242418   0.00242473   0.00242570   0.00242618   0.00242543   0.00242291   0.00241825   0.00241120   0.00240165   0.00238957   0.00237499   0.00235803   0.00233883   0.00231756   0.00229442   0.00226962   0.00224338   0.00221592   0.00218745   0.00215818   0.00212831   0.00209803   0.00206753   0.00203698   0.00200653   0.00197634   0.00194655   0.00191727   0.00188863   0.00186074   0.00183370   0.00180759   0.00178250   0.00175850   0.00173567   0.00171405   0.00169371   0.00167470   0.00165706   0.00164084   0.00162606   0.00161275   0.00160095   0.00159068   0.00158196   0.00157480   0.00156922   0.00156523   0.00156283   0.00156203  
 0.09383203   0.09386727   0.09397305   0.09414964   0.09439745   0.09471708   0.09510928   0.09557499   0.09611532   0.09673156   0.09742516   0.09819776   0.09905120   0.09998748   0.10100879   0.10211752   0.10331622   0.10460765   0.10599474   0.10748059   0.10906850   0.11076188   0.11256433   0.11447956   0.11651137   0.11866364   0.12094027   0.12334516   0.12588208   0.12855469   0.13136634   0.13432005   0.13741830   0.14066292   0.14405485   0.14759397   0.15127879   0.15510617   0.15907100   0.16316575   0.16738017   0.17170070   0.17611012   0.18058695   0.18510508   0.18963325   0.19413472   0.19856704   0.20288195   0.20702556   0.21093878   0.21455813   0.21781692   0.22064683   0.22297989   0.22475087   0.22589982   0.22637483   0.22613462   0.22515092   0.22341036   0.22091561   0.21768576   0.21375586   0.20917552   0.20400685   0.19832177   0.19219902   0.18572103   0.17897093   0.17202983   0.16497459   0.15787601   0.15079764   0.14379505   0.13691555   0.13019828   0.12367457   0.11736857   0.11129794   0.10547461   0.09990559   0.09459374   0.08953848   0.08473647   0.08018216   0.07586833   0.07178653   0.06792741   0.06428108   0.06083730   0.05758574   0.05451608   0.05161820   0.04888218   0.04629847   0.04385787   0.04155159   0.03937125   0.03730891   0.03535706   0.03350862   0.03175692   0.03009569   0.02851908   0.02702159   0.02559807   0.02424376   0.02295418   0.02172519   0.02055295   0.01943391   0.01836479   0.01734258   0.01636455   0.01542822   0.01453135   0.01367195   0.01284831   0.01205894   0.01130259   0.01057828   0.00988526   0.00922301   0.00859126   0.00798993   0.00741914   0.00687920   0.00637052   0.00589361   0.00544899   0.00503719   0.00465859   0.00431343   0.00400173   0.00372318   0.00347717   0.00326270   0.00307841   0.00292256   0.00279312   0.00268776   0.00260397   0.00253912   0.00249053   0.00245557   0.00243172   0.00241661   0.00240810   0.00240427   0.00240344   0.00240422   0.00240543   0.00240613   0.00240561   0.00240332   0.00239888   0.00239205   0.00238272   0.00237085   0.00235649   0.00233973   0.00232073   0.00229965   0.00227671   0.00225209   0.00222603   0.00219874   0.00217044   0.00214133   0.00211162   0.00208149   0.00205114   0.00202072   0.00199041   0.00196035   0.00193067   0.00190151   0.00187299   0.00184520   0.00181826   0.00179225   0.00176724   0.00174333   0.00172057   0.00169903   0.00167876   0.00165981   0.00164223   0.00162606   0.00161132   0.00159806   0.00158630   0.00157606   0.00156737   0.00156023   0.00155466   0.00155068   0.00154829   0.00154749  
 0.09378850   0.09382371   0.09392944   0.09410593   0.09435360   0.09467305   0.09506504   0.09553049   0.09607052   0.09668641   0.09737962   0.09815179   0.09900474   0.09994047   0.10096119   0.10206926   0.10326725   0.10455790   0.10594414   0.10742908   0.10901599   0.11070830   0.11250958   0.11442355   0.11645399   0.11860478   0.12087982   0.12328298   0.12581804   0.12848862   0.13129809   0.13424944   0.13734513   0.14058698   0.14397592   0.14751180   0.15119311   0.15501670   0.15897742   0.16306775   0.16727738   0.17159277   0.17599664   0.18046753   0.18497931   0.18950070   0.19399499   0.19841972   0.20272666   0.20686198   0.21076663   0.21437722   0.21762715   0.22044821   0.22277258   0.22453517   0.22567620   0.22614391   0.22589721   0.22490798   0.22316299   0.22066500   0.21743321   0.21350270   0.20892308   0.20375643   0.19807459   0.19195619   0.18548354   0.17873963   0.17180542   0.16475760   0.15766684   0.15059655   0.14360218   0.13673091   0.13002180   0.12350611   0.11720792   0.11114484   0.10532877   0.09976669   0.09446145   0.08941246   0.08461638   0.08006768   0.07575913   0.07168229   0.06782785   0.06418590   0.06074623   0.05749853   0.05443250   0.05153801   0.04880518   0.04622447   0.04378669   0.04148306   0.03930521   0.03724523   0.03529560   0.03344925   0.03169953   0.03004019   0.02846537   0.02696957   0.02554767   0.02419490   0.02290679   0.02167921   0.02050832   0.01939057   0.01832269   0.01730168   0.01632481   0.01538959   0.01449380   0.01363545   0.01281282   0.01202443   0.01126904   0.01054565   0.00985353   0.00919215   0.00856124   0.00796072   0.00739073   0.00685154   0.00634358   0.00586736   0.00542340   0.00501221   0.00463419   0.00428958   0.00397838   0.00370030   0.00345472   0.00324065   0.00305672   0.00290122   0.00277208   0.00266701   0.00258349   0.00251889   0.00247055   0.00243582   0.00241220   0.00239731   0.00238902   0.00238540   0.00238479   0.00238577   0.00238719   0.00238811   0.00238779   0.00238570   0.00238146   0.00237484   0.00236570   0.00235403   0.00233985   0.00232328   0.00230445   0.00228356   0.00226078   0.00223633   0.00221043   0.00218330   0.00215514   0.00212618   0.00209661   0.00206662   0.00203639   0.00200610   0.00197591   0.00194596   0.00191639   0.00188734   0.00185891   0.00183122   0.00180437   0.00177844   0.00175351   0.00172968   0.00170699   0.00168551   0.00166530   0.00164641   0.00162888   0.00161275   0.00159806   0.00158484   0.00157311   0.00156290   0.00155423   0.00154711   0.00154156   0.00153759   0.00153521   0.00153441  
 0.09374971   0.09378491   0.09389058   0.09406698   0.09431454   0.09463383   0.09502562   0.09549084   0.09603061   0.09664619   0.09733904   0.09811082   0.09896333   0.09989859   0.10091878   0.10202627   0.10322362   0.10451358   0.10589908   0.10738320   0.10896922   0.11066057   0.11246082   0.11437367   0.11640290   0.11855238   0.12082601   0.12322763   0.12576104   0.12842984   0.13123738   0.13418664   0.13728008   0.14051949   0.14390579   0.14743882   0.15111704   0.15493729   0.15889441   0.16298084   0.16718628   0.17149715   0.17589617   0.18036186   0.18486807   0.18938355   0.19387156   0.19828967   0.20258968   0.20671777   0.21061497   0.21421794   0.21746017   0.22027355   0.22259039   0.22434571   0.22547988   0.22594130   0.22568900   0.22469501   0.22294621   0.22044548   0.21721206   0.21328107   0.20870213   0.20353728   0.19785830   0.19174374   0.18527578   0.17853729   0.17160910   0.16456778   0.15748385   0.15042062   0.14343342   0.13656934   0.12986735   0.12335865   0.11706727   0.11101078   0.10520103   0.09964501   0.09434554   0.08930203   0.08451113   0.07996732   0.07566339   0.07159089   0.06774052   0.06410240   0.06066633   0.05742200   0.05435914   0.05146762   0.04873758   0.04615949   0.04372417   0.04142286   0.03924720   0.03718927   0.03524158   0.03339707   0.03164909   0.02999140   0.02841813   0.02692382   0.02550334   0.02415191   0.02286509   0.02163874   0.02046902   0.01935241   0.01828562   0.01726566   0.01628980   0.01535555   0.01446070   0.01360327   0.01278153   0.01199399   0.01123943   0.01051686   0.00982551   0.00916490   0.00853472   0.00793491   0.00736560   0.00682707   0.00631975   0.00584412   0.00540074   0.00499009   0.00461258   0.00426844   0.00395769   0.00368002   0.00343482   0.00322110   0.00303749   0.00288228   0.00275343   0.00264861   0.00256533   0.00250096   0.00245283   0.00241831   0.00239489   0.00238020   0.00237210   0.00236867   0.00236825   0.00236942   0.00237103   0.00237213   0.00237200   0.00237009   0.00236603   0.00235958   0.00235062   0.00233912   0.00232511   0.00230870   0.00229003   0.00226929   0.00224666   0.00222236   0.00219660   0.00216961   0.00214159   0.00211275   0.00208330   0.00205343   0.00202332   0.00199314   0.00196305   0.00193320   0.00190373   0.00187477   0.00184643   0.00181882   0.00179205   0.00176619   0.00174134   0.00171757   0.00169494   0.00167352   0.00165337   0.00163452   0.00161704   0.00160095   0.00158630   0.00157311   0.00156141   0.00155123   0.00154258   0.00153548   0.00152994   0.00152598   0.00152360   0.00152281  
 0.09371581   0.09375099   0.09385662   0.09403295   0.09428039   0.09459955   0.09499117   0.09545619   0.09599572   0.09661103   0.09730358   0.09807502   0.09892715   0.09986199   0.10088171   0.10198870   0.10318550   0.10447486   0.10585969   0.10734311   0.10892836   0.11061887   0.11241822   0.11433009   0.11635827   0.11850661   0.12077901   0.12317931   0.12571128   0.12837853   0.13118440   0.13413185   0.13722333   0.14046062   0.14384464   0.14737520   0.15105075   0.15486812   0.15882212   0.16290520   0.16710702   0.17141399   0.17580883   0.18027005   0.18477148   0.18928187   0.19376449   0.19817692   0.20247098   0.20659288   0.21048370   0.21408015   0.21731580   0.22012263   0.22243303   0.22418215   0.22531049   0.22576655   0.22550950   0.22451148   0.22275947   0.22025642   0.21702165   0.21309030   0.20851199   0.20334872   0.19767223   0.19156098   0.18509707   0.17836325   0.17144024   0.16440450   0.15732645   0.15026927   0.14328822   0.13643032   0.12973444   0.12323174   0.11694621   0.11089537   0.10509106   0.09954023   0.09424571   0.08920690   0.08442046   0.07988084   0.07558087   0.07151210   0.06766523   0.06403040   0.06059742   0.05735600   0.05429585   0.05140689   0.04867925   0.04610341   0.04367021   0.04137089   0.03919711   0.03714095   0.03519494   0.03335201   0.03160552   0.02994924   0.02837732   0.02688428   0.02546502   0.02411475   0.02282903   0.02160374   0.02043504   0.01931940   0.01825355   0.01723449   0.01625950   0.01532609   0.01443205   0.01357540   0.01275442   0.01196762   0.01121378   0.01049189   0.00980122   0.00914126   0.00851171   0.00791251   0.00734379   0.00680582   0.00629904   0.00582393   0.00538104   0.00497085   0.00459378   0.00425006   0.00393968   0.00366237   0.00341750   0.00320408   0.00302075   0.00286580   0.00273718   0.00263259   0.00254952   0.00248535   0.00243741   0.00240307   0.00237982   0.00236531   0.00235738   0.00235412   0.00235386   0.00235520   0.00235697   0.00235823   0.00235826   0.00235651   0.00235261   0.00234631   0.00233750   0.00232615   0.00231228   0.00229601   0.00227749   0.00225688   0.00223438   0.00221021   0.00218457   0.00215770   0.00212979   0.00210107   0.00207172   0.00204196   0.00201194   0.00198186   0.00195186   0.00192210   0.00189272   0.00186383   0.00183557   0.00180804   0.00178133   0.00175554   0.00173075   0.00170703   0.00168446   0.00166309   0.00164298   0.00162418   0.00160673   0.00159068   0.00157606   0.00156290   0.00155123   0.00154107   0.00153243   0.00152535   0.00151983   0.00151587   0.00151350   0.00151271  
 0.09368692   0.09372209   0.09382768   0.09400394   0.09425130   0.09457033   0.09496181   0.09542666   0.09596599   0.09658107   0.09727336   0.09804451   0.09889632   0.09983080   0.10085013   0.10195668   0.10315301   0.10444186   0.10582614   0.10730894   0.10889354   0.11058335   0.11238193   0.11429297   0.11632025   0.11846763   0.12073898   0.12313816   0.12566891   0.12833485   0.13113930   0.13408521   0.13717504   0.14041055   0.14379263   0.14732110   0.15099440   0.15480933   0.15876071   0.16284095   0.16703972   0.17134342   0.17573474   0.18019219   0.18468961   0.18919572   0.19367382   0.19808148   0.20237055   0.20648727   0.21037274   0.21396374   0.21719389   0.21999524   0.22230027   0.22404423   0.22516770   0.22561930   0.22535830   0.22435694   0.22260227   0.22009732   0.21686145   0.21292983   0.20835207   0.20319016   0.19751578   0.19140732   0.18494682   0.17821693   0.17129829   0.16426723   0.15719411   0.15014203   0.14316614   0.13631341   0.12962266   0.12312500   0.11684437   0.11079827   0.10499852   0.09945206   0.09416169   0.08912683   0.08434412   0.07980803   0.07551138   0.07144574   0.06760181   0.06396975   0.06053936   0.05730037   0.05424251   0.05135569   0.04863007   0.04605613   0.04362471   0.04132707   0.03915486   0.03710019   0.03515558   0.03331398   0.03156875   0.02991367   0.02834287   0.02685091   0.02543267   0.02408337   0.02279859   0.02157419   0.02040634   0.01929152   0.01822645   0.01720815   0.01623389   0.01530119   0.01440783   0.01355184   0.01273149   0.01194531   0.01119207   0.01047076   0.00978066   0.00912124   0.00849222   0.00789354   0.00732530   0.00678781   0.00628148   0.00580681   0.00536433   0.00495453   0.00457783   0.00423445   0.00392440   0.00364738   0.00340279   0.00318963   0.00300654   0.00285180   0.00272339   0.00261898   0.00253609   0.00247209   0.00242431   0.00239013   0.00236703   0.00235266   0.00234488   0.00234176   0.00234165   0.00234313   0.00234503   0.00234643   0.00234660   0.00234498   0.00234121   0.00233505   0.00232637   0.00231514   0.00230140   0.00228525   0.00226684   0.00224634   0.00222396   0.00219989   0.00217436   0.00214759   0.00211978   0.00209115   0.00206190   0.00203222   0.00200229   0.00197229   0.00194237   0.00191268   0.00188336   0.00185455   0.00182635   0.00179887   0.00177222   0.00174649   0.00172175   0.00169808   0.00167555   0.00165423   0.00163416   0.00161539   0.00159798   0.00158196   0.00156737   0.00155423   0.00154258   0.00153243   0.00152382   0.00151675   0.00151123   0.00150729   0.00150492   0.00150413  
 0.09366314   0.09369830   0.09380386   0.09398007   0.09422735   0.09454629   0.09493765   0.09540236   0.09594152   0.09655641   0.09724849   0.09801940   0.09887094   0.09980512   0.10082413   0.10193033   0.10312627   0.10441470   0.10579852   0.10728083   0.10886489   0.11055411   0.11235207   0.11426242   0.11628897   0.11843556   0.12070606   0.12310431   0.12563407   0.12829893   0.13110221   0.13404687   0.13713535   0.14036939   0.14374989   0.14727665   0.15094811   0.15476106   0.15871029   0.16278823   0.16698451   0.17128554   0.17567400   0.18012838   0.18462253   0.18912516   0.19359958   0.19800338   0.20228839   0.20640090   0.21028204   0.21386863   0.21709432   0.21989123   0.22219192   0.22393170   0.22505124   0.22549924   0.22523506   0.22423100   0.22247420   0.21996773   0.21673099   0.21279917   0.20822189   0.20306109   0.19738844   0.19128228   0.18482456   0.17809787   0.17118277   0.16415553   0.15708642   0.15003847   0.14306678   0.13621826   0.12953168   0.12303811   0.11676146   0.11071921   0.10492317   0.09938025   0.09409326   0.08906160   0.08428192   0.07974870   0.07545475   0.07139165   0.06755012   0.06392030   0.06049203   0.05725501   0.05419901   0.05131394   0.04858996   0.04601756   0.04358759   0.04129131   0.03912039   0.03706693   0.03512347   0.03328295   0.03153874   0.02988462   0.02831475   0.02682366   0.02540625   0.02405775   0.02277372   0.02155005   0.02038290   0.01926874   0.01820431   0.01718662   0.01621295   0.01528083   0.01438802   0.01353257   0.01271274   0.01192706   0.01117430   0.01045348   0.00976383   0.00910485   0.00847626   0.00787799   0.00731016   0.00677306   0.00626709   0.00579277   0.00535063   0.00494115   0.00456474   0.00422164   0.00391185   0.00363509   0.00339072   0.00317776   0.00299487   0.00284031   0.00271206   0.00260782   0.00252507   0.00246120   0.00241356   0.00237951   0.00235653   0.00234229   0.00233462   0.00233162   0.00233162   0.00233322   0.00233524   0.00233675   0.00233703   0.00233553   0.00233187   0.00232581   0.00231724   0.00230611   0.00229247   0.00227642   0.00225811   0.00223770   0.00221541   0.00219143   0.00216599   0.00213929   0.00211157   0.00208301   0.00205384   0.00202423   0.00199437   0.00196443   0.00193457   0.00190495   0.00187569   0.00184693   0.00181878   0.00179136   0.00176475   0.00173906   0.00171436   0.00169074   0.00166825   0.00164695   0.00162692   0.00160818   0.00159080   0.00157480   0.00156023   0.00154711   0.00153548   0.00152535   0.00151675   0.00150969   0.00150418   0.00150024   0.00149787   0.00149709  
 0.09364456   0.09367971   0.09378524   0.09396141   0.09420863   0.09452750   0.09491877   0.09538336   0.09592240   0.09653714   0.09722906   0.09799977   0.09885111   0.09978506   0.10080382   0.10190974   0.10310538   0.10439348   0.10577694   0.10725886   0.10884250   0.11053127   0.11232873   0.11423856   0.11626454   0.11841051   0.12068034   0.12307787   0.12560685   0.12827087   0.13107326   0.13401694   0.13710436   0.14033726   0.14371654   0.14724197   0.15091200   0.15472341   0.15867097   0.16274712   0.16694147   0.17124043   0.17562667   0.18007868   0.18457029   0.18907024   0.19354181   0.19794261   0.20222450   0.20633376   0.21021155   0.21379472   0.21701697   0.21981047   0.22210781   0.22384437   0.22496088   0.22540612   0.22513949   0.22413337   0.22237493   0.21986731   0.21662991   0.21269795   0.20812104   0.20296112   0.19728982   0.19118543   0.18472987   0.17800566   0.17109331   0.16406903   0.15700302   0.14995827   0.14298983   0.13614456   0.12946120   0.12297080   0.11669723   0.11065796   0.10486478   0.09932460   0.09404022   0.08901104   0.08423371   0.07970270   0.07541084   0.07134971   0.06751003   0.06388195   0.06045531   0.05721983   0.05416527   0.05128155   0.04855884   0.04598763   0.04355879   0.04126356   0.03909364   0.03704112   0.03509854   0.03325885   0.03151544   0.02986207   0.02829291   0.02680250   0.02538574   0.02403785   0.02275441   0.02153129   0.02036468   0.01925104   0.01818710   0.01716989   0.01619668   0.01526500   0.01437262   0.01351758   0.01269816   0.01191287   0.01116049   0.01044003   0.00975073   0.00909210   0.00846385   0.00786590   0.00729837   0.00676157   0.00625589   0.00578184   0.00533995   0.00493072   0.00455455   0.00421167   0.00390208   0.00362550   0.00338131   0.00316852   0.00298577   0.00283135   0.00270323   0.00259911   0.00251648   0.00245272   0.00240518   0.00237123   0.00234835   0.00233420   0.00232663   0.00232372   0.00232381   0.00232550   0.00232761   0.00232921   0.00232957   0.00232816   0.00232458   0.00231861   0.00231012   0.00229907   0.00228551   0.00226954   0.00225130   0.00223097   0.00220875   0.00218484   0.00215946   0.00213283   0.00210517   0.00207667   0.00204755   0.00201800   0.00198819   0.00195831   0.00192850   0.00189892   0.00186971   0.00184099   0.00181288   0.00178550   0.00175893   0.00173327   0.00170861   0.00168501   0.00166255   0.00164128   0.00162127   0.00160256   0.00158520   0.00156922   0.00155466   0.00154156   0.00152994   0.00151983   0.00151123   0.00150418   0.00149868   0.00149475   0.00149238   0.00149159  
 0.09363124   0.09366638   0.09377190   0.09394804   0.09419522   0.09451403   0.09490523   0.09536975   0.09590869   0.09652333   0.09721512   0.09798571   0.09883690   0.09977068   0.10078926   0.10189498   0.10309041   0.10437827   0.10576147   0.10724312   0.10882646   0.11051490   0.11231201   0.11422146   0.11624703   0.11839256   0.12066191   0.12305892   0.12558735   0.12825078   0.13105251   0.13399550   0.13708216   0.14031426   0.14369265   0.14721714   0.15088615   0.15469645   0.15864283   0.16271770   0.16691068   0.17120816   0.17559282   0.18004314   0.18453295   0.18903098   0.19350053   0.19789920   0.20217886   0.20628581   0.21016123   0.21374197   0.21696178   0.21975285   0.22204781   0.22378209   0.22489647   0.22533974   0.22507138   0.22406380   0.22230421   0.21979577   0.21655791   0.21262586   0.20804923   0.20288994   0.19721960   0.19111648   0.18466245   0.17794002   0.17102962   0.16400744   0.15694364   0.14990116   0.14293504   0.13609208   0.12941101   0.12292286   0.11665148   0.11061433   0.10482319   0.09928496   0.09400244   0.08897502   0.08419936   0.07966993   0.07537956   0.07131983   0.06748146   0.06385462   0.06042914   0.05719475   0.05414122   0.05125846   0.04853665   0.04596629   0.04353825   0.04124377   0.03907456   0.03702271   0.03508076   0.03324167   0.03149882   0.02984599   0.02827734   0.02678741   0.02537110   0.02402365   0.02274063   0.02151791   0.02035168   0.01923840   0.01817482   0.01715795   0.01618507   0.01525370   0.01436163   0.01350689   0.01268775   0.01190274   0.01115062   0.01043042   0.00974138   0.00908299   0.00845497   0.00785725   0.00728995   0.00675335   0.00624788   0.00577402   0.00533232   0.00492326   0.00454725   0.00420453   0.00389508   0.00361864   0.00337457   0.00316190   0.00297926   0.00282494   0.00269692   0.00259288   0.00251033   0.00244665   0.00239918   0.00236530   0.00234249   0.00232841   0.00232091   0.00231806   0.00231822   0.00231997   0.00232215   0.00232381   0.00232424   0.00232288   0.00231937   0.00231346   0.00230502   0.00229403   0.00228053   0.00226461   0.00224643   0.00222615   0.00220398   0.00218012   0.00215479   0.00212821   0.00210059   0.00207213   0.00204306   0.00201354   0.00198378   0.00195393   0.00192415   0.00189461   0.00186543   0.00183674   0.00180866   0.00178130   0.00175476   0.00172913   0.00170449   0.00168091   0.00165847   0.00163723   0.00161723   0.00159854   0.00158119   0.00156523   0.00155068   0.00153759   0.00152598   0.00151587   0.00150729   0.00150024   0.00149475   0.00149082   0.00148845   0.00148767  
 0.09362323   0.09365837   0.09376387   0.09394000   0.09418715   0.09450593   0.09489709   0.09536156   0.09590045   0.09651502   0.09720675   0.09797725   0.09882835   0.09976204   0.10078050   0.10188611   0.10308140   0.10436912   0.10575217   0.10723365   0.10881681   0.11050506   0.11230196   0.11421118   0.11623650   0.11838176   0.12065083   0.12304753   0.12557563   0.12823869   0.13104004   0.13398261   0.13706882   0.14030043   0.14367830   0.14720222   0.15087062   0.15468026   0.15862593   0.16270003   0.16689219   0.17118878   0.17557249   0.18002180   0.18451053   0.18900742   0.19347575   0.19787315   0.20215148   0.20625705   0.21013104   0.21371034   0.21692869   0.21971831   0.22201185   0.22374477   0.22485786   0.22529997   0.22503058   0.22402212   0.22226185   0.21975292   0.21651480   0.21258269   0.20800622   0.20284732   0.19717755   0.19107520   0.18462209   0.17790071   0.17099149   0.16397057   0.15690809   0.14986698   0.14290223   0.13606066   0.12938096   0.12289416   0.11662409   0.11058821   0.10479828   0.09926122   0.09397981   0.08895345   0.08417878   0.07965030   0.07536082   0.07130193   0.06746435   0.06383824   0.06041346   0.05717973   0.05412680   0.05124462   0.04852336   0.04595350   0.04352594   0.04123191   0.03906312   0.03701167   0.03507010   0.03323137   0.03148886   0.02983634   0.02826800   0.02677836   0.02536232   0.02401514   0.02273236   0.02150989   0.02034389   0.01923083   0.01816746   0.01715079   0.01617810   0.01524692   0.01435504   0.01350047   0.01268150   0.01189665   0.01114470   0.01042465   0.00973576   0.00907752   0.00844964   0.00785206   0.00728489   0.00674842   0.00624307   0.00576933   0.00532774   0.00491878   0.00454287   0.00420024   0.00389088   0.00361452   0.00337053   0.00315792   0.00297535   0.00282109   0.00269312   0.00258913   0.00250663   0.00244300   0.00239558   0.00236174   0.00233898   0.00232494   0.00231747   0.00231467   0.00231487   0.00231666   0.00231887   0.00232057   0.00232104   0.00231972   0.00231624   0.00231037   0.00230197   0.00229101   0.00227754   0.00226166   0.00224350   0.00222326   0.00220112   0.00217729   0.00215199   0.00212543   0.00209783   0.00206941   0.00204036   0.00201087   0.00198112   0.00195129   0.00192154   0.00189202   0.00186286   0.00183419   0.00180613   0.00177879   0.00175226   0.00172664   0.00170202   0.00167845   0.00165602   0.00163479   0.00161480   0.00159612   0.00157878   0.00156283   0.00154829   0.00153521   0.00152360   0.00151350   0.00150492   0.00149787   0.00149238   0.00148845   0.00148609   0.00148531  
 0.09362055   0.09365569   0.09376120   0.09393731   0.09418446   0.09450323   0.09489438   0.09535883   0.09589770   0.09651225   0.09720395   0.09797443   0.09882549   0.09975915   0.10077758   0.10188314   0.10307840   0.10436607   0.10574907   0.10723049   0.10881359   0.11050177   0.11229860   0.11420775   0.11623299   0.11837816   0.12064713   0.12304373   0.12557172   0.12823466   0.13103588   0.13397831   0.13706437   0.14029581   0.14367351   0.14719724   0.15086543   0.15467486   0.15862029   0.16269414   0.16688602   0.17118232   0.17556571   0.18001468   0.18450305   0.18899956   0.19346749   0.19786447   0.20214235   0.20624746   0.21012098   0.21369980   0.21691766   0.21970680   0.22199987   0.22373234   0.22484500   0.22528672   0.22501698   0.22400824   0.22224774   0.21973865   0.21650044   0.21256832   0.20799190   0.20283312   0.19716355   0.19106145   0.18460865   0.17788763   0.17097879   0.16395829   0.15689625   0.14985559   0.14289131   0.13605019   0.12937096   0.12288460   0.11661497   0.11057951   0.10478999   0.09925331   0.09397227   0.08894626   0.08417193   0.07964376   0.07535458   0.07129596   0.06745865   0.06383279   0.06040824   0.05717472   0.05412200   0.05124001   0.04851893   0.04594924   0.04352184   0.04122796   0.03905931   0.03700799   0.03506655   0.03322794   0.03148554   0.02983313   0.02826489   0.02677534   0.02535940   0.02401230   0.02272961   0.02150721   0.02034129   0.01922830   0.01816500   0.01714841   0.01617578   0.01524467   0.01435284   0.01349833   0.01267942   0.01189463   0.01114273   0.01042273   0.00973389   0.00907570   0.00844787   0.00785033   0.00728320   0.00674677   0.00624146   0.00576776   0.00532621   0.00491729   0.00454141   0.00419881   0.00388948   0.00361315   0.00336918   0.00315660   0.00297404   0.00281981   0.00269186   0.00258789   0.00250540   0.00244178   0.00239438   0.00236055   0.00233780   0.00232378   0.00231632   0.00231353   0.00231375   0.00231555   0.00231778   0.00231949   0.00231997   0.00231866   0.00231520   0.00230933   0.00230095   0.00229000   0.00227654   0.00226067   0.00224253   0.00222229   0.00220016   0.00217634   0.00215105   0.00212450   0.00209692   0.00206850   0.00203946   0.00200997   0.00198024   0.00195042   0.00192067   0.00189115   0.00186200   0.00183334   0.00180528   0.00177795   0.00175143   0.00172581   0.00170119   0.00167763   0.00165521   0.00163398   0.00161400   0.00159531   0.00157798   0.00156203   0.00154749   0.00153441   0.00152281   0.00151271   0.00150413   0.00149709   0.00149159   0.00148767   0.00148531   0.00148452  


==> anc/c2B/fig2/README.md <==
# Figure 2

This directory contains the para.dat necessary to reproduce the c2B results
in figure 2 of the article. Results that you should obtain running the
programme are contained in the "results" directory.

In order to reproduce these results, simply type 
(in the present directory):

```
$ c2B mdc
```

to produce the "mdc.dat" file, and

```
$ c2B dos
```

to produce the "dos.dat" file. 

"mdc.dat" contains an image of the Momentum density curve as a function 
          of kx and ky.
"dos.dat" contains the DOS as a function of the frequency $\omega$.

Plot in gnuplot with:
gnuplot> plot 'mdc.dat' matrix with image

Plot in gnuplot with:
gnuplot> plot 'dos.dat' u 1:2 w l

The user can also run an interactive version of the code, to visualize via gnuplot the Fermi
surface as a function of the parameters with the command:

```
$ c2B i
```

Cycle through the different Fermi surfaces by pressing 'g' in the interactive mode. This
reproduce the Fig 1e,d,f,c respectively. If you want to obtain the same results with the
task 'mdc', change the 'periodization parameter in para.dat:

       0 = green          (Fig. 2g)
       1 = cumulant       (Fig. 2b)
       2 = compact tiling (not published)
       3 = exact          (not published)
       
Try changing the "mu" and "eta" to obtain all the spectral weight 
of Fig. 2.



==> anc/c2B/fig2/para.dat <==
#para.dat
#you can comment para.dat using '#'

#hamiltonian parameters:
ETA   0.005
MU   -0.85
OMEGA 0
t     1.0
tp   -0.3
tpp   0.2
DELTA 1.1

#cuba parameters:
EPSREL  0.00001
EPSABS  0.0001
MAXEVAL 1000000
MINEVAL 100000

#DOS loop parameters:
nOmega   501 
omegaMin -2. 
omegaMax 2.



==> anc/c2B/fig2/results/dos.dat <==
 w      dos          err
-2.00   0.106593   0.000100
-1.99   0.107259   0.000100
-1.98   0.108013   0.000100
-1.98   0.108733   0.000100
-1.97   0.109533   0.000100
-1.96   0.110406   0.000100
-1.95   0.111184   0.000100
-1.94   0.112037   0.000100
-1.94   0.112917   0.000100
-1.93   0.113849   0.000100
-1.92   0.114774   0.000100
-1.91   0.115776   0.000100
-1.90   0.116785   0.000100
-1.90   0.117823   0.000100
-1.89   0.118901   0.000100
-1.88   0.120085   0.000100
-1.87   0.121295   0.000100
-1.86   0.122478   0.000100
-1.86   0.123836   0.000100
-1.85   0.125219   0.000100
-1.84   0.126667   0.000100
-1.83   0.128168   0.000100
-1.82   0.129827   0.000100
-1.82   0.131577   0.000100
-1.81   0.133383   0.000100
-1.80   0.135424   0.000100
-1.79   0.137561   0.000100
-1.78   0.139931   0.000100
-1.78   0.142442   0.000100
-1.77   0.145326   0.000100
-1.76   0.148607   0.000100
-1.75   0.152266   0.000100
-1.74   0.156439   0.000100
-1.74   0.161454   0.000100
-1.73   0.167609   0.000100
-1.72   0.175333   0.000100
-1.71   0.186611   0.000100
-1.70   0.204014   0.000100
-1.70   0.239651   0.000100
-1.69   0.312211   0.000100
-1.68   0.327648   0.000100
-1.67   0.323759   0.000100
-1.66   0.319133   0.000100
-1.66   0.315314   0.000100
-1.65   0.312229   0.000100
-1.64   0.309746   0.000100
-1.63   0.307895   0.000100
-1.62   0.306558   0.000100
-1.62   0.305559   0.000100
-1.61   0.304922   0.000100
-1.60   0.304620   0.000100
-1.59   0.304618   0.000100
-1.58   0.304905   0.000100
-1.58   0.305498   0.000100
-1.57   0.306331   0.000100
-1.56   0.307423   0.000100
-1.55   0.308877   0.000100
-1.54   0.310609   0.000100
-1.54   0.312680   0.000100
-1.53   0.314945   0.000100
-1.52   0.317855   0.000100
-1.51   0.321071   0.000100
-1.50   0.324736   0.000100
-1.50   0.328965   0.000100
-1.49   0.333860   0.000100
-1.48   0.339494   0.000100
-1.47   0.346241   0.000100
-1.46   0.354205   0.000100
-1.46   0.363967   0.000100
-1.45   0.376283   0.000100
-1.44   0.392744   0.000100
-1.43   0.416958   0.000100
-1.42   0.460591   0.000100
-1.42   0.580076   0.000100
-1.41   0.687693   0.000100
-1.40   0.599037   0.000100
-1.39   0.539609   0.000100
-1.38   0.502077   0.000100
-1.38   0.475594   0.000100
-1.37   0.455945   0.000100
-1.36   0.440470   0.000100
-1.35   0.428066   0.000100
-1.34   0.417885   0.000100
-1.34   0.409539   0.000100
-1.33   0.402474   0.000100
-1.32   0.396790   0.000100
-1.31   0.391968   0.000100
-1.30   0.387806   0.000100
-1.30   0.384010   0.000100
-1.29   0.379856   0.000100
-1.28   0.374011   0.000100
-1.27   0.359767   0.000100
-1.26   0.307358   0.000100
-1.26   0.266613   0.000100
-1.25   0.253095   0.000100
-1.24   0.245145   0.000100
-1.23   0.239039   0.000100
-1.22   0.233933   0.000100
-1.22   0.229590   0.000100
-1.21   0.225982   0.000100
-1.20   0.223415   0.000100
-1.19   0.221818   0.000100
-1.18   0.222187   0.000100
-1.18   0.224717   0.000100
-1.17   0.231094   0.000100
-1.16   0.244490   0.000100
-1.15   0.260953   0.000100
-1.14   0.242987   0.000100
-1.14   0.227270   0.000100
-1.13   0.216895   0.000100
-1.12   0.209066   0.000100
-1.11   0.202941   0.000100
-1.10   0.197937   0.000100
-1.10   0.193591   0.000100
-1.09   0.189816   0.000100
-1.08   0.186390   0.000100
-1.07   0.183500   0.000100
-1.06   0.180803   0.000100
-1.06   0.178709   0.000100
-1.05   0.177382   0.000100
-1.04   0.179178   0.000100
-1.03   0.180001   0.000100
-1.02   0.179684   0.000100
-1.02   0.179125   0.000100
-1.01   0.178534   0.000100
-1.00   0.177915   0.000100
-0.99   0.176989   0.000100
-0.98   0.176451   0.000100
-0.98   0.175712   0.000100
-0.97   0.175044   0.000100
-0.96   0.174498   0.000100
-0.95   0.173848   0.000100
-0.94   0.173134   0.000100
-0.94   0.172468   0.000100
-0.93   0.171759   0.000100
-0.92   0.170939   0.000100
-0.91   0.170245   0.000100
-0.90   0.169667   0.000100
-0.90   0.168932   0.000100
-0.89   0.168230   0.000100
-0.88   0.167549   0.000100
-0.87   0.166825   0.000100
-0.86   0.166144   0.000100
-0.86   0.165476   0.000100
-0.85   0.164801   0.000100
-0.84   0.164079   0.000100
-0.83   0.163400   0.000100
-0.82   0.162681   0.000100
-0.82   0.162060   0.000100
-0.81   0.161385   0.000100
-0.80   0.160634   0.000100
-0.79   0.160052   0.000100
-0.78   0.159380   0.000100
-0.78   0.158702   0.000100
-0.77   0.158084   0.000100
-0.76   0.157427   0.000100
-0.75   0.156768   0.000100
-0.74   0.155810   0.000100
-0.74   0.155541   0.000100
-0.73   0.154926   0.000100
-0.72   0.154315   0.000100
-0.71   0.153670   0.000100
-0.70   0.153038   0.000100
-0.70   0.152486   0.000100
-0.69   0.151895   0.000100
-0.68   0.151299   0.000100
-0.67   0.150650   0.000100
-0.66   0.150113   0.000100
-0.66   0.149518   0.000100
-0.65   0.148958   0.000100
-0.64   0.148395   0.000100
-0.63   0.147737   0.000100
-0.62   0.147247   0.000100
-0.62   0.146718   0.000100
-0.61   0.146178   0.000100
-0.60   0.145632   0.000100
-0.59   0.145143   0.000100
-0.58   0.144604   0.000100
-0.58   0.144021   0.000100
-0.57   0.143564   0.000100
-0.56   0.143043   0.000100
-0.55   0.142546   0.000100
-0.54   0.142006   0.000100
-0.54   0.141493   0.000100
-0.53   0.140970   0.000100
-0.52   0.140498   0.000100
-0.51   0.140017   0.000100
-0.50   0.139524   0.000100
-0.50   0.139105   0.000100
-0.49   0.138630   0.000100
-0.48   0.138163   0.000100
-0.47   0.137706   0.000100
-0.46   0.137234   0.000100
-0.46   0.136724   0.000100
-0.45   0.136333   0.000100
-0.44   0.135922   0.000100
-0.43   0.135448   0.000100
-0.42   0.135055   0.000100
-0.42   0.134639   0.000100
-0.41   0.134185   0.000100
-0.40   0.133730   0.000100
-0.39   0.133348   0.000100
-0.38   0.132960   0.000100
-0.38   0.132574   0.000100
-0.37   0.132198   0.000100
-0.36   0.131717   0.000100
-0.35   0.131400   0.000100
-0.34   0.131031   0.000100
-0.34   0.130648   0.000100
-0.33   0.130257   0.000100
-0.32   0.129546   0.000100
-0.31   0.129480   0.000100
-0.30   0.129186   0.000100
-0.30   0.128831   0.000100
-0.29   0.128505   0.000100
-0.28   0.128215   0.000100
-0.27   0.127876   0.000100
-0.26   0.127450   0.000100
-0.26   0.127263   0.000100
-0.25   0.126911   0.000100
-0.24   0.126615   0.000100
-0.23   0.126302   0.000100
-0.22   0.125970   0.000100
-0.22   0.125631   0.000100
-0.21   0.125341   0.000100
-0.20   0.124954   0.000100
-0.19   0.124584   0.000100
-0.18   0.124184   0.000100
-0.18   0.123686   0.000100
-0.17   0.123054   0.000100
-0.16   0.122176   0.000100
-0.15   0.120774   0.000100
-0.14   0.118053   0.000100
-0.14   0.110210   0.000100
-0.13   0.081763   0.000100
-0.12   0.064930   0.000100
-0.11   0.060785   0.000100
-0.10   0.059354   0.000100
-0.10   0.058774   0.000100
-0.09   0.058230   0.000100
-0.08   0.058694   0.000100
-0.07   0.058929   0.000100
-0.06   0.059266   0.000100
-0.06   0.059694   0.000100
-0.05   0.060116   0.000100
-0.04   0.060759   0.000100
-0.03   0.061384   0.000100
-0.02   0.062073   0.000100
-0.02   0.062847   0.000100
-0.01   0.063668   0.000100
 0.00   0.064597   0.000100
 0.01   0.065613   0.000100
 0.02   0.066729   0.000100
 0.02   0.067920   0.000100
 0.03   0.069323   0.000100
 0.04   0.070924   0.000100
 0.05   0.072699   0.000100
 0.06   0.074788   0.000100
 0.06   0.077219   0.000100
 0.07   0.080234   0.000100
 0.08   0.083986   0.000100
 0.09   0.089034   0.000100
 0.10   0.096364   0.000100
 0.10   0.107351   0.000100
 0.11   0.109089   0.000100
 0.12   0.095226   0.000100
 0.13   0.086244   0.000100
 0.14   0.079890   0.000100
 0.14   0.075071   0.000100
 0.15   0.071244   0.000100
 0.16   0.068045   0.000100
 0.17   0.065341   0.000100
 0.18   0.063010   0.000100
 0.18   0.060956   0.000100
 0.19   0.059175   0.000100
 0.20   0.057556   0.000100
 0.21   0.056066   0.000100
 0.22   0.054758   0.000100
 0.22   0.053545   0.000100
 0.23   0.052430   0.000100
 0.24   0.051412   0.000100
 0.25   0.050436   0.000100
 0.26   0.049422   0.000100
 0.26   0.048208   0.000100
 0.27   0.047929   0.000100
 0.28   0.047209   0.000100
 0.29   0.046518   0.000100
 0.30   0.045850   0.000100
 0.30   0.045229   0.000100
 0.31   0.044636   0.000100
 0.32   0.044059   0.000100
 0.33   0.043508   0.000100
 0.34   0.042982   0.000100
 0.34   0.042487   0.000100
 0.35   0.041985   0.000100
 0.36   0.041527   0.000100
 0.37   0.041092   0.000100
 0.38   0.040649   0.000100
 0.38   0.040240   0.000100
 0.39   0.039755   0.000100
 0.40   0.039434   0.000100
 0.41   0.039015   0.000100
 0.42   0.038670   0.000100
 0.42   0.038270   0.000100
 0.43   0.037957   0.000094
 0.44   0.037591   0.000086
 0.45   0.037151   0.000069
 0.46   0.036931   0.000089
 0.46   0.036482   0.000067
 0.47   0.036298   0.000078
 0.48   0.035995   0.000082
 0.49   0.035655   0.000075
 0.50   0.035388   0.000051
 0.50   0.035080   0.000066
 0.51   0.034799   0.000064
 0.52   0.034515   0.000086
 0.53   0.034233   0.000072
 0.54   0.033942   0.000061
 0.54   0.033685   0.000055
 0.55   0.033396   0.000055
 0.56   0.033154   0.000048
 0.57   0.032894   0.000062
 0.58   0.032634   0.000057
 0.58   0.032375   0.000045
 0.59   0.032124   0.000041
 0.60   0.031879   0.000069
 0.61   0.031644   0.000045
 0.62   0.031400   0.000048
 0.62   0.031121   0.000030
 0.63   0.030864   0.000035
 0.64   0.030697   0.000042
 0.65   0.030460   0.000029
 0.66   0.030229   0.000032
 0.66   0.030011   0.000049
 0.67   0.029797   0.000035
 0.68   0.029563   0.000032
 0.69   0.029352   0.000035
 0.70   0.029131   0.000026
 0.70   0.028941   0.000018
 0.71   0.028737   0.000015
 0.72   0.028532   0.000016
 0.73   0.028331   0.000013
 0.74   0.028133   0.000019
 0.74   0.027935   0.000010
 0.75   0.027745   0.000013
 0.76   0.027555   0.000013
 0.77   0.027368   0.000009
 0.78   0.027185   0.000006
 0.78   0.027003   0.000011
 0.79   0.026829   0.000012
 0.80   0.026656   0.000006
 0.81   0.026485   0.000007
 0.82   0.026324   0.000004
 0.82   0.026163   0.000005
 0.83   0.026007   0.000006
 0.84   0.025857   0.000004
 0.85   0.025704   0.000003
 0.86   0.025558   0.000003
 0.86   0.025440   0.000002
 0.87   0.025314   0.000001
 0.88   0.025197   0.000001
 0.89   0.025088   0.000001
 0.90   0.024988   0.000001
 0.90   0.024900   0.000000
 0.91   0.024825   0.000000
 0.92   0.024764   0.000000
 0.93   0.024720   0.000000
 0.94   0.024696   0.000000
 0.94   0.024694   0.000000
 0.95   0.024720   0.000000
 0.96   0.024778   0.000000
 0.97   0.024877   0.000000
 0.98   0.025025   0.000000
 0.98   0.025234   0.000000
 0.99   0.025520   0.000000
 1.00   0.025908   0.000000
 1.01   0.026429   0.000000
 1.02   0.027129   0.000000
 1.02   0.028081   0.000000
 1.03   0.029393   0.000000
 1.04   0.031244   0.000000
 1.05   0.033932   0.000000
 1.06   0.037940   0.000000
 1.06   0.043577   0.000000
 1.07   0.051962   0.000000
 1.08   0.090372   0.000000
 1.09   0.253921   0.000000
 1.10   0.595057   0.000000
 1.10   0.579850   0.000000
 1.11   0.456417   0.000000
 1.12   0.384645   0.000000
 1.13   0.338888   0.000000
 1.14   0.306819   0.000000
 1.14   0.282859   0.000000
 1.15   0.264139   0.000000
 1.16   0.249026   0.000000
 1.17   0.236516   0.000000
 1.18   0.225957   0.000001
 1.18   0.216902   0.000001
 1.19   0.209036   0.000002
 1.20   0.202127   0.000001
 1.21   0.196001   0.000003
 1.22   0.190526   0.000003
 1.22   0.185602   0.000005
 1.23   0.181143   0.000005
 1.24   0.177084   0.000005
 1.25   0.173373   0.000008
 1.26   0.169960   0.000007
 1.26   0.166815   0.000009
 1.27   0.163902   0.000017
 1.28   0.161202   0.000028
 1.29   0.158686   0.000030
 1.30   0.156336   0.000025
 1.30   0.154135   0.000024
 1.31   0.152070   0.000026
 1.32   0.150132   0.000027
 1.33   0.148298   0.000027
 1.34   0.146570   0.000029
 1.34   0.144929   0.000034
 1.35   0.143383   0.000034
 1.36   0.141913   0.000029
 1.37   0.140519   0.000028
 1.38   0.139190   0.000034
 1.38   0.137920   0.000034
 1.39   0.136714   0.000031
 1.40   0.135557   0.000029
 1.41   0.134451   0.000037
 1.42   0.133389   0.000042
 1.42   0.132361   0.000051
 1.43   0.131391   0.000067
 1.44   0.130448   0.000061
 1.45   0.129510   0.000039
 1.46   0.128670   0.000063
 1.46   0.127818   0.000054
 1.47   0.126998   0.000029
 1.48   0.126225   0.000048
 1.49   0.125462   0.000037
 1.50   0.124723   0.000042
 1.50   0.124013   0.000029
 1.51   0.123298   0.000028
 1.52   0.122628   0.000032
 1.53   0.121967   0.000028
 1.54   0.121321   0.000024
 1.54   0.120686   0.000025
 1.55   0.120071   0.000035
 1.56   0.119471   0.000023
 1.57   0.118878   0.000019
 1.58   0.118298   0.000023
 1.58   0.117725   0.000015
 1.59   0.117156   0.000020
 1.60   0.116609   0.000016
 1.61   0.116061   0.000013
 1.62   0.115519   0.000017
 1.62   0.114984   0.000017
 1.63   0.114452   0.000015
 1.64   0.113925   0.000018
 1.65   0.113396   0.000012
 1.66   0.112879   0.000011
 1.66   0.112359   0.000010
 1.67   0.111841   0.000009
 1.68   0.111324   0.000007
 1.69   0.110807   0.000007
 1.70   0.110292   0.000005
 1.70   0.109775   0.000005
 1.71   0.109258   0.000006
 1.72   0.108738   0.000007
 1.73   0.108223   0.000006
 1.74   0.107704   0.000005
 1.74   0.107185   0.000005
 1.75   0.106666   0.000004
 1.76   0.106146   0.000005
 1.77   0.105629   0.000003
 1.78   0.105110   0.000002
 1.78   0.104597   0.000003
 1.79   0.104084   0.000005
 1.80   0.103575   0.000005
 1.81   0.103071   0.000003
 1.82   0.102572   0.000004
 1.82   0.102079   0.000003
 1.83   0.101595   0.000006
 1.84   0.101117   0.000005
 1.85   0.100650   0.000006
 1.86   0.100194   0.000007
 1.86   0.099750   0.000006
 1.87   0.099316   0.000008
 1.88   0.098898   0.000015
 1.89   0.098493   0.000012
 1.90   0.098105   0.000008
 1.90   0.097732   0.000011
 1.91   0.097374   0.000014
 1.92   0.097033   0.000010
 1.93   0.096711   0.000013
 1.94   0.096407   0.000013
 1.94   0.096121   0.000014
 1.95   0.095851   0.000019
 1.96   0.095557   0.000013
 1.97   0.095348   0.000014
 1.98   0.095156   0.000015
 1.98   0.094960   0.000020
 1.99   0.094788   0.000019
 2.00   0.094631   0.000025


==> anc/c2B/fig2/results/mdc.dat <==
 0.00018178   0.00018182   0.00018195   0.00018215   0.00018243   0.00018279   0.00018324   0.00018376   0.00018437   0.00018506   0.00018584   0.00018670   0.00018764   0.00018867   0.00018979   0.00019099   0.00019229   0.00019367   0.00019515   0.00019672   0.00019838   0.00020014   0.00020199   0.00020395   0.00020600   0.00020816   0.00021042   0.00021279   0.00021526   0.00021785   0.00022055   0.00022337   0.00022630   0.00022935   0.00023252   0.00023582   0.00023924   0.00024280   0.00024648   0.00025031   0.00025426   0.00025836   0.00026261   0.00026699   0.00027153   0.00027622   0.00028106   0.00028606   0.00029122   0.00029654   0.00030202   0.00030767   0.00031349   0.00031948   0.00032564   0.00033197   0.00033848   0.00034517   0.00035204   0.00035908   0.00036630   0.00037370   0.00038128   0.00038904   0.00039697   0.00040507   0.00041335   0.00042179   0.00043040   0.00043917   0.00044810   0.00045718   0.00046640   0.00047577   0.00048526   0.00049487   0.00050460   0.00051443   0.00052436   0.00053436   0.00054444   0.00055458   0.00056476   0.00057497   0.00058520   0.00059542   0.00060564   0.00061582   0.00062596   0.00063604   0.00064603   0.00065594   0.00066572   0.00067538   0.00068489   0.00069424   0.00070341   0.00071239   0.00072116   0.00072970   0.00073801   0.00074606   0.00075385   0.00076137   0.00076860   0.00077554   0.00078217   0.00078850   0.00079451   0.00080019   0.00080556   0.00081059   0.00081529   0.00081966   0.00082370   0.00082741   0.00083079   0.00083385   0.00083659   0.00083901   0.00084112   0.00084293   0.00084444   0.00084567   0.00084661   0.00084728   0.00084768   0.00084783   0.00084774   0.00084741   0.00084686   0.00084610   0.00084513   0.00084396   0.00084262   0.00084110   0.00083942   0.00083759   0.00083561   0.00083351   0.00083128   0.00082894   0.00082650   0.00082396   0.00082134   0.00081865   0.00081588   0.00081306   0.00081019   0.00080727   0.00080432   0.00080134   0.00079834   0.00079532   0.00079229   0.00078926   0.00078624   0.00078322   0.00078022   0.00077724   0.00077428   0.00077135   0.00076845   0.00076559   0.00076277   0.00075999   0.00075727   0.00075460   0.00075198   0.00074942   0.00074692   0.00074448   0.00074211   0.00073981   0.00073758   0.00073542   0.00073334   0.00073134   0.00072941   0.00072756   0.00072580   0.00072411   0.00072252   0.00072100   0.00071958   0.00071824   0.00071699   0.00071583   0.00071476   0.00071378   0.00071289   0.00071209   0.00071139   0.00071078   0.00071026   0.00070983   0.00070950   0.00070927   0.00070913   0.00070908  
 0.00018182   0.00018187   0.00018199   0.00018219   0.00018247   0.00018283   0.00018328   0.00018380   0.00018441   0.00018510   0.00018588   0.00018674   0.00018768   0.00018871   0.00018983   0.00019104   0.00019233   0.00019372   0.00019519   0.00019676   0.00019842   0.00020018   0.00020204   0.00020399   0.00020605   0.00020821   0.00021047   0.00021284   0.00021532   0.00021790   0.00022060   0.00022342   0.00022635   0.00022940   0.00023258   0.00023588   0.00023930   0.00024286   0.00024655   0.00025037   0.00025433   0.00025843   0.00026268   0.00026707   0.00027161   0.00027630   0.00028114   0.00028614   0.00029130   0.00029663   0.00030211   0.00030777   0.00031359   0.00031958   0.00032575   0.00033209   0.00033861   0.00034531   0.00035218   0.00035924   0.00036647   0.00037389   0.00038149   0.00038927   0.00039723   0.00040537   0.00041370   0.00042221   0.00043090   0.00043980   0.00044890   0.00045824   0.00046788   0.00047795   0.00048874   0.00050110   0.00051809   0.00055690   0.00081583   0.00065667   0.00057536   0.00056868   0.00057313   0.00058072   0.00058951   0.00059888   0.00060853   0.00061832   0.00062818   0.00063806   0.00064790   0.00065769   0.00066739   0.00067698   0.00068644   0.00069575   0.00070490   0.00071387   0.00072263   0.00073118   0.00073950   0.00074758   0.00075540   0.00076297   0.00077026   0.00077727   0.00078399   0.00079043   0.00079658   0.00080245   0.00080805   0.00081338   0.00081850   0.00082344   0.00082832   0.00083330   0.00083881   0.00084580   0.00085720   0.00088538   0.00102972   0.00130614   0.00091417   0.00086862   0.00085762   0.00085368   0.00085188   0.00085081   0.00084998   0.00084918   0.00084831   0.00084732   0.00084618   0.00084490   0.00084346   0.00084186   0.00084012   0.00083824   0.00083623   0.00083409   0.00083184   0.00082948   0.00082701   0.00082446   0.00082183   0.00081912   0.00081634   0.00081351   0.00081063   0.00080770   0.00080474   0.00080175   0.00079875   0.00079572   0.00079269   0.00078966   0.00078663   0.00078360   0.00078060   0.00077761   0.00077465   0.00077171   0.00076881   0.00076595   0.00076312   0.00076035   0.00075762   0.00075494   0.00075232   0.00074976   0.00074726   0.00074482   0.00074245   0.00074014   0.00073791   0.00073575   0.00073367   0.00073166   0.00072973   0.00072788   0.00072612   0.00072443   0.00072283   0.00072132   0.00071989   0.00071855   0.00071730   0.00071614   0.00071507   0.00071409   0.00071320   0.00071240   0.00071169   0.00071108   0.00071056   0.00071014   0.00070981   0.00070957   0.00070943   0.00070938  
 0.00018195   0.00018199   0.00018211   0.00018231   0.00018259   0.00018295   0.00018340   0.00018393   0.00018454   0.00018523   0.00018600   0.00018686   0.00018781   0.00018884   0.00018996   0.00019117   0.00019246   0.00019385   0.00019533   0.00019690   0.00019856   0.00020032   0.00020218   0.00020414   0.00020619   0.00020835   0.00021062   0.00021299   0.00021547   0.00021806   0.00022076   0.00022358   0.00022652   0.00022957   0.00023275   0.00023606   0.00023949   0.00024305   0.00024674   0.00025057   0.00025453   0.00025864   0.00026289   0.00026729   0.00027183   0.00027653   0.00028138   0.00028639   0.00029156   0.00029690   0.00030240   0.00030806   0.00031390   0.00031991   0.00032609   0.00033245   0.00033899   0.00034571   0.00035262   0.00035971   0.00036698   0.00037445   0.00038211   0.00038996   0.00039801   0.00040627   0.00041474   0.00042345   0.00043241   0.00044167   0.00045131   0.00046145   0.00047235   0.00048453   0.00049927   0.00052000   0.00055918   0.00068739   0.00171946   0.00101257   0.00066660   0.00061056   0.00059808   0.00059787   0.00060242   0.00060920   0.00061717   0.00062580   0.00063484   0.00064410   0.00065349   0.00066293   0.00067237   0.00068176   0.00069108   0.00070029   0.00070936   0.00071829   0.00072704   0.00073561   0.00074398   0.00075213   0.00076006   0.00076776   0.00077522   0.00078245   0.00078945   0.00079623   0.00080280   0.00080921   0.00081550   0.00082175   0.00082810   0.00083475   0.00084211   0.00085091   0.00086272   0.00088139   0.00091840   0.00102221   0.00157851   0.00274214   0.00112843   0.00093852   0.00089102   0.00087306   0.00086454   0.00085979   0.00085674   0.00085451   0.00085267   0.00085099   0.00084936   0.00084770   0.00084598   0.00084416   0.00084224   0.00084022   0.00083809   0.00083586   0.00083352   0.00083109   0.00082857   0.00082596   0.00082328   0.00082053   0.00081772   0.00081486   0.00081195   0.00080900   0.00080601   0.00080300   0.00079998   0.00079693   0.00079388   0.00079083   0.00078779   0.00078475   0.00078173   0.00077873   0.00077576   0.00077281   0.00076990   0.00076702   0.00076419   0.00076141   0.00075867   0.00075598   0.00075335   0.00075078   0.00074827   0.00074583   0.00074345   0.00074114   0.00073890   0.00073674   0.00073465   0.00073264   0.00073070   0.00072885   0.00072708   0.00072539   0.00072378   0.00072227   0.00072083   0.00071949   0.00071824   0.00071707   0.00071600   0.00071501   0.00071412   0.00071332   0.00071262   0.00071200   0.00071149   0.00071106   0.00071073   0.00071049   0.00071035   0.00071030  
 0.00018215   0.00018219   0.00018231   0.00018251   0.00018279   0.00018316   0.00018360   0.00018413   0.00018474   0.00018543   0.00018621   0.00018707   0.00018802   0.00018905   0.00019017   0.00019138   0.00019268   0.00019407   0.00019555   0.00019712   0.00019879   0.00020055   0.00020241   0.00020437   0.00020643   0.00020860   0.00021087   0.00021324   0.00021573   0.00021832   0.00022103   0.00022385   0.00022680   0.00022986   0.00023304   0.00023635   0.00023979   0.00024336   0.00024706   0.00025089   0.00025487   0.00025898   0.00026325   0.00026765   0.00027221   0.00027692   0.00028179   0.00028681   0.00029200   0.00029735   0.00030287   0.00030855   0.00031441   0.00032045   0.00032666   0.00033306   0.00033963   0.00034640   0.00035335   0.00036050   0.00036784   0.00037539   0.00038314   0.00039112   0.00039932   0.00040777   0.00041650   0.00042553   0.00043494   0.00044483   0.00045536   0.00046684   0.00047987   0.00049567   0.00051711   0.00055218   0.00062974   0.00091560   0.00332334   0.00157068   0.00081381   0.00067893   0.00063906   0.00062613   0.00062373   0.00062628   0.00063148   0.00063821   0.00064588   0.00065414   0.00066278   0.00067165   0.00068065   0.00068972   0.00069879   0.00070782   0.00071679   0.00072565   0.00073439   0.00074299   0.00075143   0.00075970   0.00076780   0.00077573   0.00078348   0.00079107   0.00079852   0.00080586   0.00081314   0.00082044   0.00082789   0.00083565   0.00084402   0.00085349   0.00086493   0.00087999   0.00090214   0.00093984   0.00101831   0.00124296   0.00243903   0.00529067   0.00150310   0.00105853   0.00094788   0.00090591   0.00088594   0.00087493   0.00086812   0.00086347   0.00085999   0.00085717   0.00085469   0.00085241   0.00085020   0.00084801   0.00084580   0.00084353   0.00084120   0.00083881   0.00083633   0.00083378   0.00083116   0.00082847   0.00082572   0.00082290   0.00082003   0.00081711   0.00081415   0.00081116   0.00080814   0.00080509   0.00080203   0.00079896   0.00079588   0.00079280   0.00078973   0.00078667   0.00078363   0.00078061   0.00077761   0.00077465   0.00077172   0.00076883   0.00076598   0.00076317   0.00076042   0.00075772   0.00075508   0.00075250   0.00074997   0.00074752   0.00074513   0.00074281   0.00074056   0.00073838   0.00073628   0.00073426   0.00073232   0.00073046   0.00072868   0.00072698   0.00072537   0.00072385   0.00072241   0.00072106   0.00071980   0.00071863   0.00071755   0.00071657   0.00071567   0.00071487   0.00071416   0.00071355   0.00071302   0.00071260   0.00071226   0.00071203   0.00071188   0.00071184  
 0.00018243   0.00018247   0.00018259   0.00018279   0.00018308   0.00018344   0.00018389   0.00018442   0.00018503   0.00018572   0.00018650   0.00018737   0.00018832   0.00018935   0.00019047   0.00019168   0.00019298   0.00019438   0.00019586   0.00019744   0.00019911   0.00020087   0.00020274   0.00020470   0.00020677   0.00020894   0.00021121   0.00021360   0.00021609   0.00021869   0.00022140   0.00022423   0.00022718   0.00023025   0.00023345   0.00023677   0.00024021   0.00024379   0.00024750   0.00025135   0.00025534   0.00025947   0.00026374   0.00026817   0.00027274   0.00027747   0.00028235   0.00028740   0.00029261   0.00029798   0.00030353   0.00030924   0.00031514   0.00032121   0.00032746   0.00033390   0.00034053   0.00034736   0.00035438   0.00036161   0.00036905   0.00037671   0.00038461   0.00039275   0.00040117   0.00040989   0.00041897   0.00042848   0.00043852   0.00044929   0.00046110   0.00047451   0.00049060   0.00051159   0.00054274   0.00059872   0.00073307   0.00125913   0.00577257   0.00228367   0.00101012   0.00077173   0.00069518   0.00066506   0.00065318   0.00064995   0.00065135   0.00065546   0.00066124   0.00066812   0.00067572   0.00068380   0.00069221   0.00070082   0.00070955   0.00071835   0.00072715   0.00073593   0.00074465   0.00075329   0.00076184   0.00077028   0.00077862   0.00078686   0.00079501   0.00080310   0.00081117   0.00081929   0.00082756   0.00083610   0.00084513   0.00085498   0.00086615   0.00087950   0.00089655   0.00092017   0.00095642   0.00101990   0.00115394   0.00153732   0.00353825   0.00918194   0.00206696   0.00123424   0.00103010   0.00095307   0.00091653   0.00089650   0.00088429   0.00087618   0.00087037   0.00086590   0.00086223   0.00085905   0.00085616   0.00085344   0.00085080   0.00084820   0.00084559   0.00084296   0.00084029   0.00083758   0.00083482   0.00083200   0.00082914   0.00082623   0.00082328   0.00082028   0.00081726   0.00081420   0.00081113   0.00080803   0.00080492   0.00080180   0.00079868   0.00079557   0.00079246   0.00078937   0.00078629   0.00078324   0.00078022   0.00077723   0.00077427   0.00077136   0.00076848   0.00076566   0.00076289   0.00076017   0.00075751   0.00075490   0.00075236   0.00074989   0.00074748   0.00074515   0.00074288   0.00074070   0.00073858   0.00073655   0.00073459   0.00073272   0.00073093   0.00072923   0.00072761   0.00072607   0.00072463   0.00072327   0.00072200   0.00072083   0.00071974   0.00071875   0.00071785   0.00071704   0.00071633   0.00071571   0.00071519   0.00071476   0.00071442   0.00071418   0.00071404   0.00071399  
 0.00018279   0.00018283   0.00018295   0.00018316   0.00018344   0.00018381   0.00018426   0.00018479   0.00018540   0.00018610   0.00018688   0.00018774   0.00018869   0.00018973   0.00019086   0.00019207   0.00019338   0.00019477   0.00019626   0.00019784   0.00019952   0.00020129   0.00020316   0.00020513   0.00020720   0.00020938   0.00021166   0.00021405   0.00021655   0.00021916   0.00022188   0.00022473   0.00022768   0.00023077   0.00023397   0.00023730   0.00024076   0.00024435   0.00024808   0.00025194   0.00025594   0.00026009   0.00026439   0.00026883   0.00027342   0.00027817   0.00028308   0.00028816   0.00029339   0.00029880   0.00030438   0.00031014   0.00031607   0.00032219   0.00032850   0.00033500   0.00034169   0.00034860   0.00035571   0.00036304   0.00037061   0.00037842   0.00038650   0.00039487   0.00040357   0.00041265   0.00042219   0.00043231   0.00044319   0.00045512   0.00046862   0.00048458   0.00050471   0.00053263   0.00057682   0.00066122   0.00087417   0.00174589   0.00925417   0.00309485   0.00124681   0.00088629   0.00076527   0.00071402   0.00069041   0.00067996   0.00067660   0.00067742   0.00068084   0.00068597   0.00069225   0.00069934   0.00070699   0.00071503   0.00072334   0.00073183   0.00074044   0.00074911   0.00075781   0.00076650   0.00077518   0.00078384   0.00079248   0.00080112   0.00080978   0.00081851   0.00082738   0.00083649   0.00084599   0.00085611   0.00086715   0.00087963   0.00089433   0.00091257   0.00093665   0.00097097   0.00102469   0.00111989   0.00132133   0.00189221   0.00478865   0.01471244   0.00286578   0.00147410   0.00114046   0.00101577   0.00095696   0.00092489   0.00090551   0.00089282   0.00088392   0.00087729   0.00087205   0.00086770   0.00086391   0.00086049   0.00085730   0.00085425   0.00085128   0.00084834   0.00084542   0.00084249   0.00083955   0.00083657   0.00083357   0.00083054   0.00082748   0.00082439   0.00082127   0.00081814   0.00081499   0.00081182   0.00080865   0.00080548   0.00080231   0.00079914   0.00079599   0.00079286   0.00078974   0.00078665   0.00078359   0.00078056   0.00077757   0.00077463   0.00077173   0.00076887   0.00076607   0.00076333   0.00076064   0.00075801   0.00075545   0.00075295   0.00075053   0.00074817   0.00074589   0.00074368   0.00074155   0.00073950   0.00073753   0.00073564   0.00073384   0.00073212   0.00073049   0.00072894   0.00072749   0.00072612   0.00072484   0.00072366   0.00072257   0.00072157   0.00072066   0.00071985   0.00071913   0.00071850   0.00071798   0.00071754   0.00071721   0.00071697   0.00071682   0.00071677  
 0.00018324   0.00018328   0.00018340   0.00018360   0.00018389   0.00018426   0.00018470   0.00018524   0.00018585   0.00018655   0.00018734   0.00018820   0.00018916   0.00019020   0.00019133   0.00019255   0.00019386   0.00019526   0.00019675   0.00019834   0.00020002   0.00020180   0.00020368   0.00020566   0.00020774   0.00020992   0.00021221   0.00021461   0.00021712   0.00021974   0.00022247   0.00022533   0.00022830   0.00023139   0.00023461   0.00023795   0.00024143   0.00024504   0.00024878   0.00025266   0.00025669   0.00026086   0.00026517   0.00026964   0.00027426   0.00027904   0.00028398   0.00028909   0.00029436   0.00029981   0.00030543   0.00031123   0.00031722   0.00032339   0.00032977   0.00033634   0.00034312   0.00035012   0.00035735   0.00036481   0.00037253   0.00038053   0.00038884   0.00039749   0.00040654   0.00041606   0.00042618   0.00043707   0.00044899   0.00046240   0.00047802   0.00049720   0.00052249   0.00055926   0.00062029   0.00074187   0.00106018   0.00241837   0.01394431   0.00394546   0.00151400   0.00101940   0.00084793   0.00077226   0.00073494   0.00071600   0.00070703   0.00070393   0.00070454   0.00070759   0.00071231   0.00071821   0.00072496   0.00073231   0.00074011   0.00074824   0.00075661   0.00076515   0.00077382   0.00078259   0.00079144   0.00080036   0.00080937   0.00081848   0.00082776   0.00083726   0.00084709   0.00085739   0.00086838   0.00088038   0.00089384   0.00090946   0.00092837   0.00095241   0.00098483   0.00103174   0.00110591   0.00123781   0.00151584   0.00229279   0.00609957   0.02216117   0.00396907   0.00179021   0.00128284   0.00109571   0.00100810   0.00096061   0.00093210   0.00091361   0.00090081   0.00089145   0.00088424   0.00087842   0.00087352   0.00086922   0.00086534   0.00086173   0.00085830   0.00085499   0.00085175   0.00084856   0.00084538   0.00084221   0.00083903   0.00083585   0.00083265   0.00082944   0.00082622   0.00082298   0.00081974   0.00081650   0.00081325   0.00081001   0.00080677   0.00080355   0.00080034   0.00079715   0.00079398   0.00079084   0.00078774   0.00078467   0.00078164   0.00077865   0.00077571   0.00077282   0.00076999   0.00076721   0.00076449   0.00076184   0.00075925   0.00075672   0.00075427   0.00075189   0.00074958   0.00074736   0.00074520   0.00074313   0.00074114   0.00073924   0.00073742   0.00073568   0.00073403   0.00073247   0.00073100   0.00072962   0.00072834   0.00072714   0.00072604   0.00072503   0.00072411   0.00072329   0.00072257   0.00072194   0.00072141   0.00072097   0.00072063   0.00072039   0.00072024   0.00072019  
 0.00018376   0.00018380   0.00018393   0.00018413   0.00018442   0.00018479   0.00018524   0.00018577   0.00018639   0.00018709   0.00018788   0.00018875   0.00018971   0.00019076   0.00019189   0.00019311   0.00019443   0.00019583   0.00019733   0.00019893   0.00020062   0.00020240   0.00020429   0.00020628   0.00020837   0.00021056   0.00021286   0.00021527   0.00021779   0.00022042   0.00022317   0.00022604   0.00022902   0.00023213   0.00023537   0.00023873   0.00024222   0.00024585   0.00024962   0.00025352   0.00025757   0.00026176   0.00026611   0.00027060   0.00027526   0.00028007   0.00028504   0.00029019   0.00029551   0.00030100   0.00030667   0.00031253   0.00031858   0.00032483   0.00033128   0.00033794   0.00034482   0.00035193   0.00035930   0.00036692   0.00037483   0.00038305   0.00039163   0.00040062   0.00041009   0.00042016   0.00043098   0.00044280   0.00045600   0.00047119   0.00048943   0.00051257   0.00054425   0.00059209   0.00067437   0.00084365   0.00130109   0.00334049   0.01988105   0.00478144   0.00180136   0.00116757   0.00094153   0.00083891   0.00078625   0.00075774   0.00074238   0.00073483   0.00073222   0.00073288   0.00073581   0.00074034   0.00074604   0.00075261   0.00075983   0.00076754   0.00077563   0.00078403   0.00079267   0.00080152   0.00081057   0.00081979   0.00082923   0.00083891   0.00084890   0.00085929   0.00087023   0.00088192   0.00089464   0.00090881   0.00092506   0.00094431   0.00096804   0.00099872   0.00104061   0.00110177   0.00119887   0.00137135   0.00173234   0.00272355   0.00738761   0.03158739   0.00548151   0.00219948   0.00146246   0.00119511   0.00107112   0.00100433   0.00096450   0.00093884   0.00092126   0.00090856   0.00089893   0.00089132   0.00088505   0.00087970   0.00087497   0.00087069   0.00086671   0.00086294   0.00085932   0.00085580   0.00085235   0.00084894   0.00084555   0.00084218   0.00083882   0.00083547   0.00083211   0.00082876   0.00082541   0.00082207   0.00081873   0.00081540   0.00081209   0.00080879   0.00080551   0.00080226   0.00079903   0.00079583   0.00079267   0.00078955   0.00078647   0.00078344   0.00078046   0.00077753   0.00077465   0.00077183   0.00076908   0.00076639   0.00076376   0.00076121   0.00075873   0.00075632   0.00075398   0.00075173   0.00074955   0.00074745   0.00074544   0.00074351   0.00074167   0.00073992   0.00073825   0.00073667   0.00073519   0.00073379   0.00073249   0.00073128   0.00073017   0.00072915   0.00072822   0.00072740   0.00072666   0.00072603   0.00072549   0.00072505   0.00072471   0.00072446   0.00072431   0.00072426  
 0.00018437   0.00018441   0.00018454   0.00018474   0.00018503   0.00018540   0.00018585   0.00018639   0.00018701   0.00018772   0.00018851   0.00018938   0.00019035   0.00019140   0.00019254   0.00019377   0.00019509   0.00019650   0.00019801   0.00019961   0.00020130   0.00020310   0.00020500   0.00020699   0.00020909   0.00021130   0.00021361   0.00021603   0.00021857   0.00022122   0.00022398   0.00022686   0.00022986   0.00023299   0.00023625   0.00023963   0.00024314   0.00024680   0.00025058   0.00025451   0.00025859   0.00026281   0.00026719   0.00027172   0.00027641   0.00028126   0.00028628   0.00029147   0.00029683   0.00030238   0.00030811   0.00031404   0.00032016   0.00032649   0.00033303   0.00033980   0.00034680   0.00035405   0.00036157   0.00036938   0.00037751   0.00038600   0.00039490   0.00040428   0.00041426   0.00042497   0.00043663   0.00044956   0.00046429   0.00048163   0.00050301   0.00053097   0.00057043   0.00063187   0.00074063   0.00097052   0.00161074   0.00460918   0.02674455   0.00555849   0.00209885   0.00132713   0.00104437   0.00091300   0.00084374   0.00080476   0.00078238   0.00076990   0.00076371   0.00076172   0.00076264   0.00076564   0.00077018   0.00077586   0.00078242   0.00078967   0.00079746   0.00080570   0.00081432   0.00082327   0.00083253   0.00084211   0.00085203   0.00086235   0.00087315   0.00088456   0.00089676   0.00091001   0.00092467   0.00094129   0.00096066   0.00098396   0.00101309   0.00105113   0.00110349   0.00118025   0.00130221   0.00151806   0.00196549   0.00316943   0.00858448   0.04248176   0.00756174   0.00272531   0.00168622   0.00131685   0.00114745   0.00105691   0.00100323   0.00096887   0.00094551   0.00092879   0.00091627   0.00090652   0.00089862   0.00089200   0.00088627   0.00088119   0.00087655   0.00087225   0.00086817   0.00086427   0.00086049   0.00085679   0.00085316   0.00084958   0.00084603   0.00084250   0.00083899   0.00083550   0.00083202   0.00082856   0.00082512   0.00082169   0.00081828   0.00081490   0.00081154   0.00080821   0.00080491   0.00080165   0.00079842   0.00079524   0.00079210   0.00078902   0.00078598   0.00078300   0.00078008   0.00077722   0.00077442   0.00077169   0.00076902   0.00076643   0.00076391   0.00076147   0.00075910   0.00075681   0.00075461   0.00075248   0.00075044   0.00074849   0.00074662   0.00074485   0.00074316   0.00074156   0.00074006   0.00073864   0.00073733   0.00073610   0.00073497   0.00073394   0.00073301   0.00073217   0.00073143   0.00073078   0.00073024   0.00072979   0.00072944   0.00072920   0.00072905   0.00072900  
 0.00018506   0.00018510   0.00018523   0.00018543   0.00018572   0.00018610   0.00018655   0.00018709   0.00018772   0.00018842   0.00018922   0.00019010   0.00019107   0.00019213   0.00019327   0.00019451   0.00019584   0.00019726   0.00019877   0.00020038   0.00020209   0.00020389   0.00020580   0.00020781   0.00020992   0.00021214   0.00021447   0.00021690   0.00021945   0.00022212   0.00022490   0.00022780   0.00023082   0.00023397   0.00023724   0.00024065   0.00024419   0.00024787   0.00025168   0.00025565   0.00025975   0.00026401   0.00026842   0.00027299   0.00027772   0.00028262   0.00028768   0.00029293   0.00029835   0.00030396   0.00030976   0.00031576   0.00032197   0.00032839   0.00033504   0.00034192   0.00034906   0.00035647   0.00036417   0.00037220   0.00038058   0.00038938   0.00039866   0.00040851   0.00041907   0.00043053   0.00044317   0.00045742   0.00047395   0.00049384   0.00051897   0.00055269   0.00060155   0.00067959   0.00082111   0.00112767   0.00200838   0.00637381   0.03364689   0.00624484   0.00239722   0.00149445   0.00115464   0.00099352   0.00090678   0.00085665   0.00082673   0.00080892   0.00079885   0.00079396   0.00079269   0.00079403   0.00079728   0.00080200   0.00080785   0.00081459   0.00082205   0.00083012   0.00083871   0.00084777   0.00085729   0.00086726   0.00087773   0.00088876   0.00090046   0.00091300   0.00092659   0.00094156   0.00095837   0.00097769   0.00100048   0.00102822   0.00106321   0.00110924   0.00117288   0.00126633   0.00141456   0.00167541   0.00220997   0.00361657   0.00964119   0.05343325   0.01045423   0.00340027   0.00196324   0.00146461   0.00123895   0.00111938   0.00104896   0.00100416   0.00097389   0.00095239   0.00093644   0.00092415   0.00091433   0.00090623   0.00089933   0.00089330   0.00088790   0.00088296   0.00087836   0.00087401   0.00086985   0.00086582   0.00086191   0.00085807   0.00085429   0.00085057   0.00084688   0.00084323   0.00083960   0.00083601   0.00083244   0.00082889   0.00082538   0.00082190   0.00081844   0.00081503   0.00081164   0.00080830   0.00080501   0.00080175   0.00079855   0.00079540   0.00079231   0.00078927   0.00078629   0.00078338   0.00078053   0.00077775   0.00077504   0.00077240   0.00076984   0.00076736   0.00076495   0.00076263   0.00076039   0.00075823   0.00075616   0.00075418   0.00075229   0.00075048   0.00074877   0.00074715   0.00074562   0.00074419   0.00074286   0.00074161   0.00074047   0.00073942   0.00073847   0.00073762   0.00073687   0.00073622   0.00073567   0.00073522   0.00073486   0.00073461   0.00073446   0.00073441  
 0.00018584   0.00018588   0.00018600   0.00018621   0.00018650   0.00018688   0.00018734   0.00018788   0.00018851   0.00018922   0.00019002   0.00019090   0.00019188   0.00019294   0.00019409   0.00019534   0.00019667   0.00019810   0.00019963   0.00020125   0.00020297   0.00020478   0.00020670   0.00020872   0.00021085   0.00021308   0.00021542   0.00021788   0.00022044   0.00022313   0.00022593   0.00022885   0.00023189   0.00023507   0.00023837   0.00024180   0.00024537   0.00024907   0.00025292   0.00025691   0.00026106   0.00026535   0.00026980   0.00027442   0.00027920   0.00028414   0.00028927   0.00029457   0.00030006   0.00030574   0.00031162   0.00031770   0.00032401   0.00033054   0.00033730   0.00034433   0.00035162   0.00035921   0.00036712   0.00037539   0.00038407   0.00039323   0.00040294   0.00041333   0.00042457   0.00043690   0.00045069   0.00046647   0.00048510   0.00050800   0.00053755   0.00057812   0.00063827   0.00073645   0.00091838   0.00132198   0.00252107   0.00886979   0.03923168   0.00682165   0.00268847   0.00166606   0.00127058   0.00107944   0.00097471   0.00091295   0.00087510   0.00085165   0.00083745   0.00082947   0.00082586   0.00082540   0.00082728   0.00083096   0.00083604   0.00084223   0.00084935   0.00085724   0.00086581   0.00087500   0.00088480   0.00089520   0.00090627   0.00091808   0.00093077   0.00094453   0.00095964   0.00097649   0.00099563   0.00101786   0.00104434   0.00107685   0.00111812   0.00117265   0.00124820   0.00135911   0.00153444   0.00184084   0.00246071   0.00405297   0.01052880   0.06228821   0.01454418   0.00427011   0.00230559   0.00164310   0.00134791   0.00119304   0.00110248   0.00104522   0.00100677   0.00097963   0.00095966   0.00094440   0.00093234   0.00092250   0.00091424   0.00090712   0.00090083   0.00089516   0.00088995   0.00088508   0.00088048   0.00087608   0.00087183   0.00086770   0.00086367   0.00085971   0.00085582   0.00085198   0.00084819   0.00084444   0.00084072   0.00083705   0.00083341   0.00082982   0.00082626   0.00082274   0.00081926   0.00081583   0.00081245   0.00080912   0.00080584   0.00080262   0.00079945   0.00079635   0.00079331   0.00079034   0.00078743   0.00078460   0.00078184   0.00077915   0.00077654   0.00077402   0.00077157   0.00076920   0.00076692   0.00076473   0.00076263   0.00076061   0.00075868   0.00075685   0.00075511   0.00075346   0.00075191   0.00075046   0.00074910   0.00074784   0.00074668   0.00074561   0.00074465   0.00074379   0.00074302   0.00074236   0.00074180   0.00074134   0.00074098   0.00074073   0.00074057   0.00074052  
 0.00018670   0.00018674   0.00018686   0.00018707   0.00018737   0.00018774   0.00018820   0.00018875   0.00018938   0.00019010   0.00019090   0.00019180   0.00019278   0.00019385   0.00019501   0.00019626   0.00019761   0.00019904   0.00020058   0.00020221   0.00020394   0.00020577   0.00020770   0.00020974   0.00021188   0.00021413   0.00021649   0.00021896   0.00022155   0.00022425   0.00022707   0.00023002   0.00023309   0.00023628   0.00023961   0.00024307   0.00024667   0.00025041   0.00025430   0.00025833   0.00026251   0.00026685   0.00027134   0.00027601   0.00028084   0.00028584   0.00029103   0.00029640   0.00030196   0.00030772   0.00031369   0.00031987   0.00032628   0.00033293   0.00033983   0.00034701   0.00035448   0.00036228   0.00037043   0.00037898   0.00038800   0.00039755   0.00040776   0.00041877   0.00043079   0.00044413   0.00045923   0.00047679   0.00049788   0.00052428   0.00055904   0.00060774   0.00068138   0.00080396   0.00103576   0.00156261   0.00318736   0.01247764   0.04229751   0.00728175   0.00296607   0.00183876   0.00139043   0.00116972   0.00104685   0.00097321   0.00092715   0.00089783   0.00087931   0.00086808   0.00086200   0.00085964   0.00086008   0.00086266   0.00086693   0.00087255   0.00087930   0.00088700   0.00089556   0.00090490   0.00091501   0.00092589   0.00093761   0.00095026   0.00096401   0.00097909   0.00099583   0.00101469   0.00103632   0.00106165   0.00109206   0.00112961   0.00117749   0.00124091   0.00132883   0.00145767   0.00166044   0.00201190   0.00271306   0.00446886   0.01123629   0.06714087   0.02045415   0.00540005   0.00272931   0.00185835   0.00147720   0.00127946   0.00116477   0.00109271   0.00104460   0.00101085   0.00098618   0.00096747   0.00095281   0.00094096   0.00093113   0.00092275   0.00091544   0.00090892   0.00090301   0.00089755   0.00089244   0.00088761   0.00088298   0.00087852   0.00087420   0.00086998   0.00086585   0.00086180   0.00085782   0.00085389   0.00085002   0.00084619   0.00084242   0.00083869   0.00083501   0.00083138   0.00082780   0.00082427   0.00082079   0.00081737   0.00081400   0.00081070   0.00080746   0.00080428   0.00080117   0.00079813   0.00079516   0.00079226   0.00078945   0.00078670   0.00078404   0.00078146   0.00077897   0.00077656   0.00077423   0.00077200   0.00076985   0.00076780   0.00076584   0.00076397   0.00076220   0.00076052   0.00075894   0.00075746   0.00075608   0.00075480   0.00075362   0.00075253   0.00075155   0.00075068   0.00074990   0.00074923   0.00074866   0.00074819   0.00074782   0.00074756   0.00074741   0.00074736  
 0.00018764   0.00018768   0.00018781   0.00018802   0.00018832   0.00018869   0.00018916   0.00018971   0.00019035   0.00019107   0.00019188   0.00019278   0.00019377   0.00019484   0.00019601   0.00019727   0.00019863   0.00020008   0.00020162   0.00020327   0.00020501   0.00020686   0.00020880   0.00021085   0.00021301   0.00021528   0.00021766   0.00022015   0.00022276   0.00022548   0.00022833   0.00023130   0.00023440   0.00023762   0.00024098   0.00024448   0.00024811   0.00025189   0.00025581   0.00025988   0.00026411   0.00026849   0.00027304   0.00027776   0.00028265   0.00028772   0.00029297   0.00029841   0.00030406   0.00030991   0.00031597   0.00032227   0.00032880   0.00033558   0.00034264   0.00034999   0.00035766   0.00036568   0.00037410   0.00038298   0.00039237   0.00040239   0.00041316   0.00042488   0.00043779   0.00045227   0.00046889   0.00048850   0.00051244   0.00054293   0.00058380   0.00064210   0.00073186   0.00088402   0.00117752   0.00186185   0.00406331   0.01782758   0.04251333   0.00762714   0.00322505   0.00200971   0.00151258   0.00126333   0.00112253   0.00103693   0.00098254   0.00094721   0.00092422   0.00090964   0.00090099   0.00089666   0.00089559   0.00089703   0.00090045   0.00090548   0.00091184   0.00091937   0.00092792   0.00093743   0.00094787   0.00095926   0.00097168   0.00098524   0.00100012   0.00101661   0.00103508   0.00105606   0.00108032   0.00110892   0.00114345   0.00118625   0.00124099   0.00131359   0.00141415   0.00156110   0.00179113   0.00218627   0.00296286   0.00485678   0.01176685   0.06746849   0.02921500   0.00688485   0.00325593   0.00211812   0.00163041   0.00138061   0.00123700   0.00114740   0.00108793   0.00104645   0.00101630   0.00099359   0.00097592   0.00096177   0.00095012   0.00094030   0.00093182   0.00092434   0.00091763   0.00091149   0.00090581   0.00090048   0.00089543   0.00089059   0.00088594   0.00088142   0.00087703   0.00087274   0.00086854   0.00086441   0.00086036   0.00085636   0.00085243   0.00084856   0.00084474   0.00084098   0.00083728   0.00083364   0.00083005   0.00082653   0.00082307   0.00081968   0.00081635   0.00081309   0.00080990   0.00080678   0.00080374   0.00080078   0.00079789   0.00079509   0.00079237   0.00078973   0.00078718   0.00078472   0.00078234   0.00078006   0.00077787   0.00077578   0.00077378   0.00077187   0.00077006   0.00076836   0.00076675   0.00076524   0.00076383   0.00076252   0.00076131   0.00076021   0.00075921   0.00075832   0.00075753   0.00075684   0.00075626   0.00075578   0.00075541   0.00075515   0.00075499   0.00075494  
 0.00018867   0.00018871   0.00018884   0.00018905   0.00018935   0.00018973   0.00019020   0.00019076   0.00019140   0.00019213   0.00019294   0.00019385   0.00019484   0.00019593   0.00019711   0.00019838   0.00019975   0.00020121   0.00020277   0.00020442   0.00020618   0.00020804   0.00021000   0.00021207   0.00021425   0.00021654   0.00021894   0.00022145   0.00022408   0.00022683   0.00022971   0.00023270   0.00023583   0.00023909   0.00024248   0.00024601   0.00024968   0.00025350   0.00025747   0.00026158   0.00026586   0.00027030   0.00027490   0.00027968   0.00028463   0.00028977   0.00029510   0.00030063   0.00030636   0.00031231   0.00031849   0.00032490   0.00033157   0.00033850   0.00034573   0.00035328   0.00036117   0.00036945   0.00037817   0.00038740   0.00039723   0.00040777   0.00041918   0.00043169   0.00044562   0.00046142   0.00047978   0.00050174   0.00052897   0.00056422   0.00061225   0.00068190   0.00079093   0.00097900   0.00134915   0.00223642   0.00523233   0.02597964   0.04048232   0.00786626   0.00346194   0.00217649   0.00163552   0.00135931   0.00120109   0.00110367   0.00104093   0.00099951   0.00097200   0.00095398   0.00094269   0.00093634   0.00093372   0.00093398   0.00093653   0.00094094   0.00094693   0.00095427   0.00096283   0.00097253   0.00098333   0.00099528   0.00100843   0.00102295   0.00103903   0.00105700   0.00107729   0.00110050   0.00112750   0.00115951   0.00119830   0.00124653   0.00130831   0.00139024   0.00150354   0.00166852   0.00192519   0.00236181   0.00320661   0.00521158   0.01213357   0.06423110   0.04256025   0.00886551   0.00391473   0.00243243   0.00181205   0.00149887   0.00132061   0.00121021   0.00113738   0.00108688   0.00105037   0.00102303   0.00100190   0.00098510   0.00097138   0.00095990   0.00095009   0.00094152   0.00093389   0.00092700   0.00092067   0.00091478   0.00090924   0.00090398   0.00089895   0.00089410   0.00088941   0.00088485   0.00088040   0.00087605   0.00087179   0.00086761   0.00086350   0.00085947   0.00085550   0.00085160   0.00084776   0.00084399   0.00084029   0.00083665   0.00083308   0.00082958   0.00082616   0.00082281   0.00081953   0.00081633   0.00081321   0.00081017   0.00080721   0.00080433   0.00080155   0.00079885   0.00079623   0.00079371   0.00079129   0.00078895   0.00078672   0.00078457   0.00078253   0.00078058   0.00077874   0.00077699   0.00077535   0.00077380   0.00077236   0.00077103   0.00076980   0.00076867   0.00076765   0.00076674   0.00076593   0.00076523   0.00076464   0.00076415   0.00076378   0.00076351   0.00076334   0.00076329  
 0.00018979   0.00018983   0.00018996   0.00019017   0.00019047   0.00019086   0.00019133   0.00019189   0.00019254   0.00019327   0.00019409   0.00019501   0.00019601   0.00019711   0.00019830   0.00019958   0.00020096   0.00020243   0.00020400   0.00020568   0.00020745   0.00020933   0.00021131   0.00021340   0.00021559   0.00021790   0.00022032   0.00022286   0.00022552   0.00022830   0.00023120   0.00023423   0.00023739   0.00024068   0.00024411   0.00024768   0.00025139   0.00025525   0.00025927   0.00026344   0.00026777   0.00027226   0.00027693   0.00028177   0.00028680   0.00029201   0.00029743   0.00030304   0.00030888   0.00031494   0.00032123   0.00032778   0.00033459   0.00034170   0.00034912   0.00035688   0.00036502   0.00037359   0.00038265   0.00039228   0.00040259   0.00041371   0.00042585   0.00043926   0.00045434   0.00047164   0.00049199   0.00051667   0.00054770   0.00058847   0.00064488   0.00072796   0.00086007   0.00109192   0.00155788   0.00270941   0.00682201   0.03869194   0.03718668   0.00801139   0.00367467   0.00233712   0.00175790   0.00145676   0.00128191   0.00117296   0.00110197   0.00105449   0.00102242   0.00100093   0.00098698   0.00097857   0.00097436   0.00097342   0.00097509   0.00097890   0.00098450   0.00099167   0.00100025   0.00101015   0.00102135   0.00103387   0.00104782   0.00106334   0.00108068   0.00110019   0.00112237   0.00114790   0.00117773   0.00121325   0.00125641   0.00131019   0.00137910   0.00147042   0.00159640   0.00177907   0.00206136   0.00253662   0.00344141   0.00553016   0.01235546   0.05898920   0.06336415   0.01155768   0.00474611   0.00281441   0.00202781   0.00163721   0.00141732   0.00128225   0.00119373   0.00113269   0.00108881   0.00105613   0.00103101   0.00101117   0.00099508   0.00098173   0.00097039   0.00096058   0.00095193   0.00094416   0.00093710   0.00093057   0.00092449   0.00091875   0.00091330   0.00090808   0.00090305   0.00089819   0.00089347   0.00088887   0.00088438   0.00087999   0.00087568   0.00087146   0.00086732   0.00086326   0.00085928   0.00085537   0.00085153   0.00084777   0.00084408   0.00084047   0.00083693   0.00083348   0.00083010   0.00082681   0.00082360   0.00082047   0.00081743   0.00081448   0.00081162   0.00080885   0.00080617   0.00080359   0.00080110   0.00079871   0.00079641   0.00079422   0.00079213   0.00079013   0.00078824   0.00078646   0.00078478   0.00078320   0.00078173   0.00078036   0.00077910   0.00077795   0.00077691   0.00077597   0.00077515   0.00077443   0.00077383   0.00077333   0.00077295   0.00077267   0.00077250   0.00077245  
 0.00019099   0.00019104   0.00019117   0.00019138   0.00019168   0.00019207   0.00019255   0.00019311   0.00019377   0.00019451   0.00019534   0.00019626   0.00019727   0.00019838   0.00019958   0.00020087   0.00020226   0.00020375   0.00020534   0.00020703   0.00020882   0.00021071   0.00021271   0.00021482   0.00021704   0.00021938   0.00022182   0.00022439   0.00022707   0.00022988   0.00023281   0.00023588   0.00023907   0.00024240   0.00024587   0.00024948   0.00025324   0.00025715   0.00026122   0.00026544   0.00026983   0.00027439   0.00027912   0.00028404   0.00028914   0.00029444   0.00029995   0.00030567   0.00031161   0.00031779   0.00032422   0.00033091   0.00033789   0.00034518   0.00035281   0.00036081   0.00036923   0.00037812   0.00038756   0.00039764   0.00040849   0.00042027   0.00043322   0.00044766   0.00046404   0.00048305   0.00050567   0.00053346   0.00056889   0.00061609   0.00068233   0.00078131   0.00094115   0.00122659   0.00181323   0.00331326   0.00903395   0.05858687   0.03346348   0.00807653   0.00386234   0.00249005   0.00187857   0.00155486   0.00136437   0.00124437   0.00116534   0.00111188   0.00107529   0.00105033   0.00103370   0.00102323   0.00101743   0.00101529   0.00101607   0.00101926   0.00102449   0.00103150   0.00104012   0.00105025   0.00106187   0.00107501   0.00108977   0.00110634   0.00112499   0.00114611   0.00117024   0.00119815   0.00123090   0.00126999   0.00131760   0.00137697   0.00145305   0.00155371   0.00169217   0.00189196   0.00219849   0.00270906   0.00366502   0.00581123   0.01245419   0.05307173   0.09591172   0.01530204   0.00580688   0.00328135   0.00228495   0.00179930   0.00152926   0.00136486   0.00125787   0.00118454   0.00113210   0.00109325   0.00106356   0.00104023   0.00102144   0.00100594   0.00099288   0.00098166   0.00097184   0.00096310   0.00095520   0.00094797   0.00094127   0.00093500   0.00092907   0.00092343   0.00091803   0.00091283   0.00090780   0.00090293   0.00089818   0.00089355   0.00088903   0.00088460   0.00088028   0.00087604   0.00087188   0.00086782   0.00086383   0.00085993   0.00085611   0.00085237   0.00084872   0.00084515   0.00084166   0.00083827   0.00083496   0.00083174   0.00082861   0.00082557   0.00082263   0.00081978   0.00081703   0.00081437   0.00081182   0.00080936   0.00080701   0.00080476   0.00080261   0.00080057   0.00079863   0.00079680   0.00079507   0.00079346   0.00079195   0.00079055   0.00078926   0.00078808   0.00078701   0.00078606   0.00078521   0.00078448   0.00078386   0.00078335   0.00078295   0.00078267   0.00078250   0.00078245  
 0.00019229   0.00019233   0.00019246   0.00019268   0.00019298   0.00019338   0.00019386   0.00019443   0.00019509   0.00019584   0.00019667   0.00019761   0.00019863   0.00019975   0.00020096   0.00020226   0.00020367   0.00020517   0.00020678   0.00020848   0.00021029   0.00021220   0.00021423   0.00021636   0.00021860   0.00022096   0.00022343   0.00022603   0.00022874   0.00023158   0.00023455   0.00023765   0.00024089   0.00024426   0.00024777   0.00025143   0.00025524   0.00025920   0.00026332   0.00026760   0.00027205   0.00027668   0.00028149   0.00028649   0.00029168   0.00029707   0.00030268   0.00030850   0.00031457   0.00032088   0.00032745   0.00033431   0.00034147   0.00034897   0.00035683   0.00036510   0.00037382   0.00038307   0.00039293   0.00040351   0.00041496   0.00042748   0.00044135   0.00045694   0.00047481   0.00049575   0.00052098   0.00055234   0.00059285   0.00064753   0.00072531   0.00084319   0.00103647   0.00138792   0.00212793   0.00409453   0.01219890   0.08802848   0.02982748   0.00807584   0.00402504   0.00263415   0.00199654   0.00165285   0.00144795   0.00131747   0.00123070   0.00117143   0.00113040   0.00110202   0.00108274   0.00107021   0.00106283   0.00105949   0.00105940   0.00106199   0.00106685   0.00107371   0.00108239   0.00109278   0.00110484   0.00111863   0.00113425   0.00115191   0.00117190   0.00119467   0.00122081   0.00125115   0.00128686   0.00132958   0.00138168   0.00144665   0.00152984   0.00163969   0.00179028   0.00200645   0.00233558   0.00287774   0.00387581   0.00605492   0.01245164   0.04729534   0.14405902   0.02065740   0.00717852   0.00385642   0.00259275   0.00198973   0.00165901   0.00145965   0.00133089   0.00124317   0.00118080   0.00113483   0.00109988   0.00107257   0.00105069   0.00103276   0.00101774   0.00100493   0.00099379   0.00098394   0.00097511   0.00096708   0.00095969   0.00095282   0.00094636   0.00094025   0.00093443   0.00092885   0.00092348   0.00091829   0.00091326   0.00090837   0.00090360   0.00089895   0.00089441   0.00088998   0.00088564   0.00088140   0.00087725   0.00087319   0.00086922   0.00086535   0.00086156   0.00085786   0.00085426   0.00085075   0.00084733   0.00084401   0.00084078   0.00083765   0.00083462   0.00083168   0.00082885   0.00082612   0.00082349   0.00082096   0.00081854   0.00081623   0.00081402   0.00081192   0.00080993   0.00080805   0.00080628   0.00080462   0.00080307   0.00080163   0.00080031   0.00079910   0.00079801   0.00079703   0.00079616   0.00079541   0.00079477   0.00079425   0.00079384   0.00079355   0.00079338   0.00079332  
 0.00019367   0.00019372   0.00019385   0.00019407   0.00019438   0.00019477   0.00019526   0.00019583   0.00019650   0.00019726   0.00019810   0.00019904   0.00020008   0.00020121   0.00020243   0.00020375   0.00020517   0.00020669   0.00020831   0.00021004   0.00021187   0.00021380   0.00021585   0.00021800   0.00022027   0.00022266   0.00022516   0.00022779   0.00023053   0.00023341   0.00023641   0.00023955   0.00024283   0.00024624   0.00024980   0.00025351   0.00025737   0.00026139   0.00026557   0.00026992   0.00027445   0.00027915   0.00028404   0.00028912   0.00029440   0.00029990   0.00030561   0.00031156   0.00031776   0.00032421   0.00033095   0.00033798   0.00034535   0.00035307   0.00036119   0.00036975   0.00037881   0.00038846   0.00039879   0.00040993   0.00042206   0.00043540   0.00045030   0.00046719   0.00048674   0.00050989   0.00053809   0.00057356   0.00061994   0.00068334   0.00077472   0.00091513   0.00114895   0.00158228   0.00251929   0.00512170   0.01688353   0.12323296   0.02652246   0.00802267   0.00416360   0.00276867   0.00211101   0.00175010   0.00153213   0.00139189   0.00129778   0.00123290   0.00118757   0.00115584   0.00113396   0.00111941   0.00111047   0.00110595   0.00110500   0.00110700   0.00111153   0.00111826   0.00112702   0.00113768   0.00115022   0.00116468   0.00118119   0.00119997   0.00122136   0.00124581   0.00127399   0.00130680   0.00134550   0.00139186   0.00144844   0.00151899   0.00160918   0.00172800   0.00189025   0.00212186   0.00247174   0.00304152   0.00407269   0.00626253   0.01236844   0.04204643   0.20159944   0.02858097   0.00898087   0.00457109   0.00296328   0.00221424   0.00180976   0.00156856   0.00141406   0.00130951   0.00123559   0.00118139   0.00114039   0.00110851   0.00108311   0.00106240   0.00104517   0.00103055   0.00101792   0.00100683   0.00099695   0.00098802   0.00097986   0.00097231   0.00096526   0.00095862   0.00095233   0.00094633   0.00094058   0.00093505   0.00092970   0.00092451   0.00091948   0.00091458   0.00090981   0.00090515   0.00090061   0.00089617   0.00089184   0.00088761   0.00088348   0.00087945   0.00087552   0.00087169   0.00086795   0.00086431   0.00086077   0.00085734   0.00085400   0.00085077   0.00084763   0.00084461   0.00084168   0.00083886   0.00083615   0.00083355   0.00083106   0.00082868   0.00082640   0.00082424   0.00082219   0.00082026   0.00081844   0.00081673   0.00081514   0.00081366   0.00081230   0.00081106   0.00080993   0.00080892   0.00080803   0.00080726   0.00080661   0.00080607   0.00080565   0.00080536   0.00080518   0.00080512  
 0.00019515   0.00019519   0.00019533   0.00019555   0.00019586   0.00019626   0.00019675   0.00019733   0.00019801   0.00019877   0.00019963   0.00020058   0.00020162   0.00020277   0.00020400   0.00020534   0.00020678   0.00020831   0.00020995   0.00021170   0.00021355   0.00021551   0.00021758   0.00021976   0.00022205   0.00022447   0.00022700   0.00022966   0.00023245   0.00023536   0.00023841   0.00024159   0.00024491   0.00024837   0.00025198   0.00025574   0.00025966   0.00026374   0.00026799   0.00027241   0.00027701   0.00028179   0.00028677   0.00029194   0.00029733   0.00030293   0.00030877   0.00031485   0.00032119   0.00032780   0.00033471   0.00034195   0.00034953   0.00035750   0.00036590   0.00037479   0.00038423   0.00039432   0.00040516   0.00041693   0.00042981   0.00044409   0.00046014   0.00047851   0.00049995   0.00052562   0.00055721   0.00059742   0.00065061   0.00072421   0.00083164   0.00099903   0.00128227   0.00181802   0.00301124   0.00649837   0.02410744   0.14557217   0.02362656   0.00792896   0.00427939   0.00289318   0.00222135   0.00184604   0.00161647   0.00146727   0.00136627   0.00129607   0.00124660   0.00121165   0.00118724   0.00117072   0.00116026   0.00115460   0.00115282   0.00115426   0.00115846   0.00116510   0.00117396   0.00118493   0.00119797   0.00121313   0.00123056   0.00125050   0.00127329   0.00129946   0.00132971   0.00136500   0.00140670   0.00145671   0.00151773   0.00159376   0.00169080   0.00181827   0.00199161   0.00223761   0.00260620   0.00319954   0.00425508   0.00643612   0.01222301   0.03744850   0.23806019   0.04079474   0.01139513   0.00546879   0.00341235   0.00248017   0.00198544   0.00169398   0.00150894   0.00138461   0.00129724   0.00123351   0.00118555   0.00114844   0.00111902   0.00109515   0.00107540   0.00105873   0.00104442   0.00103194   0.00102087   0.00101094   0.00100190   0.00099359   0.00098588   0.00097866   0.00097185   0.00096538   0.00095920   0.00095328   0.00094758   0.00094207   0.00093673   0.00093156   0.00092653   0.00092163   0.00091686   0.00091222   0.00090768   0.00090327   0.00089896   0.00089476   0.00089066   0.00088667   0.00088279   0.00087902   0.00087535   0.00087178   0.00086833   0.00086498   0.00086174   0.00085860   0.00085558   0.00085267   0.00084987   0.00084719   0.00084461   0.00084215   0.00083981   0.00083758   0.00083547   0.00083347   0.00083160   0.00082984   0.00082820   0.00082668   0.00082528   0.00082400   0.00082284   0.00082180   0.00082088   0.00082009   0.00081941   0.00081886   0.00081843   0.00081813   0.00081794   0.00081788  
 0.00019672   0.00019676   0.00019690   0.00019712   0.00019744   0.00019784   0.00019834   0.00019893   0.00019961   0.00020038   0.00020125   0.00020221   0.00020327   0.00020442   0.00020568   0.00020703   0.00020848   0.00021004   0.00021170   0.00021346   0.00021534   0.00021732   0.00021942   0.00022163   0.00022395   0.00022640   0.00022897   0.00023166   0.00023448   0.00023744   0.00024053   0.00024375   0.00024712   0.00025064   0.00025430   0.00025812   0.00026211   0.00026625   0.00027057   0.00027507   0.00027975   0.00028462   0.00028969   0.00029497   0.00030046   0.00030619   0.00031215   0.00031838   0.00032487   0.00033166   0.00033876   0.00034621   0.00035403   0.00036228   0.00037099   0.00038023   0.00039009   0.00040067   0.00041210   0.00042455   0.00043828   0.00045360   0.00047096   0.00049098   0.00051459   0.00054312   0.00057861   0.00062428   0.00068537   0.00077093   0.00089741   0.00109726   0.00144118   0.00210624   0.00363747   0.00838649   0.03580355   0.13769306   0.02113453   0.00780500   0.00437415   0.00300757   0.00232710   0.00194023   0.00170057   0.00154328   0.00143592   0.00136073   0.00130733   0.00126929   0.00124246   0.00122404   0.00121212   0.00120536   0.00120278   0.00120370   0.00120762   0.00121418   0.00122318   0.00123447   0.00124804   0.00126393   0.00128231   0.00130342   0.00132765   0.00135556   0.00138788   0.00142567   0.00147037   0.00152398   0.00158938   0.00167076   0.00177443   0.00191017   0.00209394   0.00235317   0.00273834   0.00335115   0.00442280   0.00657834   0.01203127   0.03349280   0.22509658   0.06056247   0.01470457   0.00661075   0.00396094   0.00279685   0.00219099   0.00183880   0.00161739   0.00146977   0.00136667   0.00129190   0.00123591   0.00119279   0.00115877   0.00113131   0.00110870   0.00108972   0.00107351   0.00105944   0.00104704   0.00103598   0.00102597   0.00101681   0.00100836   0.00100048   0.00099309   0.00098609   0.00097945   0.00097309   0.00096700   0.00096113   0.00095546   0.00094998   0.00094466   0.00093950   0.00093448   0.00092960   0.00092485   0.00092022   0.00091571   0.00091132   0.00090705   0.00090290   0.00089886   0.00089493   0.00089111   0.00088741   0.00088382   0.00088035   0.00087699   0.00087374   0.00087061   0.00086760   0.00086470   0.00086192   0.00085926   0.00085672   0.00085430   0.00085199   0.00084981   0.00084775   0.00084581   0.00084400   0.00084231   0.00084074   0.00083929   0.00083797   0.00083677   0.00083570   0.00083476   0.00083394   0.00083324   0.00083268   0.00083223   0.00083192   0.00083173   0.00083166  
 0.00019838   0.00019842   0.00019856   0.00019879   0.00019911   0.00019952   0.00020002   0.00020062   0.00020130   0.00020209   0.00020297   0.00020394   0.00020501   0.00020618   0.00020745   0.00020882   0.00021029   0.00021187   0.00021355   0.00021534   0.00021723   0.00021924   0.00022137   0.00022361   0.00022597   0.00022845   0.00023105   0.00023379   0.00023665   0.00023965   0.00024278   0.00024606   0.00024948   0.00025305   0.00025677   0.00026066   0.00026471   0.00026893   0.00027332   0.00027790   0.00028267   0.00028763   0.00029280   0.00029819   0.00030381   0.00030966   0.00031577   0.00032215   0.00032882   0.00033579   0.00034311   0.00035079   0.00035888   0.00036742   0.00037648   0.00038612   0.00039644   0.00040755   0.00041963   0.00043286   0.00044753   0.00046402   0.00048284   0.00050475   0.00053080   0.00056260   0.00060257   0.00065454   0.00072486   0.00082448   0.00097365   0.00121281   0.00163179   0.00246192   0.00444654   0.01104925   0.05580573   0.11102328   0.01900638   0.00765943   0.00444981   0.00311193   0.00242795   0.00203228   0.00178411   0.00161965   0.00150649   0.00142668   0.00136960   0.00132865   0.00129951   0.00127928   0.00126598   0.00125817   0.00125485   0.00125528   0.00125894   0.00126547   0.00127463   0.00128628   0.00130041   0.00131706   0.00133640   0.00135871   0.00138440   0.00141404   0.00144845   0.00148872   0.00153638   0.00159355   0.00166323   0.00174981   0.00185983   0.00200341   0.00219689   0.00246810   0.00286766   0.00349592   0.00457605   0.00669211   0.01180655   0.03011556   0.18143594   0.09435605   0.01936941   0.00808516   0.00463739   0.00317639   0.00243259   0.00200660   0.00174168   0.00156651   0.00144500   0.00135738   0.00129210   0.00124208   0.00120279   0.00117124   0.00114537   0.00112377   0.00110541   0.00108956   0.00107566   0.00106332   0.00105222   0.00104212   0.00103283   0.00102422   0.00101618   0.00100860   0.00100143   0.00099460   0.00098807   0.00098180   0.00097577   0.00096994   0.00096431   0.00095885   0.00095355   0.00094841   0.00094342   0.00093856   0.00093383   0.00092924   0.00092477   0.00092043   0.00091621   0.00091212   0.00090814   0.00090429   0.00090056   0.00089695   0.00089345   0.00089008   0.00088684   0.00088371   0.00088071   0.00087782   0.00087507   0.00087243   0.00086993   0.00086754   0.00086528   0.00086315   0.00086115   0.00085927   0.00085752   0.00085590   0.00085440   0.00085304   0.00085180   0.00085070   0.00084972   0.00084887   0.00084816   0.00084757   0.00084711   0.00084679   0.00084659   0.00084652  
 0.00020014   0.00020018   0.00020032   0.00020055   0.00020087   0.00020129   0.00020180   0.00020240   0.00020310   0.00020389   0.00020478   0.00020577   0.00020686   0.00020804   0.00020933   0.00021071   0.00021220   0.00021380   0.00021551   0.00021732   0.00021924   0.00022128   0.00022344   0.00022571   0.00022810   0.00023062   0.00023326   0.00023604   0.00023894   0.00024199   0.00024517   0.00024850   0.00025198   0.00025561   0.00025940   0.00026335   0.00026747   0.00027177   0.00027625   0.00028091   0.00028577   0.00029084   0.00029613   0.00030163   0.00030738   0.00031337   0.00031964   0.00032618   0.00033304   0.00034022   0.00034776   0.00035570   0.00036408   0.00037296   0.00038239   0.00039247   0.00040330   0.00041501   0.00042780   0.00044190   0.00045763   0.00047542   0.00049591   0.00051994   0.00054878   0.00058432   0.00062943   0.00068872   0.00076981   0.00088607   0.00106241   0.00134947   0.00186212   0.00290558   0.00551030   0.01493447   0.09171069   0.08423122   0.01719213   0.00749933   0.00450841   0.00320657   0.00252372   0.00212191   0.00186679   0.00169613   0.00157778   0.00149375   0.00143327   0.00138959   0.00135829   0.00133637   0.00132175   0.00131297   0.00130896   0.00130895   0.00131240   0.00131893   0.00132829   0.00134033   0.00135504   0.00137247   0.00139280   0.00141632   0.00144347   0.00147487   0.00151135   0.00155409   0.00160466   0.00166530   0.00173915   0.00183073   0.00194680   0.00209772   0.00230013   0.00258203   0.00299378   0.00363362   0.00471526   0.00678053   0.01155976   0.02723724   0.13760696   0.15499463   0.02617256   0.01002242   0.00548053   0.00363465   0.00271809   0.00220182   0.00188456   0.00167667   0.00153352   0.00143092   0.00135488   0.00129691   0.00125158   0.00121534   0.00118577   0.00116118   0.00114039   0.00112253   0.00110695   0.00109317   0.00108084   0.00106968   0.00105946   0.00105004   0.00104126   0.00103304   0.00102528   0.00101792   0.00101091   0.00100420   0.00099775   0.00099155   0.00098557   0.00097978   0.00097418   0.00096875   0.00096349   0.00095837   0.00095341   0.00094859   0.00094391   0.00093936   0.00093495   0.00093067   0.00092652   0.00092250   0.00091861   0.00091485   0.00091121   0.00090771   0.00090433   0.00090108   0.00089796   0.00089496   0.00089210   0.00088937   0.00088677   0.00088429   0.00088195   0.00087974   0.00087767   0.00087572   0.00087391   0.00087223   0.00087068   0.00086927   0.00086799   0.00086684   0.00086583   0.00086496   0.00086421   0.00086361   0.00086313   0.00086280   0.00086259   0.00086253  
 0.00020199   0.00020204   0.00020218   0.00020241   0.00020274   0.00020316   0.00020368   0.00020429   0.00020500   0.00020580   0.00020670   0.00020770   0.00020880   0.00021000   0.00021131   0.00021271   0.00021423   0.00021585   0.00021758   0.00021942   0.00022137   0.00022344   0.00022562   0.00022793   0.00023036   0.00023292   0.00023560   0.00023842   0.00024137   0.00024447   0.00024770   0.00025109   0.00025463   0.00025832   0.00026218   0.00026620   0.00027040   0.00027478   0.00027935   0.00028411   0.00028908   0.00029425   0.00029966   0.00030529   0.00031118   0.00031733   0.00032376   0.00033049   0.00033755   0.00034495   0.00035275   0.00036097   0.00036967   0.00037890   0.00038875   0.00039931   0.00041070   0.00042309   0.00043667   0.00045174   0.00046865   0.00048792   0.00051027   0.00053672   0.00056874   0.00060856   0.00065962   0.00072741   0.00082116   0.00095715   0.00116624   0.00151210   0.00214282   0.00346598   0.00693822   0.02084696   0.15551869   0.06382275   0.01564302   0.00733036   0.00455199   0.00329192   0.00261434   0.00220893   0.00194840   0.00177250   0.00164960   0.00156177   0.00149819   0.00145200   0.00141870   0.00139521   0.00137938   0.00136970   0.00136506   0.00136468   0.00136797   0.00137454   0.00138412   0.00139659   0.00141191   0.00143014   0.00145148   0.00147623   0.00150485   0.00153799   0.00157653   0.00162169   0.00167513   0.00173915   0.00181701   0.00191337   0.00203514   0.00219289   0.00240339   0.00269466   0.00311643   0.00376417   0.00484111   0.00684665   0.01129966   0.02478026   0.10423365   0.26271239   0.03652070   0.01262122   0.00654468   0.00419267   0.00305758   0.00243002   0.00204943   0.00180251   0.00163380   0.00151366   0.00142512   0.00135796   0.00130569   0.00126408   0.00123029   0.00120232   0.00117877   0.00115863   0.00114114   0.00112575   0.00111204   0.00109969   0.00108844   0.00107809   0.00106851   0.00105956   0.00105115   0.00104320   0.00103565   0.00102844   0.00102155   0.00101493   0.00100856   0.00100241   0.00099647   0.00099073   0.00098516   0.00097977   0.00097454   0.00096947   0.00096455   0.00095978   0.00095516   0.00095068   0.00094633   0.00094213   0.00093807   0.00093414   0.00093035   0.00092669   0.00092317   0.00091978   0.00091653   0.00091342   0.00091044   0.00090760   0.00090490   0.00090233   0.00089990   0.00089760   0.00089544   0.00089342   0.00089154   0.00088980   0.00088820   0.00088673   0.00088540   0.00088421   0.00088317   0.00088226   0.00088149   0.00088086   0.00088037   0.00088002   0.00087981   0.00087974  
 0.00020395   0.00020399   0.00020414   0.00020437   0.00020470   0.00020513   0.00020566   0.00020628   0.00020699   0.00020781   0.00020872   0.00020974   0.00021085   0.00021207   0.00021340   0.00021482   0.00021636   0.00021800   0.00021976   0.00022163   0.00022361   0.00022571   0.00022793   0.00023027   0.00023274   0.00023534   0.00023807   0.00024093   0.00024394   0.00024709   0.00025038   0.00025382   0.00025743   0.00026119   0.00026512   0.00026922   0.00027351   0.00027798   0.00028264   0.00028750   0.00029258   0.00029788   0.00030341   0.00030919   0.00031522   0.00032154   0.00032815   0.00033508   0.00034236   0.00035001   0.00035808   0.00036661   0.00037566   0.00038529   0.00039560   0.00040669   0.00041871   0.00043183   0.00044631   0.00046245   0.00048069   0.00050163   0.00052609   0.00055528   0.00059093   0.00063568   0.00069361   0.00077133   0.00088000   0.00103956   0.00128834   0.00170700   0.00248828   0.00418416   0.00890315   0.03033074   0.24287998   0.04940880   0.01431574   0.00715701   0.00458253   0.00336853   0.00269984   0.00229318   0.00202875   0.00184858   0.00172179   0.00163062   0.00156426   0.00151580   0.00148067   0.00145574   0.00143882   0.00142833   0.00142314   0.00142243   0.00142561   0.00143226   0.00144213   0.00145505   0.00147100   0.00149006   0.00151242   0.00153841   0.00156850   0.00160337   0.00164395   0.00169148   0.00174771   0.00181500   0.00189670   0.00199759   0.00212471   0.00228872   0.00250647   0.00280578   0.00323545   0.00388764   0.00495441   0.00689347   0.01103314   0.02267580   0.08066972   0.41009955   0.05311197   0.01619521   0.00790743   0.00487883   0.00346412   0.00269822   0.00224048   0.00194673   0.00174772   0.00160697   0.00150387   0.00142605   0.00136578   0.00131802   0.00127940   0.00124757   0.00122089   0.00119817   0.00117853   0.00116133   0.00114606   0.00113237   0.00111995   0.00110858   0.00109809   0.00108833   0.00107920   0.00107059   0.00106244   0.00105469   0.00104729   0.00104021   0.00103341   0.00102686   0.00102055   0.00101445   0.00100856   0.00100286   0.00099734   0.00099199   0.00098681   0.00098180   0.00097694   0.00097223   0.00096768   0.00096328   0.00095902   0.00095491   0.00095095   0.00094713   0.00094345   0.00093992   0.00093653   0.00093328   0.00093018   0.00092722   0.00092440   0.00092172   0.00091919   0.00091681   0.00091456   0.00091246   0.00091050   0.00090869   0.00090702   0.00090550   0.00090412   0.00090289   0.00090180   0.00090085   0.00090005   0.00089940   0.00089889   0.00089853   0.00089831   0.00089824  
 0.00020600   0.00020605   0.00020619   0.00020643   0.00020677   0.00020720   0.00020774   0.00020837   0.00020909   0.00020992   0.00021085   0.00021188   0.00021301   0.00021425   0.00021559   0.00021704   0.00021860   0.00022027   0.00022205   0.00022395   0.00022597   0.00022810   0.00023036   0.00023274   0.00023525   0.00023789   0.00024067   0.00024359   0.00024664   0.00024985   0.00025320   0.00025671   0.00026038   0.00026422   0.00026823   0.00027242   0.00027679   0.00028135   0.00028612   0.00029110   0.00029629   0.00030172   0.00030739   0.00031332   0.00031952   0.00032601   0.00033282   0.00033997   0.00034749   0.00035541   0.00036378   0.00037265   0.00038208   0.00039215   0.00040297   0.00041465   0.00042736   0.00044131   0.00045677   0.00047412   0.00049385   0.00051667   0.00054353   0.00057584   0.00061565   0.00066608   0.00073201   0.00082137   0.00094771   0.00113557   0.00143282   0.00194250   0.00291818   0.00512034   0.01168975   0.04658363   0.27445359   0.03928785   0.01317351   0.00698272   0.00460187   0.00343701   0.00278034   0.00237461   0.00210770   0.00192424   0.00179421   0.00170017   0.00163136   0.00158088   0.00154413   0.00151791   0.00150000   0.00148880   0.00148314   0.00148218   0.00148531   0.00149210   0.00150228   0.00151569   0.00153231   0.00155222   0.00157561   0.00160284   0.00163440   0.00167099   0.00171356   0.00176342   0.00182234   0.00189278   0.00197813   0.00208328   0.00221535   0.00238505   0.00260918   0.00291522   0.00335074   0.00400421   0.00505607   0.00692377   0.01076555   0.02086542   0.06412810   0.46319832   0.08153311   0.02126071   0.00968249   0.00573201   0.00395489   0.00301535   0.00246296   0.00211268   0.00187755   0.00171250   0.00159234   0.00150214   0.00143262   0.00137779   0.00133364   0.00129741   0.00126717   0.00124152   0.00121944   0.00120018   0.00118317   0.00116797   0.00115424   0.00114173   0.00113022   0.00111956   0.00110961   0.00110027   0.00109145   0.00108309   0.00107514   0.00106754   0.00106026   0.00105327   0.00104655   0.00104006   0.00103381   0.00102777   0.00102193   0.00101628   0.00101081   0.00100552   0.00100041   0.00099546   0.00099067   0.00098605   0.00098158   0.00097727   0.00097312   0.00096912   0.00096527   0.00096158   0.00095803   0.00095464   0.00095140   0.00094831   0.00094537   0.00094258   0.00093994   0.00093745   0.00093511   0.00093292   0.00093088   0.00092899   0.00092726   0.00092567   0.00092423   0.00092295   0.00092182   0.00092083   0.00092000   0.00091932   0.00091879   0.00091841   0.00091819   0.00091811  
 0.00020816   0.00020821   0.00020835   0.00020860   0.00020894   0.00020938   0.00020992   0.00021056   0.00021130   0.00021214   0.00021308   0.00021413   0.00021528   0.00021654   0.00021790   0.00021938   0.00022096   0.00022266   0.00022447   0.00022640   0.00022845   0.00023062   0.00023292   0.00023534   0.00023789   0.00024058   0.00024341   0.00024638   0.00024950   0.00025276   0.00025618   0.00025976   0.00026350   0.00026742   0.00027151   0.00027579   0.00028026   0.00028493   0.00028980   0.00029490   0.00030022   0.00030579   0.00031161   0.00031770   0.00032408   0.00033077   0.00033779   0.00034518   0.00035296   0.00036117   0.00036987   0.00037911   0.00038896   0.00039952   0.00041089   0.00042322   0.00043670   0.00045157   0.00046814   0.00048685   0.00050826   0.00053320   0.00056278   0.00059866   0.00064325   0.00070026   0.00077551   0.00087857   0.00102597   0.00124803   0.00160500   0.00222964   0.00346012   0.00636536   0.01579092   0.07679462   0.21117508   0.03205329   0.01218580   0.00681015   0.00461175   0.00349802   0.00285603   0.00245319   0.00218518   0.00199936   0.00186676   0.00177032   0.00169942   0.00164719   0.00160900   0.00158166   0.00156290   0.00155109   0.00154505   0.00154392   0.00154705   0.00155403   0.00156457   0.00157851   0.00159583   0.00161661   0.00164105   0.00166953   0.00170254   0.00174082   0.00178534   0.00183746   0.00189899   0.00197242   0.00206123   0.00217036   0.00230695   0.00248175   0.00271140   0.00302287   0.00346230   0.00411415   0.00514708   0.00694017   0.01050094   0.01930059   0.05230678   0.35624137   0.13434002   0.02871158   0.01204141   0.00680660   0.00455278   0.00339298   0.00272344   0.00230447   0.00202607   0.00183221   0.00169201   0.00158737   0.00150713   0.00144413   0.00139363   0.00135236   0.00131805   0.00128908   0.00126424   0.00124266   0.00122367   0.00120677   0.00119157   0.00117777   0.00116512   0.00115345   0.00114259   0.00113243   0.00112288   0.00111384   0.00110527   0.00109709   0.00108929   0.00108181   0.00107462   0.00106771   0.00106106   0.00105464   0.00104844   0.00104246   0.00103668   0.00103109   0.00102569   0.00102047   0.00101543   0.00101056   0.00100587   0.00100134   0.00099698   0.00099278   0.00098874   0.00098487   0.00098116   0.00097761   0.00097421   0.00097098   0.00096790   0.00096499   0.00096223   0.00095963   0.00095718   0.00095490   0.00095277   0.00095080   0.00094899   0.00094733   0.00094584   0.00094450   0.00094331   0.00094229   0.00094142   0.00094071   0.00094016   0.00093977   0.00093953   0.00093945  
 0.00021042   0.00021047   0.00021062   0.00021087   0.00021121   0.00021166   0.00021221   0.00021286   0.00021361   0.00021447   0.00021542   0.00021649   0.00021766   0.00021894   0.00022032   0.00022182   0.00022343   0.00022516   0.00022700   0.00022897   0.00023105   0.00023326   0.00023560   0.00023807   0.00024067   0.00024341   0.00024629   0.00024932   0.00025249   0.00025582   0.00025931   0.00026297   0.00026679   0.00027079   0.00027497   0.00027935   0.00028392   0.00028870   0.00029369   0.00029892   0.00030438   0.00031010   0.00031608   0.00032235   0.00032892   0.00033582   0.00034308   0.00035072   0.00035879   0.00036732   0.00037638   0.00038602   0.00039634   0.00040743   0.00041942   0.00043247   0.00044681   0.00046270   0.00048051   0.00050074   0.00052406   0.00055139   0.00058409   0.00062405   0.00067416   0.00073881   0.00082498   0.00094426   0.00111689   0.00138059   0.00181178   0.00258343   0.00415352   0.00806111   0.02211421   0.13795987   0.13969810   0.02675381   0.01132748   0.00664126   0.00461373   0.00355223   0.00292711   0.00252895   0.00226112   0.00207386   0.00193935   0.00184099   0.00176835   0.00171465   0.00167525   0.00164695   0.00162748   0.00161519   0.00160886   0.00160762   0.00161084   0.00161807   0.00162901   0.00164352   0.00166157   0.00168323   0.00170874   0.00173846   0.00177291   0.00181285   0.00185929   0.00191359   0.00197761   0.00205389   0.00214594   0.00225873   0.00239944   0.00257873   0.00281303   0.00312868   0.00357020   0.00421780   0.00522843   0.00694503   0.01024234   0.01794139   0.04364947   0.23555969   0.24120595   0.04019317   0.01525199   0.00818036   0.00528879   0.00384614   0.00303031   0.00252726   0.00219667   0.00196848   0.00180463   0.00168307   0.00159036   0.00151791   0.00146009   0.00141304   0.00137409   0.00134132   0.00131334   0.00128913   0.00126791   0.00124910   0.00123224   0.00121699   0.00120306   0.00119025   0.00117838   0.00116731   0.00115692   0.00114713   0.00113787   0.00112906   0.00112066   0.00111264   0.00110495   0.00109756   0.00109046   0.00108363   0.00107704   0.00107068   0.00106455   0.00105863   0.00105292   0.00104741   0.00104208   0.00103695   0.00103200   0.00102723   0.00102264   0.00101823   0.00101399   0.00100992   0.00100602   0.00100230   0.00099874   0.00099535   0.00099212   0.00098907   0.00098618   0.00098346   0.00098090   0.00097851   0.00097628   0.00097422   0.00097233   0.00097060   0.00096903   0.00096763   0.00096640   0.00096533   0.00096442   0.00096368   0.00096310   0.00096269   0.00096244   0.00096236  
 0.00021279   0.00021284   0.00021299   0.00021324   0.00021360   0.00021405   0.00021461   0.00021527   0.00021603   0.00021690   0.00021788   0.00021896   0.00022015   0.00022145   0.00022286   0.00022439   0.00022603   0.00022779   0.00022966   0.00023166   0.00023379   0.00023604   0.00023842   0.00024093   0.00024359   0.00024638   0.00024932   0.00025241   0.00025565   0.00025905   0.00026261   0.00026634   0.00027025   0.00027434   0.00027862   0.00028310   0.00028778   0.00029268   0.00029780   0.00030316   0.00030878   0.00031465   0.00032081   0.00032727   0.00033406   0.00034119   0.00034870   0.00035662   0.00036500   0.00037388   0.00038333   0.00039342   0.00040425   0.00041593   0.00042860   0.00044246   0.00045775   0.00047479   0.00049399   0.00051593   0.00054140   0.00057147   0.00060771   0.00065238   0.00070887   0.00078243   0.00088145   0.00102004   0.00122312   0.00153795   0.00206235   0.00302456   0.00505626   0.01043836   0.03246200   0.26277049   0.09336776   0.02277425   0.01057798   0.00647745   0.00460922   0.00360033   0.00299387   0.00260197   0.00233551   0.00214769   0.00201191   0.00191211   0.00183811   0.00178321   0.00174283   0.00171376   0.00169373   0.00168106   0.00167455   0.00167330   0.00167667   0.00168421   0.00169561   0.00171073   0.00172953   0.00175211   0.00177869   0.00180965   0.00184553   0.00188710   0.00193538   0.00199178   0.00205818   0.00213714   0.00223221   0.00234836   0.00249274   0.00267592   0.00291402   0.00323265   0.00367456   0.00431557   0.00530114   0.00694047   0.00999194   0.01675515   0.03715003   0.15737043   0.45915853   0.05897213   0.01974966   0.00996733   0.00620568   0.00439479   0.00339433   0.00278750   0.00239357   0.00212423   0.00193232   0.00179086   0.00168357   0.00160016   0.00153388   0.00148018   0.00143590   0.00139880   0.00136725   0.00134004   0.00131629   0.00129531   0.00127658   0.00125969   0.00124433   0.00123025   0.00121724   0.00120514   0.00119383   0.00118320   0.00117316   0.00116365   0.00115460   0.00114597   0.00113771   0.00112980   0.00112221   0.00111491   0.00110789   0.00110112   0.00109461   0.00108832   0.00108227   0.00107642   0.00107079   0.00106536   0.00106014   0.00105510   0.00105026   0.00104561   0.00104114   0.00103686   0.00103276   0.00102884   0.00102510   0.00102154   0.00101815   0.00101495   0.00101192   0.00100906   0.00100638   0.00100387   0.00100154   0.00099938   0.00099739   0.00099558   0.00099394   0.00099247   0.00099118   0.00099006   0.00098911   0.00098834   0.00098773   0.00098730   0.00098704   0.00098696  
 0.00021526   0.00021532   0.00021547   0.00021573   0.00021609   0.00021655   0.00021712   0.00021779   0.00021857   0.00021945   0.00022044   0.00022155   0.00022276   0.00022408   0.00022552   0.00022707   0.00022874   0.00023053   0.00023245   0.00023448   0.00023665   0.00023894   0.00024137   0.00024394   0.00024664   0.00024950   0.00025249   0.00025565   0.00025896   0.00026243   0.00026607   0.00026989   0.00027389   0.00027808   0.00028246   0.00028705   0.00029185   0.00029688   0.00030214   0.00030765   0.00031342   0.00031947   0.00032582   0.00033249   0.00033950   0.00034688   0.00035467   0.00036289   0.00037161   0.00038088   0.00039076   0.00040134   0.00041273   0.00042506   0.00043850   0.00045325   0.00046961   0.00048792   0.00050869   0.00053258   0.00056048   0.00059367   0.00063398   0.00068407   0.00074798   0.00083198   0.00094623   0.00110795   0.00134805   0.00172621   0.00236904   0.00358219   0.00625580   0.01389121   0.05076580   0.41823966   0.06571783   0.01971633   0.00992046   0.00631976   0.00459948   0.00364296   0.00305660   0.00267234   0.00240837   0.00222082   0.00208440   0.00198364   0.00190865   0.00185285   0.00181171   0.00178206   0.00176162   0.00174871   0.00174213   0.00174096   0.00174456   0.00175247   0.00176439   0.00178015   0.00179974   0.00182325   0.00185091   0.00188311   0.00192040   0.00196356   0.00201363   0.00207204   0.00214069   0.00222216   0.00232001   0.00243919   0.00258682   0.00277329   0.00301436   0.00333481   0.00377553   0.00440789   0.00536618   0.00692839   0.00975128   0.01571512   0.03215717   0.11072191   0.73039077   0.09217189   0.02627773   0.01233977   0.00736360   0.00506572   0.00382952   0.00309340   0.00262198   0.00230302   0.00207765   0.00191267   0.00178828   0.00169207   0.00161599   0.00155461   0.00150421   0.00146214   0.00142650   0.00139589   0.00136927   0.00134583   0.00132498   0.00130625   0.00128928   0.00127376   0.00125947   0.00124623   0.00123388   0.00122230   0.00121140   0.00120110   0.00119132   0.00118201   0.00117313   0.00116463   0.00115650   0.00114869   0.00114118   0.00113397   0.00112702   0.00112033   0.00111390   0.00110769   0.00110172   0.00109597   0.00109043   0.00108511   0.00107999   0.00107507   0.00107036   0.00106584   0.00106152   0.00105739   0.00105345   0.00104970   0.00104614   0.00104276   0.00103957   0.00103657   0.00103375   0.00103112   0.00102867   0.00102640   0.00102432   0.00102241   0.00102069   0.00101915   0.00101780   0.00101662   0.00101563   0.00101481   0.00101418   0.00101373   0.00101346   0.00101337  
 0.00021785   0.00021790   0.00021806   0.00021832   0.00021869   0.00021916   0.00021974   0.00022042   0.00022122   0.00022212   0.00022313   0.00022425   0.00022548   0.00022683   0.00022830   0.00022988   0.00023158   0.00023341   0.00023536   0.00023744   0.00023965   0.00024199   0.00024447   0.00024709   0.00024985   0.00025276   0.00025582   0.00025905   0.00026243   0.00026598   0.00026971   0.00027362   0.00027771   0.00028201   0.00028650   0.00029121   0.00029614   0.00030130   0.00030671   0.00031238   0.00031833   0.00032457   0.00033113   0.00033802   0.00034527   0.00035293   0.00036101   0.00036957   0.00037867   0.00038835   0.00039871   0.00040983   0.00042185   0.00043490   0.00044918   0.00046493   0.00048247   0.00050223   0.00052477   0.00055085   0.00058152   0.00061829   0.00066328   0.00071966   0.00079223   0.00088854   0.00102091   0.00121052   0.00149600   0.00195343   0.00274875   0.00429834   0.00788905   0.01913418   0.08662906   0.36539072   0.04872199   0.01731777   0.00934109   0.00616883   0.00458563   0.00368078   0.00311559   0.00274020   0.00247972   0.00229324   0.00215679   0.00205555   0.00197994   0.00192353   0.00188188   0.00185184   0.00183115   0.00181814   0.00181160   0.00181061   0.00181452   0.00182287   0.00183536   0.00185182   0.00187223   0.00189670   0.00192545   0.00195888   0.00199755   0.00204225   0.00209406   0.00215438   0.00222515   0.00230894   0.00240933   0.00253122   0.00268165   0.00287081   0.00311405   0.00343524   0.00387331   0.00449522   0.00542449   0.00691046   0.00952140   0.01479931   0.02824202   0.08205579   0.63771599   0.15718677   0.03618334   0.01556723   0.00884924   0.00589557   0.00435435   0.00345550   0.00288852   0.00250928   0.00224375   0.00205083   0.00190628   0.00179510   0.00170759   0.00163733   0.00157986   0.00153209   0.00149177   0.00145727   0.00142736   0.00140114   0.00137789   0.00135708   0.00133827   0.00132113   0.00130541   0.00129087   0.00127736   0.00126473   0.00125287   0.00124168   0.00123108   0.00122102   0.00121144   0.00120230   0.00119355   0.00118517   0.00117713   0.00116942   0.00116200   0.00115487   0.00114800   0.00114140   0.00113505   0.00112894   0.00112307   0.00111742   0.00111200   0.00110679   0.00110180   0.00109703   0.00109246   0.00108810   0.00108394   0.00107998   0.00107622   0.00107267   0.00106931   0.00106614   0.00106317   0.00106040   0.00105782   0.00105544   0.00105324   0.00105124   0.00104943   0.00104782   0.00104639   0.00104515   0.00104411   0.00104325   0.00104259   0.00104211   0.00104183   0.00104173  
 0.00022055   0.00022060   0.00022076   0.00022103   0.00022140   0.00022188   0.00022247   0.00022317   0.00022398   0.00022490   0.00022593   0.00022707   0.00022833   0.00022971   0.00023120   0.00023281   0.00023455   0.00023641   0.00023841   0.00024053   0.00024278   0.00024517   0.00024770   0.00025038   0.00025320   0.00025618   0.00025931   0.00026261   0.00026607   0.00026971   0.00027353   0.00027753   0.00028173   0.00028613   0.00029075   0.00029558   0.00030065   0.00030596   0.00031153   0.00031738   0.00032351   0.00032996   0.00033674   0.00034387   0.00035140   0.00035934   0.00036776   0.00037669   0.00038619   0.00039633   0.00040722   0.00041894   0.00043164   0.00044549   0.00046071   0.00047758   0.00049646   0.00051784   0.00054238   0.00057095   0.00060480   0.00064566   0.00069607   0.00075977   0.00084250   0.00095339   0.00110748   0.00133100   0.00167261   0.00223042   0.00322504   0.00523527   0.01017941   0.02756296   0.16627454   0.21714075   0.03773425   0.01540195   0.00882847   0.00602509   0.00456862   0.00371438   0.00317118   0.00280570   0.00254963   0.00236496   0.00222907   0.00212782   0.00205196   0.00199524   0.00195332   0.00192310   0.00190233   0.00188936   0.00188298   0.00188227   0.00188658   0.00189545   0.00190856   0.00192577   0.00194704   0.00197248   0.00200233   0.00203698   0.00207701   0.00212322   0.00217668   0.00223881   0.00231156   0.00239750   0.00250017   0.00262445   0.00277724   0.00296851   0.00321314   0.00353404   0.00396814   0.00457802   0.00547699   0.00688814   0.00930292   0.01398965   0.02511585   0.06352789   0.37874652   0.30149260   0.05209695   0.02008921   0.01079095   0.00693544   0.00499356   0.00388751   0.00320154   0.00274853   0.00243450   0.00220818   0.00203975   0.00191094   0.00181010   0.00172949   0.00166385   0.00160949   0.00156380   0.00152484   0.00149119   0.00146179   0.00143581   0.00141263   0.00139175   0.00137279   0.00135544   0.00133946   0.00132463   0.00131082   0.00129787   0.00128569   0.00127419   0.00126329   0.00125293   0.00124306   0.00123363   0.00122462   0.00121599   0.00120771   0.00119977   0.00119214   0.00118481   0.00117777   0.00117100   0.00116449   0.00115824   0.00115224   0.00114648   0.00114096   0.00113567   0.00113061   0.00112577   0.00112115   0.00111675   0.00111256   0.00110859   0.00110483   0.00110128   0.00109794   0.00109481   0.00109189   0.00108917   0.00108665   0.00108434   0.00108223   0.00108032   0.00107862   0.00107711   0.00107581   0.00107471   0.00107381   0.00107311   0.00107261   0.00107231   0.00107221  
 0.00022337   0.00022342   0.00022358   0.00022385   0.00022423   0.00022473   0.00022533   0.00022604   0.00022686   0.00022780   0.00022885   0.00023002   0.00023130   0.00023270   0.00023423   0.00023588   0.00023765   0.00023955   0.00024159   0.00024375   0.00024606   0.00024850   0.00025109   0.00025382   0.00025671   0.00025976   0.00026297   0.00026634   0.00026989   0.00027362   0.00027753   0.00028164   0.00028595   0.00029047   0.00029521   0.00030019   0.00030540   0.00031088   0.00031662   0.00032265   0.00032899   0.00033565   0.00034267   0.00035008   0.00035789   0.00036616   0.00037493   0.00038426   0.00039421   0.00040487   0.00041633   0.00042871   0.00044218   0.00045692   0.00047319   0.00049131   0.00051170   0.00053492   0.00056172   0.00059314   0.00063062   0.00067621   0.00073290   0.00080516   0.00089989   0.00102816   0.00120847   0.00147356   0.00188535   0.00257191   0.00383154   0.00648817   0.01351009   0.04217520   0.35574006   0.12845076   0.03027648   0.01384715   0.00837318   0.00588877   0.00454930   0.00374433   0.00322368   0.00286900   0.00261818   0.00243602   0.00230126   0.00220044   0.00212470   0.00206798   0.00202604   0.00199584   0.00197517   0.00196240   0.00195630   0.00195598   0.00196078   0.00197023   0.00198404   0.00200204   0.00202421   0.00205065   0.00208160   0.00211747   0.00215883   0.00220650   0.00226153   0.00232538   0.00239996   0.00248785   0.00259256   0.00271888   0.00287359   0.00306641   0.00331168   0.00363133   0.00406026   0.00465677   0.00552451   0.00686269   0.00909618   0.01327114   0.02257967   0.05095535   0.22391378   0.64455330   0.07966593   0.02665937   0.01338480   0.00825817   0.00578082   0.00440748   0.00357182   0.00302773   0.00265468   0.00238819   0.00219131   0.00204168   0.00192516   0.00183247   0.00175733   0.00169536   0.00164347   0.00159939   0.00156145   0.00152842   0.00149933   0.00147346   0.00145023   0.00142920   0.00141001   0.00139239   0.00137609   0.00136094   0.00134678   0.00133349   0.00132096   0.00130912   0.00129789   0.00128720   0.00127703   0.00126731   0.00125802   0.00124912   0.00124059   0.00123241   0.00122457   0.00121703   0.00120980   0.00120285   0.00119619   0.00118980   0.00118366   0.00117779   0.00117216   0.00116679   0.00116165   0.00115675   0.00115208   0.00114764   0.00114344   0.00113946   0.00113570   0.00113217   0.00112885   0.00112576   0.00112288   0.00112022   0.00111778   0.00111555   0.00111354   0.00111174   0.00111015   0.00110877   0.00110761   0.00110666   0.00110592   0.00110539   0.00110508   0.00110497  
 0.00022630   0.00022635   0.00022652   0.00022680   0.00022718   0.00022768   0.00022830   0.00022902   0.00022986   0.00023082   0.00023189   0.00023309   0.00023440   0.00023583   0.00023739   0.00023907   0.00024089   0.00024283   0.00024491   0.00024712   0.00024948   0.00025198   0.00025463   0.00025743   0.00026038   0.00026350   0.00026679   0.00027025   0.00027389   0.00027771   0.00028173   0.00028595   0.00029038   0.00029503   0.00029991   0.00030503   0.00031041   0.00031605   0.00032198   0.00032821   0.00033477   0.00034168   0.00034896   0.00035665   0.00036479   0.00037341   0.00038257   0.00039234   0.00040279   0.00041400   0.00042610   0.00043922   0.00045354   0.00046928   0.00048673   0.00050625   0.00052834   0.00055363   0.00058302   0.00061770   0.00065936   0.00071043   0.00077445   0.00085678   0.00096576   0.00111489   0.00132711   0.00164364   0.00214419   0.00299839   0.00461752   0.00820812   0.01858055   0.07024753   0.60223797   0.08272769   0.02499702   0.01256761   0.00796739   0.00575992   0.00452840   0.00377117   0.00327341   0.00293027   0.00268546   0.00250645   0.00237336   0.00227343   0.00219818   0.00214175   0.00210005   0.00207009   0.00204970   0.00203726   0.00203159   0.00203177   0.00203716   0.00204728   0.00206185   0.00208069   0.00210379   0.00213125   0.00216332   0.00220039   0.00224306   0.00229213   0.00234867   0.00241411   0.00249039   0.00258003   0.00268651   0.00281455   0.00297076   0.00316456   0.00340976   0.00372726   0.00414993   0.00473194   0.00556783   0.00683521   0.00890129   0.01263135   0.02049328   0.04205716   0.14412266   1.09030639   0.13259318   0.03665249   0.01694176   0.00997033   0.00676291   0.00503956   0.00401337   0.00335575   0.00291032   0.00259518   0.00236419   0.00218980   0.00205479   0.00194793   0.00186170   0.00179088   0.00173182   0.00168183   0.00163897   0.00160177   0.00156912   0.00154018   0.00151428   0.00149090   0.00146963   0.00145015   0.00143218   0.00141552   0.00139999   0.00138545   0.00137178   0.00135888   0.00134667   0.00133508   0.00132406   0.00131355   0.00130352   0.00129393   0.00128475   0.00127596   0.00126754   0.00125946   0.00125171   0.00124428   0.00123716   0.00123033   0.00122378   0.00121752   0.00121152   0.00120580   0.00120033   0.00119512   0.00119015   0.00118544   0.00118097   0.00117675   0.00117276   0.00116901   0.00116550   0.00116222   0.00115917   0.00115636   0.00115377   0.00115141   0.00114928   0.00114737   0.00114569   0.00114424   0.00114301   0.00114200   0.00114122   0.00114066   0.00114033   0.00114021  
 0.00022935   0.00022940   0.00022957   0.00022986   0.00023025   0.00023077   0.00023139   0.00023213   0.00023299   0.00023397   0.00023507   0.00023628   0.00023762   0.00023909   0.00024068   0.00024240   0.00024426   0.00024624   0.00024837   0.00025064   0.00025305   0.00025561   0.00025832   0.00026119   0.00026422   0.00026742   0.00027079   0.00027434   0.00027808   0.00028201   0.00028613   0.00029047   0.00029503   0.00029982   0.00030484   0.00031012   0.00031567   0.00032150   0.00032763   0.00033409   0.00034088   0.00034805   0.00035562   0.00036363   0.00037211   0.00038112   0.00039071   0.00040096   0.00041196   0.00042379   0.00043660   0.00045054   0.00046581   0.00048266   0.00050143   0.00052254   0.00054655   0.00057421   0.00060655   0.00064497   0.00069147   0.00074891   0.00082154   0.00091578   0.00104178   0.00121616   0.00146757   0.00184844   0.00246273   0.00353892   0.00565728   0.01064586   0.02677085   0.13238997   0.43240303   0.05765109   0.02112502   0.01150160   0.00760454   0.00563853   0.00450653   0.00379539   0.00332068   0.00298971   0.00275157   0.00257633   0.00244542   0.00234681   0.00227240   0.00221658   0.00217537   0.00214586   0.00212594   0.00211401   0.00210889   0.00210969   0.00211576   0.00212665   0.00214204   0.00216178   0.00218585   0.00221436   0.00224755   0.00228582   0.00232976   0.00238018   0.00243814   0.00250508   0.00258288   0.00267409   0.00278209   0.00291151   0.00306879   0.00326303   0.00350748   0.00382199   0.00423744   0.00480398   0.00560768   0.00680664   0.00871817   0.01205986   0.01875578   0.03553263   0.10037533   0.78217609   0.24967149   0.05277964   0.02197757   0.01223252   0.00800612   0.00581661   0.00454469   0.00374403   0.00320901   0.00283449   0.00256235   0.00235836   0.00220139   0.00207783   0.00197860   0.00189746   0.00183006   0.00177324   0.00172469   0.00168270   0.00164597   0.00161352   0.00158456   0.00155851   0.00153487   0.00151328   0.00149343   0.00147506   0.00145799   0.00144204   0.00142707   0.00141298   0.00139968   0.00138707   0.00137510   0.00136371   0.00135285   0.00134249   0.00133259   0.00132311   0.00131404   0.00130536   0.00129704   0.00128907   0.00128143   0.00127412   0.00126711   0.00126042   0.00125401   0.00124790   0.00124206   0.00123651   0.00123122   0.00122620   0.00122145   0.00121695   0.00121271   0.00120873   0.00120499   0.00120151   0.00119827   0.00119528   0.00119253   0.00119003   0.00118777   0.00118574   0.00118396   0.00118242   0.00118112   0.00118005   0.00117922   0.00117863   0.00117827   0.00117816  
 0.00023252   0.00023258   0.00023275   0.00023304   0.00023345   0.00023397   0.00023461   0.00023537   0.00023625   0.00023724   0.00023837   0.00023961   0.00024098   0.00024248   0.00024411   0.00024587   0.00024777   0.00024980   0.00025198   0.00025430   0.00025677   0.00025940   0.00026218   0.00026512   0.00026823   0.00027151   0.00027497   0.00027862   0.00028246   0.00028650   0.00029075   0.00029521   0.00029991   0.00030484   0.00031003   0.00031548   0.00032122   0.00032725   0.00033360   0.00034029   0.00034735   0.00035480   0.00036268   0.00037103   0.00037989   0.00038933   0.00039940   0.00041018   0.00042177   0.00043430   0.00044789   0.00046274   0.00047907   0.00049718   0.00051744   0.00054035   0.00056654   0.00059691   0.00063264   0.00067538   0.00072751   0.00079241   0.00087518   0.00098360   0.00113010   0.00133529   0.00163528   0.00209762   0.00285986   0.00423586   0.00706688   0.01424093   0.04109287   0.29583961   0.22026647   0.04271889   0.01819989   0.01060384   0.00727914   0.00552447   0.00448424   0.00381743   0.00336579   0.00304750   0.00281662   0.00264571   0.00251748   0.00242061   0.00234741   0.00229249   0.00225202   0.00222319   0.00220393   0.00219267   0.00218825   0.00218979   0.00219666   0.00220839   0.00222468   0.00224538   0.00227047   0.00230005   0.00233437   0.00237383   0.00241901   0.00247072   0.00253002   0.00259832   0.00267751   0.00277007   0.00287933   0.00300980   0.00316773   0.00336189   0.00360495   0.00391570   0.00432305   0.00487334   0.00564473   0.00677776   0.00854664   0.01154794   0.01729318   0.03060474   0.07433245   0.39809042   0.55737258   0.08095430   0.02939560   0.01529539   0.00960693   0.00678421   0.00519056   0.00420752   0.00356050   0.00311290   0.00279070   0.00255109   0.00236792   0.00222456   0.00211000   0.00201678   0.00193965   0.00187488   0.00181974   0.00177222   0.00173080   0.00169431   0.00166186   0.00163274   0.00160641   0.00158242   0.00156042   0.00154012   0.00152130   0.00150375   0.00148733   0.00147190   0.00145735   0.00144360   0.00143057   0.00141819   0.00140640   0.00139517   0.00138446   0.00137422   0.00136443   0.00135507   0.00134611   0.00133754   0.00132933   0.00132148   0.00131397   0.00130679   0.00129993   0.00129339   0.00128715   0.00128121   0.00127556   0.00127020   0.00126513   0.00126033   0.00125581   0.00125156   0.00124759   0.00124387   0.00124043   0.00123725   0.00123432   0.00123166   0.00122925   0.00122710   0.00122521   0.00122357   0.00122218   0.00122105   0.00122017   0.00121954   0.00121917   0.00121904  
 0.00023582   0.00023588   0.00023606   0.00023635   0.00023677   0.00023730   0.00023795   0.00023873   0.00023963   0.00024065   0.00024180   0.00024307   0.00024448   0.00024601   0.00024768   0.00024948   0.00025143   0.00025351   0.00025574   0.00025812   0.00026066   0.00026335   0.00026620   0.00026922   0.00027242   0.00027579   0.00027935   0.00028310   0.00028705   0.00029121   0.00029558   0.00030019   0.00030503   0.00031012   0.00031548   0.00032112   0.00032705   0.00033330   0.00033989   0.00034684   0.00035418   0.00036194   0.00037017   0.00037889   0.00038817   0.00039808   0.00040867   0.00042004   0.00043231   0.00044559   0.00046007   0.00047594   0.00049346   0.00051298   0.00053493   0.00055987   0.00058857   0.00062203   0.00066167   0.00070944   0.00076813   0.00084182   0.00093663   0.00106207   0.00123346   0.00147659   0.00183751   0.00240439   0.00336243   0.00515273   0.00903544   0.01981803   0.06906250   0.69044996   0.12292268   0.03317486   0.01593442   0.00984056   0.00698656   0.00541758   0.00446197   0.00383771   0.00340903   0.00310382   0.00288074   0.00271467   0.00258959   0.00249487   0.00242322   0.00236952   0.00233006   0.00230213   0.00228372   0.00227330   0.00226973   0.00227214   0.00227991   0.00229258   0.00230985   0.00233157   0.00235772   0.00238840   0.00242385   0.00246449   0.00251088   0.00256382   0.00262437   0.00269394   0.00277435   0.00286806   0.00297831   0.00310951   0.00326768   0.00346125   0.00370230   0.00400856   0.00440704   0.00494043   0.00567958   0.00674924   0.00838641   0.01108821   0.01605022   0.02678894   0.05769082   0.22195520   1.29942230   0.13592432   0.04088962   0.01956685   0.01170979   0.00800697   0.00598480   0.00476600   0.00397741   0.00343898   0.00305544   0.00277262   0.00255798   0.00239101   0.00225830   0.00215083   0.00206229   0.00198825   0.00192546   0.00187153   0.00182468   0.00178354   0.00174707   0.00171445   0.00168502   0.00165830   0.00163385   0.00161135   0.00159054   0.00157118   0.00155311   0.00153616   0.00152022   0.00150517   0.00149094   0.00147744   0.00146462   0.00145242   0.00144079   0.00142970   0.00141910   0.00140898   0.00139931   0.00139006   0.00138122   0.00137277   0.00136469   0.00135698   0.00134961   0.00134259   0.00133590   0.00132953   0.00132349   0.00131775   0.00131232   0.00130719   0.00130236   0.00129782   0.00129358   0.00128962   0.00128594   0.00128254   0.00127942   0.00127658   0.00127402   0.00127173   0.00126971   0.00126796   0.00126649   0.00126528   0.00126434   0.00126367   0.00126327   0.00126314  
 0.00023924   0.00023930   0.00023949   0.00023979   0.00024021   0.00024076   0.00024143   0.00024222   0.00024314   0.00024419   0.00024537   0.00024667   0.00024811   0.00024968   0.00025139   0.00025324   0.00025524   0.00025737   0.00025966   0.00026211   0.00026471   0.00026747   0.00027040   0.00027351   0.00027679   0.00028026   0.00028392   0.00028778   0.00029185   0.00029614   0.00030065   0.00030540   0.00031041   0.00031567   0.00032122   0.00032705   0.00033321   0.00033969   0.00034654   0.00035377   0.00036142   0.00036952   0.00037812   0.00038726   0.00039700   0.00040742   0.00041859   0.00043062   0.00044362   0.00045776   0.00047322   0.00049024   0.00050911   0.00053023   0.00055409   0.00058136   0.00061292   0.00064996   0.00069413   0.00074776   0.00081416   0.00089826   0.00100748   0.00115350   0.00135536   0.00164572   0.00208402   0.00278715   0.00400950   0.00638805   0.01188705   0.02906549   0.13314352   0.66321590   0.07745901   0.02671699   0.01414250   0.00918613   0.00672286   0.00531763   0.00444011   0.00385659   0.00345067   0.00315886   0.00294405   0.00278331   0.00266182   0.00256964   0.00249989   0.00244770   0.00240951   0.00238272   0.00236536   0.00235596   0.00235339   0.00235681   0.00236560   0.00237931   0.00239764   0.00242044   0.00244769   0.00247950   0.00251610   0.00255790   0.00260547   0.00265959   0.00272130   0.00279199   0.00287347   0.00296812   0.00307911   0.00321071   0.00336872   0.00356121   0.00379966   0.00410078   0.00448970   0.00500567   0.00571278   0.00672167   0.00823715   0.01067440   0.01498502   0.02377134   0.04643263   0.13972921   1.24668303   0.26174033   0.05992440   0.02574531   0.01453850   0.00957883   0.00697441   0.00544613   0.00447630   0.00382382   0.00336438   0.00302877   0.00277603   0.00258072   0.00242640   0.00230204   0.00220007   0.00211514   0.00204340   0.00198202   0.00192887   0.00188236   0.00184125   0.00180459   0.00177162   0.00174175   0.00171450   0.00168950   0.00166641   0.00164500   0.00162505   0.00160638   0.00158886   0.00157235   0.00155677   0.00154201   0.00152802   0.00151472   0.00150206   0.00149001   0.00147851   0.00146754   0.00145707   0.00144707   0.00143751   0.00142839   0.00141968   0.00141136   0.00140344   0.00139588   0.00138869   0.00138185   0.00137536   0.00136920   0.00136338   0.00135788   0.00135270   0.00134784   0.00134329   0.00133905   0.00133512   0.00133149   0.00132815   0.00132512   0.00132238   0.00131993   0.00131777   0.00131591   0.00131433   0.00131304   0.00131204   0.00131132   0.00131090   0.00131075  
 0.00024280   0.00024286   0.00024305   0.00024336   0.00024379   0.00024435   0.00024504   0.00024585   0.00024680   0.00024787   0.00024907   0.00025041   0.00025189   0.00025350   0.00025525   0.00025715   0.00025920   0.00026139   0.00026374   0.00026625   0.00026893   0.00027177   0.00027478   0.00027798   0.00028135   0.00028493   0.00028870   0.00029268   0.00029688   0.00030130   0.00030596   0.00031088   0.00031605   0.00032150   0.00032725   0.00033330   0.00033969   0.00034644   0.00035357   0.00036110   0.00036909   0.00037756   0.00038657   0.00039617   0.00040642   0.00041741   0.00042922   0.00044198   0.00045581   0.00047091   0.00048747   0.00050578   0.00052618   0.00054911   0.00057516   0.00060510   0.00063996   0.00068114   0.00073060   0.00079109   0.00086663   0.00096314   0.00108973   0.00126084   0.00150043   0.00185028   0.00238825   0.00327214   0.00485967   0.00810103   0.01621318   0.04586144   0.31645923   0.30068162   0.05349445   0.02214353   0.01269950   0.00862082   0.00648471   0.00522440   0.00441897   0.00387443   0.00349097   0.00321281   0.00300667   0.00285170   0.00273422   0.00264497   0.00257747   0.00252709   0.00249044   0.00246502   0.00244892   0.00244072   0.00243931   0.00244388   0.00245380   0.00246865   0.00248813   0.00251208   0.00254048   0.00257345   0.00261121   0.00265416   0.00270287   0.00275810   0.00282089   0.00289259   0.00297497   0.00307035   0.00318181   0.00331348   0.00347094   0.00366188   0.00389718   0.00419253   0.00457127   0.00506941   0.00574482   0.00669549   0.00809847   0.01030118   0.01406532   0.02134168   0.03846076   0.09640210   0.56447525   0.62126828   0.09445233   0.03510399   0.01845418   0.01164036   0.00822627   0.00628443   0.00507926   0.00428183   0.00372754   0.00332683   0.00302763   0.00279809   0.00261782   0.00247335   0.00235547   0.00225771   0.00217547   0.00210536   0.00204487   0.00199212   0.00194563   0.00190431   0.00186725   0.00183377   0.00180331   0.00177543   0.00174975   0.00172599   0.00170390   0.00168328   0.00166396   0.00164579   0.00162867   0.00161249   0.00159717   0.00158263   0.00156882   0.00155568   0.00154317   0.00153125   0.00151987   0.00150902   0.00149867   0.00148880   0.00147938   0.00147039   0.00146183   0.00145368   0.00144593   0.00143856   0.00143157   0.00142495   0.00141868   0.00141278   0.00140721   0.00140199   0.00139711   0.00139256   0.00138834   0.00138445   0.00138087   0.00137762   0.00137468   0.00137206   0.00136975   0.00136775   0.00136606   0.00136468   0.00136361   0.00136285   0.00136239   0.00136223  
 0.00024648   0.00024655   0.00024674   0.00024706   0.00024750   0.00024808   0.00024878   0.00024962   0.00025058   0.00025168   0.00025292   0.00025430   0.00025581   0.00025747   0.00025927   0.00026122   0.00026332   0.00026557   0.00026799   0.00027057   0.00027332   0.00027625   0.00027935   0.00028264   0.00028612   0.00028980   0.00029369   0.00029780   0.00030214   0.00030671   0.00031153   0.00031662   0.00032198   0.00032763   0.00033360   0.00033989   0.00034654   0.00035357   0.00036100   0.00036888   0.00037723   0.00038611   0.00039557   0.00040568   0.00041649   0.00042811   0.00044064   0.00045421   0.00046898   0.00048514   0.00050295   0.00052272   0.00054485   0.00056986   0.00059842   0.00063143   0.00067011   0.00071612   0.00077178   0.00084039   0.00092680   0.00103824   0.00118595   0.00138799   0.00167479   0.00210057   0.00276905   0.00389773   0.00600383   0.01056191   0.02318300   0.08063820   0.85507884   0.14956366   0.03947812   0.01878321   0.01151945   0.00812928   0.00626922   0.00513764   0.00439882   0.00389152   0.00353018   0.00326584   0.00306875   0.00291996   0.00280689   0.00272093   0.00265601   0.00260774   0.00257291   0.00254909   0.00253446   0.00252764   0.00252757   0.00253343   0.00254462   0.00256071   0.00258142   0.00260659   0.00263621   0.00267036   0.00270929   0.00275339   0.00280320   0.00285948   0.00292325   0.00299583   0.00307894   0.00317484   0.00328652   0.00341794   0.00357445   0.00376339   0.00399501   0.00428402   0.00465204   0.00513202   0.00577614   0.00667111   0.00796995   0.00996398   0.01326596   0.01935496   0.03260394   0.07106814   0.28038419   1.67607345   0.16584802   0.05015706   0.02406890   0.01440932   0.00983799   0.00733202   0.00581623   0.00483211   0.00415795   0.00367617   0.00331982   0.00304856   0.00283697   0.00266837   0.00253151   0.00241855   0.00232391   0.00224355   0.00217447   0.00211442   0.00206169   0.00201495   0.00197316   0.00193551   0.00190135   0.00187016   0.00184151   0.00181506   0.00179053   0.00176767   0.00174630   0.00172624   0.00170738   0.00168958   0.00167276   0.00165682   0.00164170   0.00162734   0.00161368   0.00160067   0.00158829   0.00157649   0.00156524   0.00155452   0.00154430   0.00153457   0.00152530   0.00151648   0.00150810   0.00150014   0.00149259   0.00148544   0.00147869   0.00147232   0.00146633   0.00146071   0.00145545   0.00145056   0.00144602   0.00144183   0.00143799   0.00143449   0.00143134   0.00142852   0.00142604   0.00142389   0.00142208   0.00142060   0.00141945   0.00141863   0.00141814   0.00141797  
 0.00025031   0.00025037   0.00025057   0.00025089   0.00025135   0.00025194   0.00025266   0.00025352   0.00025451   0.00025565   0.00025691   0.00025833   0.00025988   0.00026158   0.00026344   0.00026544   0.00026760   0.00026992   0.00027241   0.00027507   0.00027790   0.00028091   0.00028411   0.00028750   0.00029110   0.00029490   0.00029892   0.00030316   0.00030765   0.00031238   0.00031738   0.00032265   0.00032821   0.00033409   0.00034029   0.00034684   0.00035377   0.00036110   0.00036888   0.00037712   0.00038589   0.00039522   0.00040518   0.00041584   0.00042728   0.00043961   0.00045293   0.00046742   0.00048323   0.00050061   0.00051983   0.00054126   0.00056537   0.00059275   0.00062420   0.00066078   0.00070391   0.00075558   0.00081856   0.00089684   0.00099630   0.00112586   0.00129949   0.00154004   0.00188670   0.00241093   0.00325351   0.00472178   0.00758894   0.01425809   0.03536294   0.16846410   0.77346906   0.08780537   0.03059943   0.01623879   0.01054153   0.00769937   0.00607396   0.00505709   0.00437989   0.00390814   0.00356853   0.00331813   0.00313040   0.00298817   0.00287989   0.00279759   0.00273558   0.00268973   0.00265697   0.00263500   0.00262206   0.00261683   0.00261825   0.00262555   0.00263814   0.00265560   0.00267763   0.00270410   0.00273497   0.00277035   0.00281047   0.00285569   0.00290657   0.00296384   0.00302850   0.00310182   0.00318549   0.00328170   0.00339333   0.00352418   0.00367937   0.00386585   0.00409330   0.00437543   0.00473225   0.00519383   0.00580714   0.00664883   0.00785118   0.00965884   0.01256709   0.01770855   0.02816919   0.05502344   0.16435691   1.51345102   0.34589587   0.07641729   0.03248509   0.01823700   0.01195635   0.00866213   0.00672861   0.00550035   0.00467272   0.00408887   0.00366152   0.00333902   0.00308929   0.00289155   0.00273192   0.00260081   0.00249146   0.00239899   0.00231979   0.00225120   0.00219115   0.00213810   0.00209082   0.00204833   0.00200990   0.00197489   0.00194281   0.00191327   0.00188592   0.00186051   0.00183679   0.00181458   0.00179373   0.00177409   0.00175555   0.00173802   0.00172142   0.00170567   0.00169071   0.00167648   0.00166295   0.00165008   0.00163782   0.00162614   0.00161503   0.00160445   0.00159438   0.00158481   0.00157572   0.00156710   0.00155893   0.00155119   0.00154389   0.00153701   0.00153053   0.00152446   0.00151879   0.00151351   0.00150861   0.00150410   0.00149996   0.00149619   0.00149279   0.00148976   0.00148709   0.00148478   0.00148283   0.00148123   0.00148000   0.00147911   0.00147858   0.00147840  
 0.00025426   0.00025433   0.00025453   0.00025487   0.00025534   0.00025594   0.00025669   0.00025757   0.00025859   0.00025975   0.00026106   0.00026251   0.00026411   0.00026586   0.00026777   0.00026983   0.00027205   0.00027445   0.00027701   0.00027975   0.00028267   0.00028577   0.00028908   0.00029258   0.00029629   0.00030022   0.00030438   0.00030878   0.00031342   0.00031833   0.00032351   0.00032899   0.00033477   0.00034088   0.00034735   0.00035418   0.00036142   0.00036909   0.00037723   0.00038589   0.00039510   0.00040493   0.00041545   0.00042673   0.00043887   0.00045199   0.00046621   0.00048172   0.00049872   0.00051747   0.00053830   0.00056163   0.00058801   0.00061813   0.00065293   0.00069366   0.00074201   0.00080036   0.00087205   0.00096192   0.00107719   0.00122894   0.00143475   0.00172388   0.00214754   0.00280162   0.00388160   0.00583465   0.00986455   0.02013909   0.05925381   0.46423764   0.30337800   0.05797328   0.02462098   0.01426357   0.00972171   0.00732141   0.00589680   0.00498250   0.00436237   0.00392454   0.00360623   0.00336985   0.00319176   0.00305643   0.00295332   0.00287502   0.00281625   0.00277311   0.00274270   0.00272282   0.00271181   0.00270835   0.00271145   0.00272036   0.00273448   0.00275341   0.00277687   0.00280472   0.00283691   0.00287355   0.00291486   0.00296120   0.00301311   0.00307131   0.00313675   0.00321069   0.00329475   0.00339105   0.00350236   0.00363232   0.00378581   0.00396941   0.00419219   0.00446695   0.00481213   0.00525514   0.00583817   0.00662892   0.00774171   0.00938237   0.01195285   0.01632818   0.02472610   0.04422078   0.10833789   0.59245875   0.95127990   0.12783313   0.04584725   0.02371889   0.01481006   0.01038252   0.00787487   0.00632170   0.00529473   0.00458078   0.00406428   0.00367821   0.00338165   0.00314844   0.00296129   0.00280839   0.00268146   0.00257458   0.00248342   0.00240474   0.00233611   0.00227567   0.00222196   0.00217385   0.00213043   0.00209100   0.00205496   0.00202184   0.00199126   0.00196290   0.00193649   0.00191181   0.00188868   0.00186694   0.00184645   0.00182711   0.00180881   0.00179148   0.00177504   0.00175944   0.00174461   0.00173051   0.00171711   0.00170435   0.00169223   0.00168069   0.00166973   0.00165931   0.00164943   0.00164006   0.00163118   0.00162279   0.00161487   0.00160740   0.00160039   0.00159382   0.00158768   0.00158196   0.00157667   0.00157179   0.00156731   0.00156324   0.00155957   0.00155629   0.00155341   0.00155092   0.00154881   0.00154709   0.00154575   0.00154480   0.00154423   0.00154404  
 0.00025836   0.00025843   0.00025864   0.00025898   0.00025947   0.00026009   0.00026086   0.00026176   0.00026281   0.00026401   0.00026535   0.00026685   0.00026849   0.00027030   0.00027226   0.00027439   0.00027668   0.00027915   0.00028179   0.00028462   0.00028763   0.00029084   0.00029425   0.00029788   0.00030172   0.00030579   0.00031010   0.00031465   0.00031947   0.00032457   0.00032996   0.00033565   0.00034168   0.00034805   0.00035480   0.00036194   0.00036952   0.00037756   0.00038611   0.00039522   0.00040493   0.00041532   0.00042646   0.00043843   0.00045136   0.00046536   0.00048059   0.00049726   0.00051560   0.00053592   0.00055859   0.00058411   0.00061310   0.00064640   0.00068511   0.00073071   0.00078524   0.00085153   0.00093366   0.00103756   0.00117217   0.00135138   0.00159762   0.00194888   0.00247326   0.00330213   0.00471424   0.00738355   0.01328123   0.03025090   0.11508115   1.24275123   0.14370894   0.04149778   0.02039922   0.01269786   0.00902749   0.00698763   0.00573591   0.00491361   0.00434640   0.00394095   0.00364348   0.00342116   0.00325296   0.00312486   0.00302725   0.00295330   0.00289809   0.00285796   0.00283018   0.00281265   0.00280378   0.00280231   0.00280728   0.00281794   0.00283375   0.00285428   0.00287928   0.00290857   0.00294215   0.00298009   0.00302261   0.00307006   0.00312296   0.00318201   0.00324814   0.00332255   0.00340683   0.00350300   0.00361372   0.00374248   0.00389390   0.00407418   0.00429185   0.00455878   0.00489192   0.00531623   0.00586954   0.00661156   0.00764113   0.00913161   0.01141044   0.01515897   0.02199611   0.03659203   0.07741127   0.28003483   2.54061854   0.24774973   0.06876951   0.03192812   0.01877084   0.01265691   0.00933968   0.00734533   0.00605511   0.00517299   0.00454317   0.00407741   0.00372279   0.00344601   0.00322533   0.00304606   0.00289800   0.00277389   0.00266847   0.00257783   0.00249906   0.00242991   0.00236866   0.00231396   0.00226474   0.00222015   0.00217951   0.00214225   0.00210793   0.00207617   0.00204665   0.00201913   0.00199338   0.00196922   0.00194649   0.00192507   0.00190485   0.00188571   0.00186759   0.00185041   0.00183411   0.00181862   0.00180392   0.00178994   0.00177667   0.00176405   0.00175207   0.00174070   0.00172992   0.00171970   0.00171003   0.00170090   0.00169228   0.00168416   0.00167654   0.00166940   0.00166274   0.00165653   0.00165079   0.00164549   0.00164064   0.00163623   0.00163225   0.00162871   0.00162558   0.00162288   0.00162060   0.00161874   0.00161729   0.00161626   0.00161564   0.00161544  
 0.00026261   0.00026268   0.00026289   0.00026325   0.00026374   0.00026439   0.00026517   0.00026611   0.00026719   0.00026842   0.00026980   0.00027134   0.00027304   0.00027490   0.00027693   0.00027912   0.00028149   0.00028404   0.00028677   0.00028969   0.00029280   0.00029613   0.00029966   0.00030341   0.00030739   0.00031161   0.00031608   0.00032081   0.00032582   0.00033113   0.00033674   0.00034267   0.00034896   0.00035562   0.00036268   0.00037017   0.00037812   0.00038657   0.00039557   0.00040518   0.00041545   0.00042646   0.00043829   0.00045104   0.00046485   0.00047985   0.00049623   0.00051422   0.00053409   0.00055620   0.00058099   0.00060903   0.00064107   0.00067809   0.00072139   0.00077274   0.00083461   0.00091043   0.00100519   0.00112623   0.00128475   0.00149838   0.00179613   0.00222815   0.00288680   0.00395659   0.00584778   0.00962097   0.01871825   0.04965286   0.28813225   0.60832029   0.08283715   0.03146861   0.01730306   0.01143465   0.00843445   0.00669168   0.00558970   0.00485019   0.00433212   0.00395755   0.00368048   0.00347222   0.00331411   0.00319356   0.00310178   0.00303251   0.00298118   0.00294436   0.00291949   0.00290457   0.00289807   0.00289880   0.00290583   0.00291843   0.00293607   0.00295834   0.00298497   0.00301581   0.00305083   0.00309011   0.00313386   0.00318241   0.00323626   0.00329609   0.00336280   0.00343755   0.00352186   0.00361768   0.00372755   0.00385479   0.00400376   0.00418032   0.00439242   0.00465107   0.00497184   0.00537736   0.00590150   0.00659692   0.00754901   0.00890397   0.01092944   0.01415967   0.01979252   0.03099605   0.05858931   0.16103019   1.24029930   0.61869166   0.11264452   0.04495476   0.02447466   0.01574347   0.01124930   0.00864159   0.00699703   0.00589403   0.00511820   0.00455132   0.00412395   0.00379315   0.00353127   0.00331983   0.00314615   0.00300128   0.00287877   0.00277387   0.00268304   0.00260358   0.00253343   0.00247098   0.00241494   0.00236432   0.00231830   0.00227622   0.00223754   0.00220183   0.00216872   0.00213791   0.00210914   0.00208220   0.00205690   0.00203310   0.00201065   0.00198945   0.00196941   0.00195042   0.00193243   0.00191537   0.00189918   0.00188382   0.00186923   0.00185539   0.00184226   0.00182980   0.00181800   0.00180683   0.00179626   0.00178628   0.00177688   0.00176803   0.00175972   0.00175194   0.00174468   0.00173793   0.00173168   0.00172592   0.00172064   0.00171585   0.00171152   0.00170767   0.00170428   0.00170135   0.00169887   0.00169685   0.00169528   0.00169416   0.00169348   0.00169326  
 0.00026699   0.00026707   0.00026729   0.00026765   0.00026817   0.00026883   0.00026964   0.00027060   0.00027172   0.00027299   0.00027442   0.00027601   0.00027776   0.00027968   0.00028177   0.00028404   0.00028649   0.00028912   0.00029194   0.00029497   0.00029819   0.00030163   0.00030529   0.00030919   0.00031332   0.00031770   0.00032235   0.00032727   0.00033249   0.00033802   0.00034387   0.00035008   0.00035665   0.00036363   0.00037103   0.00037889   0.00038726   0.00039617   0.00040568   0.00041584   0.00042673   0.00043843   0.00045104   0.00046468   0.00047948   0.00049562   0.00051331   0.00053280   0.00055443   0.00057861   0.00060585   0.00063683   0.00067243   0.00071382   0.00076255   0.00082076   0.00089144   0.00097880   0.00108899   0.00123121   0.00141964   0.00167700   0.00204140   0.00258033   0.00342205   0.00483332   0.00744165   0.01300856   0.02807574   0.09360545   1.03008825   0.22542601   0.05422545   0.02490902   0.01496182   0.01040003   0.00792394   0.00642837   0.00545679   0.00479201   0.00431963   0.00397455   0.00371740   0.00352318   0.00337536   0.00326262   0.00317700   0.00311274   0.00306560   0.00303240   0.00301071   0.00299866   0.00299478   0.00299793   0.00300722   0.00302194   0.00304157   0.00306571   0.00309409   0.00312657   0.00316311   0.00320377   0.00324876   0.00329840   0.00335316   0.00341370   0.00348088   0.00355583   0.00363998   0.00373522   0.00384397   0.00396936   0.00411552   0.00428795   0.00449406   0.00474401   0.00505208   0.00543874   0.00593431   0.00658511   0.00746493   0.00869719   0.01050130   0.01329874   0.01798636   0.02676267   0.04627917   0.10513108   0.45822771   2.20502577   0.21178171   0.06730678   0.03308146   0.02006805   0.01379852   0.01031393   0.00818174   0.00678327   0.00581637   0.00511944   0.00459982   0.00420132   0.00388829   0.00363727   0.00343229   0.00326221   0.00311905   0.00299701   0.00289174   0.00280001   0.00271929   0.00264765   0.00258358   0.00252586   0.00247353   0.00242580   0.00238204   0.00234173   0.00230444   0.00226981   0.00223753   0.00220737   0.00217910   0.00215254   0.00212755   0.00210397   0.00208171   0.00206067   0.00204074   0.00202187   0.00200399   0.00198704   0.00197096   0.00195572   0.00194127   0.00192758   0.00191462   0.00190236   0.00189077   0.00187984   0.00186954   0.00185985   0.00185076   0.00184226   0.00183433   0.00182696   0.00182013   0.00181385   0.00180810   0.00180287   0.00179815   0.00179395   0.00179026   0.00178706   0.00178436   0.00178216   0.00178045   0.00177923   0.00177850   0.00177826  
 0.00027153   0.00027161   0.00027183   0.00027221   0.00027274   0.00027342   0.00027426   0.00027526   0.00027641   0.00027772   0.00027920   0.00028084   0.00028265   0.00028463   0.00028680   0.00028914   0.00029168   0.00029440   0.00029733   0.00030046   0.00030381   0.00030738   0.00031118   0.00031522   0.00031952   0.00032408   0.00032892   0.00033406   0.00033950   0.00034527   0.00035140   0.00035789   0.00036479   0.00037211   0.00037989   0.00038817   0.00039700   0.00040642   0.00041649   0.00042728   0.00043887   0.00045136   0.00046485   0.00047948   0.00049541   0.00051285   0.00053204   0.00055327   0.00057693   0.00060351   0.00063361   0.00066803   0.00070783   0.00075439   0.00080960   0.00087606   0.00095742   0.00105888   0.00118815   0.00135685   0.00158322   0.00189701   0.00234921   0.00303276   0.00413067   0.00604254   0.00977459   0.01846230   0.04607755   0.22460499   1.06258981   0.11167041   0.03863171   0.02037840   0.01314635   0.00954162   0.00748152   0.00619343   0.00533598   0.00473884   0.00430902   0.00399209   0.00375440   0.00357418   0.00343681   0.00333216   0.00325300   0.00319406   0.00315144   0.00312216   0.00310395   0.00309503   0.00309402   0.00309983   0.00311158   0.00312861   0.00315039   0.00317654   0.00320680   0.00324101   0.00327913   0.00332122   0.00336747   0.00341819   0.00347382   0.00353499   0.00360253   0.00367752   0.00376134   0.00385577   0.00396310   0.00408632   0.00422931   0.00439721   0.00459690   0.00483777   0.00513283   0.00550061   0.00596815   0.00657620   0.00738849   0.00850928   0.01011892   0.01255174   0.01648617   0.02347756   0.03777496   0.07467926   0.22622126   2.26639377   0.50644176   0.11016868   0.04688684   0.02637291   0.01730028   0.01251944   0.00969845   0.00789625   0.00667479   0.00580802   0.00516983   0.00468544   0.00430825   0.00400801   0.00376444   0.00356348   0.00339520   0.00325239   0.00312975   0.00302327   0.00292992   0.00284736   0.00277374   0.00270762   0.00264783   0.00259346   0.00254373   0.00249803   0.00245585   0.00241676   0.00238041   0.00234650   0.00231478   0.00228504   0.00225709   0.00223077   0.00220596   0.00218253   0.00216038   0.00213943   0.00211961   0.00210083   0.00208304   0.00206620   0.00205025   0.00203515   0.00202086   0.00200736   0.00199461   0.00198259   0.00197127   0.00196063   0.00195066   0.00194133   0.00193264   0.00192456   0.00191709   0.00191021   0.00190391   0.00189819   0.00189303   0.00188844   0.00188440   0.00188091   0.00187796   0.00187556   0.00187369   0.00187235   0.00187156   0.00187129  
 0.00027622   0.00027630   0.00027653   0.00027692   0.00027747   0.00027817   0.00027904   0.00028007   0.00028126   0.00028262   0.00028414   0.00028584   0.00028772   0.00028977   0.00029201   0.00029444   0.00029707   0.00029990   0.00030293   0.00030619   0.00030966   0.00031337   0.00031733   0.00032154   0.00032601   0.00033077   0.00033582   0.00034119   0.00034688   0.00035293   0.00035934   0.00036616   0.00037341   0.00038112   0.00038933   0.00039808   0.00040742   0.00041741   0.00042811   0.00043961   0.00045199   0.00046536   0.00047985   0.00049562   0.00051285   0.00053178   0.00055269   0.00057594   0.00060196   0.00063134   0.00066480   0.00070329   0.00074807   0.00080083   0.00086385   0.00094032   0.00103474   0.00115366   0.00130679   0.00150907   0.00178432   0.00217222   0.00274255   0.00362665   0.00509451   0.00777095   0.01336890   0.02800728   0.08712942   0.83182499   0.31896241   0.06673622   0.02921059   0.01711336   0.01170878   0.00882144   0.00709588   0.00598329   0.00522622   0.00469049   0.00430037   0.00401033   0.00379164   0.00362537   0.00349860   0.00340228   0.00332987   0.00327658   0.00323878   0.00321373   0.00319928   0.00319378   0.00319590   0.00320459   0.00321903   0.00323855   0.00326266   0.00329098   0.00332324   0.00335929   0.00339907   0.00344264   0.00349017   0.00354195   0.00359840   0.00366013   0.00372792   0.00380279   0.00388607   0.00397945   0.00408509   0.00420582   0.00434527   0.00450823   0.00470110   0.00493248   0.00521425   0.00556313   0.00600320   0.00657024   0.00731928   0.00833847   0.00977636   0.01189946   0.01522561   0.02087340   0.03164318   0.05628538   0.13467853   0.67748788   1.86789455   0.20757777   0.07095323   0.03604435   0.02228278   0.01550573   0.01168100   0.00931327   0.00774561   0.00665308   0.00586015   0.00526533   0.00480664   0.00444456   0.00415289   0.00391376   0.00371463   0.00354647   0.00340271   0.00327842   0.00316987   0.00307419   0.00298917   0.00291304   0.00284441   0.00278217   0.00272539   0.00267334   0.00262541   0.00258110   0.00253997   0.00250169   0.00246595   0.00243249   0.00240110   0.00237160   0.00234383   0.00231765   0.00229293   0.00226958   0.00224751   0.00222664   0.00220689   0.00218820   0.00217052   0.00215380   0.00213800   0.00212308   0.00210900   0.00209573   0.00208325   0.00207153   0.00206054   0.00205028   0.00204071   0.00203183   0.00202361   0.00201605   0.00200914   0.00200286   0.00199720   0.00199216   0.00198773   0.00198390   0.00198067   0.00197803   0.00197598   0.00197452   0.00197365   0.00197336  
 0.00028106   0.00028114   0.00028138   0.00028179   0.00028235   0.00028308   0.00028398   0.00028504   0.00028628   0.00028768   0.00028927   0.00029103   0.00029297   0.00029510   0.00029743   0.00029995   0.00030268   0.00030561   0.00030877   0.00031215   0.00031577   0.00031964   0.00032376   0.00032815   0.00033282   0.00033779   0.00034308   0.00034870   0.00035467   0.00036101   0.00036776   0.00037493   0.00038257   0.00039071   0.00039940   0.00040867   0.00041859   0.00042922   0.00044064   0.00045293   0.00046621   0.00048059   0.00049623   0.00051331   0.00053204   0.00055269   0.00057561   0.00060120   0.00063000   0.00066268   0.00070012   0.00074345   0.00079421   0.00085444   0.00092696   0.00101571   0.00112633   0.00126710   0.00145051   0.00169605   0.00203542   0.00252268   0.00325582   0.00442646   0.00644919   0.01035484   0.01929470   0.04684860   0.21192082   1.46897806   0.13677875   0.04480525   0.02307874   0.01467933   0.01055024   0.00821139   0.00675803   0.00579497   0.00512659   0.00464678   0.00429374   0.00402942   0.00382927   0.00367687   0.00356083   0.00347308   0.00340772   0.00336038   0.00332772   0.00330720   0.00329682   0.00329501   0.00330052   0.00331235   0.00332969   0.00335193   0.00337855   0.00340919   0.00344359   0.00348158   0.00352310   0.00356820   0.00361703   0.00366985   0.00372708   0.00378928   0.00385720   0.00393180   0.00401433   0.00410641   0.00421008   0.00432797   0.00446351   0.00462114   0.00480676   0.00502829   0.00529651   0.00562647   0.00603959   0.00656725   0.00725693   0.00818318   0.00946864   0.01132663   0.01415556   0.01877137   0.02706792   0.04431228   0.09003618   0.28914841   3.28259904   0.50260063   0.11825862   0.05191374   0.02969356   0.01968121   0.01433758   0.01115388   0.00910389   0.00770514   0.00670669   0.00596766   0.00540404   0.00496324   0.00461098   0.00432416   0.00408676   0.00388738   0.00371775   0.00357175   0.00344475   0.00333325   0.00323450   0.00314637   0.00306717   0.00299554   0.00293039   0.00287081   0.00281609   0.00276561   0.00271887   0.00267544   0.00263498   0.00259718   0.00256178   0.00252857   0.00249735   0.00246796   0.00244026   0.00241413   0.00238946   0.00236616   0.00234414   0.00232332   0.00230365   0.00228507   0.00226752   0.00225096   0.00223536   0.00222066   0.00220684   0.00219388   0.00218173   0.00217039   0.00215983   0.00215003   0.00214096   0.00213263   0.00212501   0.00211809   0.00211186   0.00210631   0.00210143   0.00209721   0.00209366   0.00209076   0.00208850   0.00208690   0.00208593   0.00208561  
 0.00028606   0.00028614   0.00028639   0.00028681   0.00028740   0.00028816   0.00028909   0.00029019   0.00029147   0.00029293   0.00029457   0.00029640   0.00029841   0.00030063   0.00030304   0.00030567   0.00030850   0.00031156   0.00031485   0.00031838   0.00032215   0.00032618   0.00033049   0.00033508   0.00033997   0.00034518   0.00035072   0.00035662   0.00036289   0.00036957   0.00037669   0.00038426   0.00039234   0.00040096   0.00041018   0.00042004   0.00043062   0.00044198   0.00045421   0.00046742   0.00048172   0.00049726   0.00051422   0.00053280   0.00055327   0.00057594   0.00060120   0.00062955   0.00066163   0.00069824   0.00074043   0.00078959   0.00084759   0.00091694   0.00100115   0.00110515   0.00123611   0.00140466   0.00162710   0.00192937   0.00235456   0.00297828   0.00394239   0.00553740   0.00843230   0.01444868   0.03002522   0.09172966   0.84369157   0.37998030   0.07556912   0.03250608   0.01885855   0.01281425   0.00960255   0.00769032   0.00646079   0.00562598   0.00503629   0.00460752   0.00428919   0.00404947   0.00386743   0.00372881   0.00362363   0.00354468   0.00348665   0.00344555   0.00341835   0.00340268   0.00339667   0.00339884   0.00340801   0.00342323   0.00344372   0.00346887   0.00349820   0.00353133   0.00356800   0.00360804   0.00365139   0.00369807   0.00374822   0.00380208   0.00386004   0.00392263   0.00399054   0.00406469   0.00414628   0.00423680   0.00433819   0.00445292   0.00458416   0.00473606   0.00491404   0.00512534   0.00537975   0.00569077   0.00607743   0.00656721   0.00720105   0.00804203   0.00919153   0.01082096   0.01323898   0.01704810   0.02355717   0.03606776   0.06501273   0.15889796   0.84430599   1.98990015   0.23043660   0.08050354   0.04136946   0.02575803   0.01800601   0.01360227   0.01086084   0.00903675   0.00775976   0.00682908   0.00612822   0.00558582   0.00515623   0.00480912   0.00452375   0.00428550   0.00408388   0.00391118   0.00376162   0.00363083   0.00351544   0.00341282   0.00332090   0.00323801   0.00316283   0.00309428   0.00303147   0.00297367   0.00292028   0.00287078   0.00282476   0.00278185   0.00274174   0.00270417   0.00266891   0.00263578   0.00260460   0.00257523   0.00254753   0.00252140   0.00249674   0.00247346   0.00245149   0.00243075   0.00241118   0.00239273   0.00237536   0.00235901   0.00234366   0.00232926   0.00231579   0.00230321   0.00229150   0.00228064   0.00227060   0.00226138   0.00225294   0.00224529   0.00223840   0.00223227   0.00222688   0.00222222   0.00221830   0.00221509   0.00221260   0.00221083   0.00220977   0.00220941  
 0.00029122   0.00029130   0.00029156   0.00029200   0.00029261   0.00029339   0.00029436   0.00029551   0.00029683   0.00029835   0.00030006   0.00030196   0.00030406   0.00030636   0.00030888   0.00031161   0.00031457   0.00031776   0.00032119   0.00032487   0.00032882   0.00033304   0.00033755   0.00034236   0.00034749   0.00035296   0.00035879   0.00036500   0.00037161   0.00037867   0.00038619   0.00039421   0.00040279   0.00041196   0.00042177   0.00043231   0.00044362   0.00045581   0.00046898   0.00048323   0.00049872   0.00051560   0.00053409   0.00055443   0.00057693   0.00060196   0.00063000   0.00066163   0.00069761   0.00073893   0.00078687   0.00084312   0.00090998   0.00099059   0.00108936   0.00121258   0.00136945   0.00157389   0.00184758   0.00222580   0.00276866   0.00358515   0.00488848   0.00714028   0.01149021   0.02146323   0.05234515   0.24050028   1.61402679   0.14711568   0.04837468   0.02491634   0.01582589   0.01135242   0.00881743   0.00724209   0.00619834   0.00547421   0.00495462   0.00457257   0.00428677   0.00407060   0.00390624   0.00378133   0.00368711   0.00361717   0.00356674   0.00353220   0.00351077   0.00350026   0.00349893   0.00350538   0.00351850   0.00353737   0.00356125   0.00358954   0.00362177   0.00365757   0.00369666   0.00373888   0.00378414   0.00383246   0.00388395   0.00393883   0.00399746   0.00406034   0.00412811   0.00420165   0.00428206   0.00437077   0.00446957   0.00458078   0.00470735   0.00485310   0.00502303   0.00522374   0.00546408   0.00575615   0.00611680   0.00657010   0.00715129   0.00791376   0.00894143   0.01037249   0.01244753   0.01561620   0.02079985   0.03013714   0.04957236   0.10110597   0.32476425   3.78179655   0.60048747   0.13964698   0.06125403   0.03506761   0.02326370   0.01695407   0.01318679   0.01075512   0.00909161   0.00790100   0.00701740   0.00634177   0.00581204   0.00538771   0.00504146   0.00475429   0.00451269   0.00430683   0.00412940   0.00397492   0.00383918   0.00371890   0.00361154   0.00351504   0.00342779   0.00334845   0.00327595   0.00320941   0.00314809   0.00309138   0.00303875   0.00298979   0.00294411   0.00290140   0.00286140   0.00282387   0.00278860   0.00275543   0.00272419   0.00269477   0.00266703   0.00264087   0.00261621   0.00259296   0.00257105   0.00255041   0.00253099   0.00251273   0.00249560   0.00247954   0.00246452   0.00245051   0.00243748   0.00242540   0.00241425   0.00240399   0.00239463   0.00238613   0.00237848   0.00237168   0.00236570   0.00236054   0.00235618   0.00235263   0.00234987   0.00234791   0.00234673   0.00234634  
 0.00029654   0.00029663   0.00029690   0.00029735   0.00029798   0.00029880   0.00029981   0.00030100   0.00030238   0.00030396   0.00030574   0.00030772   0.00030991   0.00031231   0.00031494   0.00031779   0.00032088   0.00032421   0.00032780   0.00033166   0.00033579   0.00034022   0.00034495   0.00035001   0.00035541   0.00036117   0.00036732   0.00037388   0.00038088   0.00038835   0.00039633   0.00040487   0.00041400   0.00042379   0.00043430   0.00044559   0.00045776   0.00047091   0.00048514   0.00050061   0.00051747   0.00053592   0.00055620   0.00057861   0.00060351   0.00063134   0.00066268   0.00069824   0.00073893   0.00078596   0.00084091   0.00090587   0.00098373   0.00107844   0.00119562   0.00134339   0.00153385   0.00178552   0.00212796   0.00261033   0.00331915   0.00441737   0.00624042   0.00956668   0.01654091   0.03489961   0.11050812   1.14864109   0.36327110   0.07739431   0.03400483   0.01989740   0.01357078   0.01018487   0.00815992   0.00685416   0.00596596   0.00533788   0.00488098   0.00454180   0.00428654   0.00409295   0.00394584   0.00383455   0.00375138   0.00369066   0.00364810   0.00362042   0.00360508   0.00360005   0.00360370   0.00361475   0.00363210   0.00365490   0.00368243   0.00371410   0.00374943   0.00378808   0.00382975   0.00387426   0.00392153   0.00397154   0.00402439   0.00408029   0.00413954   0.00420260   0.00427010   0.00434283   0.00442184   0.00450845   0.00460435   0.00471168   0.00483318   0.00497238   0.00513385   0.00532359   0.00554960   0.00582270   0.00615778   0.00657586   0.00710728   0.00779722   0.00871524   0.00997303   0.01175915   0.01441231   0.01859134   0.02571970   0.03935759   0.07059529   0.16959015   0.84464606   2.84662305   0.29287182   0.09909451   0.05033499   0.03116354   0.02170781   0.01635322   0.01302396   0.01080894   0.00925733   0.00812533   0.00727175   0.00661022   0.00608550   0.00566092   0.00531139   0.00501923   0.00477172   0.00455952   0.00437564   0.00421477   0.00407280   0.00394653   0.00383345   0.00373153   0.00363914   0.00355495   0.00347789   0.00340706   0.00334170   0.00328120   0.00322502   0.00317272   0.00312392   0.00307829   0.00303555   0.00299546   0.00295781   0.00292241   0.00288911   0.00285776   0.00282824   0.00280043   0.00277424   0.00274959   0.00272640   0.00270459   0.00268411   0.00266491   0.00264692   0.00263011   0.00261445   0.00259988   0.00258638   0.00257393   0.00256249   0.00255204   0.00254256   0.00253404   0.00252646   0.00251980   0.00251405   0.00250920   0.00250525   0.00250218   0.00249999   0.00249868   0.00249824  
 0.00030202   0.00030211   0.00030240   0.00030287   0.00030353   0.00030438   0.00030543   0.00030667   0.00030811   0.00030976   0.00031162   0.00031369   0.00031597   0.00031849   0.00032123   0.00032422   0.00032745   0.00033095   0.00033471   0.00033876   0.00034311   0.00034776   0.00035275   0.00035808   0.00036378   0.00036987   0.00037638   0.00038333   0.00039076   0.00039871   0.00040722   0.00041633   0.00042610   0.00043660   0.00044789   0.00046007   0.00047322   0.00048747   0.00050295   0.00051983   0.00053830   0.00055859   0.00058099   0.00060585   0.00063361   0.00066480   0.00070012   0.00074043   0.00078687   0.00084091   0.00090452   0.00098034   0.00107201   0.00118462   0.00132545   0.00150520   0.00174002   0.00205525   0.00249214   0.00312150   0.00407242   0.00559980   0.00826238   0.01347734   0.02571795   0.06545688   0.34202357   1.29693966   0.13684377   0.04819720   0.02549212   0.01640130   0.01184695   0.00923755   0.00760420   0.00651671   0.00575975   0.00521547   0.00481484   0.00451509   0.00428855   0.00411661   0.00398636   0.00388859   0.00381657   0.00376526   0.00373083   0.00371032   0.00370138   0.00370215   0.00371112   0.00372706   0.00374896   0.00377597   0.00380741   0.00384269   0.00388136   0.00392304   0.00396746   0.00401440   0.00406377   0.00411553   0.00416977   0.00422665   0.00428645   0.00434960   0.00441667   0.00448840   0.00456576   0.00464999   0.00474265   0.00484574   0.00496177   0.00509399   0.00524658   0.00542499   0.00563641   0.00589049   0.00620038   0.00658441   0.00706868   0.00769139   0.00851027   0.00961582   0.01115649   0.01338954   0.01679248   0.02233451   0.03223438   0.05252735   0.10473285   0.31536617   3.18567404   0.89893679   0.18455335   0.07786269   0.04379148   0.02875743   0.02081416   0.01610337   0.01307469   0.01100741   0.00952953   0.00843319   0.00759488   0.00693740   0.00641050   0.00598031   0.00562336   0.00532291   0.00506681   0.00484604   0.00465382   0.00448492   0.00433532   0.00420183   0.00408194   0.00397361   0.00387520   0.00378538   0.00370304   0.00362727   0.00355728   0.00349245   0.00343223   0.00337615   0.00332381   0.00327488   0.00322907   0.00318611   0.00314578   0.00310789   0.00307228   0.00303878   0.00300728   0.00297764   0.00294978   0.00292358   0.00289898   0.00287590   0.00285427   0.00283403   0.00281513   0.00279753   0.00278117   0.00276602   0.00275206   0.00273923   0.00272753   0.00271692   0.00270738   0.00269889   0.00269144   0.00268501   0.00267959   0.00267517   0.00267174   0.00266929   0.00266783   0.00266734  
 0.00030767   0.00030777   0.00030806   0.00030855   0.00030924   0.00031014   0.00031123   0.00031253   0.00031404   0.00031576   0.00031770   0.00031987   0.00032227   0.00032490   0.00032778   0.00033091   0.00033431   0.00033798   0.00034195   0.00034621   0.00035079   0.00035570   0.00036097   0.00036661   0.00037265   0.00037911   0.00038602   0.00039342   0.00040134   0.00040983   0.00041894   0.00042871   0.00043922   0.00045054   0.00046274   0.00047594   0.00049024   0.00050578   0.00052272   0.00054126   0.00056163   0.00058411   0.00060903   0.00063683   0.00066803   0.00070329   0.00074345   0.00078959   0.00084312   0.00090587   0.00098034   0.00106990   0.00117922   0.00131495   0.00148672   0.00170891   0.00200369   0.00240658   0.00297712   0.00382106   0.00513998   0.00735567   0.01147002   0.02034267   0.04492953   0.15911951   2.11897609   0.28006067   0.07142052   0.03330052   0.02002814   0.01386583   0.01049916   0.00845864   0.00713084   0.00622197   0.00557652   0.00510572   0.00475574   0.00449235   0.00429285   0.00414170   0.00402793   0.00394358   0.00388279   0.00384108   0.00381504   0.00380198   0.00379977   0.00380667   0.00382128   0.00384245   0.00386920   0.00390072   0.00393635   0.00397551   0.00401774   0.00406266   0.00410998   0.00415949   0.00421105   0.00426463   0.00432027   0.00437811   0.00443841   0.00450153   0.00456801   0.00463853   0.00471399   0.00479554   0.00488462   0.00498306   0.00509321   0.00521803   0.00536132   0.00552801   0.00572457   0.00595958   0.00624463   0.00659568   0.00703514   0.00759534   0.00832419   0.00929519   0.01062572   0.01251254   0.01530586   0.01967840   0.02705837   0.04092662   0.07168718   0.16293705   0.68079336   5.51327518   0.44455226   0.13501683   0.06576300   0.03983628   0.02737544   0.02042650   0.01614752   0.01331852   0.01134507   0.00990930   0.00882864   0.00799213   0.00732914   0.00679297   0.00635173   0.00598303   0.00567078   0.00540318   0.00517139   0.00496871   0.00478996   0.00463113   0.00448900   0.00436104   0.00424518   0.00413975   0.00404338   0.00395494   0.00387346   0.00379817   0.00372839   0.00366355   0.00360316   0.00354681   0.00349414   0.00344485   0.00339865   0.00335531   0.00331463   0.00327643   0.00324054   0.00320683   0.00317516   0.00314543   0.00311753   0.00309139   0.00306690   0.00304402   0.00302267   0.00300279   0.00298433   0.00296726   0.00295152   0.00293707   0.00292390   0.00291196   0.00290123   0.00289169   0.00288331   0.00287609   0.00287000   0.00286503   0.00286118   0.00285844   0.00285679   0.00285624  
 0.00031349   0.00031359   0.00031390   0.00031441   0.00031514   0.00031607   0.00031722   0.00031858   0.00032016   0.00032197   0.00032401   0.00032628   0.00032880   0.00033157   0.00033459   0.00033789   0.00034147   0.00034535   0.00034953   0.00035403   0.00035888   0.00036408   0.00036967   0.00037566   0.00038208   0.00038896   0.00039634   0.00040425   0.00041273   0.00042185   0.00043164   0.00044218   0.00045354   0.00046581   0.00047907   0.00049346   0.00050911   0.00052618   0.00054485   0.00056537   0.00058801   0.00061310   0.00064107   0.00067243   0.00070783   0.00074807   0.00079421   0.00084759   0.00090998   0.00098373   0.00107201   0.00117922   0.00131149   0.00147766   0.00169077   0.00197066   0.00234860   0.00287607   0.00364237   0.00481285   0.00672049   0.01011558   0.01697932   0.03398458   0.09569688   0.69311314   0.71296025   0.11155129   0.04434619   0.02467817   0.01630794   0.01196735   0.00942559   0.00781104   0.00672504   0.00596370   0.00541362   0.00500752   0.00470331   0.00447350   0.00429951   0.00416833   0.00407066   0.00399965   0.00395015   0.00391823   0.00390084   0.00389553   0.00390036   0.00391373   0.00393432   0.00396104   0.00399297   0.00402931   0.00406941   0.00411271   0.00415873   0.00420710   0.00425751   0.00430973   0.00436360   0.00441906   0.00447612   0.00453490   0.00459561   0.00465858   0.00472430   0.00479339   0.00486668   0.00494522   0.00503035   0.00512377   0.00522760   0.00534456   0.00547811   0.00563270   0.00581412   0.00602998   0.00629050   0.00660953   0.00700632   0.00750820   0.00815495   0.00900640   0.01015568   0.01175424   0.01406160   0.01755243   0.02317106   0.03301888   0.05257306   0.10002064   0.26793589   1.83290354   1.91460904   0.28472786   0.10900429   0.05867056   0.03757926   0.02675842   0.02045820   0.01645690   0.01374872   0.01182422   0.01040274   0.00931928   0.00847158   0.00779351   0.00724075   0.00678267   0.00639755   0.00606963   0.00578726   0.00554167   0.00532613   0.00513544   0.00496553   0.00481312   0.00467563   0.00455093   0.00443730   0.00433332   0.00423779   0.00414975   0.00406834   0.00399288   0.00392275   0.00385745   0.00379653   0.00373961   0.00368637   0.00363650   0.00358977   0.00354595   0.00350483   0.00346626   0.00343008   0.00339614   0.00336434   0.00333456   0.00330671   0.00328069   0.00325644   0.00323388   0.00321295   0.00319360   0.00317577   0.00315942   0.00314451   0.00313101   0.00311889   0.00310810   0.00309865   0.00309049   0.00308362   0.00307801   0.00307367   0.00307057   0.00306871   0.00306809  
 0.00031948   0.00031958   0.00031991   0.00032045   0.00032121   0.00032219   0.00032339   0.00032483   0.00032649   0.00032839   0.00033054   0.00033293   0.00033558   0.00033850   0.00034170   0.00034518   0.00034897   0.00035307   0.00035750   0.00036228   0.00036742   0.00037296   0.00037890   0.00038529   0.00039215   0.00039952   0.00040743   0.00041593   0.00042506   0.00043490   0.00044549   0.00045692   0.00046928   0.00048266   0.00049718   0.00051298   0.00053023   0.00054911   0.00056986   0.00059275   0.00061813   0.00064640   0.00067809   0.00071382   0.00075439   0.00080083   0.00085444   0.00091694   0.00099059   0.00107844   0.00118462   0.00131495   0.00147766   0.00168481   0.00195453   0.00231499   0.00281188   0.00352286   0.00458827   0.00628193   0.00919508   0.01479631   0.02757710   0.06697509   0.30670927   2.14109412   0.18536571   0.06011214   0.03061102   0.01923528   0.01365861   0.01050880   0.00855712   0.00726758   0.00637532   0.00573688   0.00526885   0.00491997   0.00465721   0.00445851   0.00430860   0.00419663   0.00411470   0.00405691   0.00401878   0.00399684   0.00398833   0.00399107   0.00400327   0.00402344   0.00405036   0.00408297   0.00412040   0.00416188   0.00420676   0.00425447   0.00430455   0.00435659   0.00441026   0.00446533   0.00452161   0.00457901   0.00463751   0.00469720   0.00475824   0.00482094   0.00488571   0.00495314   0.00502397   0.00509917   0.00517998   0.00526794   0.00536501   0.00547365   0.00559702   0.00573910   0.00590508   0.00610172   0.00633796   0.00662585   0.00698189   0.00742917   0.00800076   0.00874541   0.00973729   0.01109362   0.01300844   0.01582153   0.02017153   0.02737463   0.04050479   0.06816233   0.14242559   0.46993125   5.83421574   0.90112336   0.21250994   0.09450194   0.05468406   0.03655422   0.02676719   0.02086724   0.01702329   0.01436987   0.01245432   0.01102101   0.00991658   0.00904443   0.00834121   0.00776395   0.00728266   0.00687588   0.00652790   0.00622704   0.00596442   0.00573324   0.00552816   0.00534499   0.00518039   0.00503164   0.00489656   0.00477334   0.00466048   0.00455674   0.00446108   0.00437261   0.00429060   0.00421440   0.00414346   0.00407731   0.00401555   0.00395781   0.00390378   0.00385319   0.00380581   0.00376141   0.00371982   0.00368086   0.00364440   0.00361028   0.00357841   0.00354867   0.00352097   0.00349523   0.00347136   0.00344931   0.00342901   0.00341041   0.00339345   0.00337810   0.00336432   0.00335208   0.00334134   0.00333208   0.00332428   0.00331793   0.00331300   0.00330948   0.00330738   0.00330668  
 0.00032564   0.00032575   0.00032609   0.00032666   0.00032746   0.00032850   0.00032977   0.00033128   0.00033303   0.00033504   0.00033730   0.00033983   0.00034264   0.00034573   0.00034912   0.00035281   0.00035683   0.00036119   0.00036590   0.00037099   0.00037648   0.00038239   0.00038875   0.00039560   0.00040297   0.00041089   0.00041942   0.00042860   0.00043850   0.00044918   0.00046071   0.00047319   0.00048673   0.00050143   0.00051744   0.00053493   0.00055409   0.00057516   0.00059842   0.00062420   0.00065293   0.00068511   0.00072139   0.00076255   0.00080960   0.00086385   0.00092696   0.00100115   0.00108936   0.00119562   0.00132545   0.00148672   0.00169077   0.00195453   0.00230398   0.00278070   0.00345419   0.00444752   0.00599466   0.00858366   0.01336959   0.02363462   0.05187349   0.18137509   2.39375718   0.33047714   0.08262696   0.03808194   0.02268889   0.01557639   0.01170451   0.00936451   0.00784554   0.00680804   0.00607272   0.00553744   0.00514037   0.00484228   0.00461719   0.00444734   0.00432020   0.00422671   0.00416017   0.00411551   0.00408881   0.00407701   0.00407764   0.00408873   0.00410861   0.00413593   0.00416952   0.00420838   0.00425166   0.00429860   0.00434857   0.00440098   0.00445537   0.00451130   0.00456844   0.00462652   0.00468532   0.00474472   0.00480468   0.00486523   0.00492652   0.00498880   0.00505243   0.00511793   0.00518600   0.00525751   0.00533359   0.00541566   0.00550549   0.00560535   0.00571806   0.00584723   0.00599746   0.00617476   0.00638695   0.00664449   0.00696150   0.00735750   0.00786000   0.00850879   0.00936307   0.01051409   0.01210809   0.01439133   0.01780413   0.02319631   0.03238142   0.04980528   0.08884951   0.20613787   0.88614752   6.92551098   0.56752590   0.17568498   0.08657794   0.05286363   0.03652057   0.02733768   0.02164402   0.01785561   0.01519713   0.01325224   0.01178086   0.01063652   0.00972565   0.00898617   0.00837554   0.00786378   0.00742928   0.00705613   0.00673240   0.00644898   0.00619884   0.00597646   0.00577748   0.00559838   0.00543634   0.00528903   0.00515454   0.00503130   0.00491799   0.00481347   0.00471683   0.00462724   0.00454403   0.00446660   0.00439444   0.00432711   0.00426423   0.00420545   0.00415047   0.00409904   0.00405093   0.00400592   0.00396384   0.00392453   0.00388784   0.00385363   0.00382181   0.00379225   0.00376488   0.00373961   0.00371636   0.00369506   0.00367567   0.00365812   0.00364238   0.00362839   0.00361613   0.00360556   0.00359666   0.00358941   0.00358379   0.00357978   0.00357738   0.00357658  
 0.00033197   0.00033209   0.00033245   0.00033306   0.00033390   0.00033500   0.00033634   0.00033794   0.00033980   0.00034192   0.00034433   0.00034701   0.00034999   0.00035328   0.00035688   0.00036081   0.00036510   0.00036975   0.00037479   0.00038023   0.00038612   0.00039247   0.00039931   0.00040669   0.00041465   0.00042322   0.00043247   0.00044246   0.00045325   0.00046493   0.00047758   0.00049131   0.00050625   0.00052254   0.00054035   0.00055987   0.00058136   0.00060510   0.00063143   0.00066078   0.00069366   0.00073071   0.00077274   0.00082076   0.00087606   0.00094032   0.00101571   0.00110515   0.00121258   0.00134339   0.00150520   0.00170891   0.00197066   0.00231499   0.00278070   0.00343178   0.00437967   0.00583177   0.00820892   0.01246993   0.02119020   0.04329815   0.12782443   1.08850126   0.63136498   0.11431750   0.04725533   0.02666172   0.01770130   0.01299745   0.01022240   0.00845129   0.00725636   0.00641709   0.00581015   0.00536205   0.00502667   0.00477382   0.00458303   0.00443998   0.00433440   0.00425871   0.00420723   0.00417559   0.00416038   0.00415888   0.00416889   0.00418861   0.00421651   0.00425132   0.00429194   0.00433741   0.00438688   0.00443963   0.00449501   0.00455243   0.00461139   0.00467146   0.00473226   0.00479350   0.00485493   0.00491640   0.00497782   0.00503920   0.00510064   0.00516233   0.00522461   0.00528793   0.00535290   0.00542034   0.00549127   0.00556699   0.00564911   0.00573968   0.00584125   0.00595707   0.00609124   0.00624905   0.00643738   0.00666527   0.00694482   0.00729252   0.00773125   0.00829355   0.00902685   0.01000245   0.01133141   0.01319420   0.01589951   0.02001020   0.02664007   0.03824624   0.06114182   0.11576573   0.30088361   1.79350132   3.34770057   0.42629706   0.15658855   0.08298776   0.05274844   0.03737453   0.02845992   0.02280625   0.01897928   0.01625702   0.01424331   0.01270578   0.01150064   0.01053496   0.00974648   0.00909212   0.00854136   0.00807199   0.00766758   0.00731574   0.00700697   0.00673390   0.00649073   0.00627282   0.00607647   0.00589865   0.00573689   0.00558915   0.00545372   0.00532918   0.00521432   0.00510814   0.00500974   0.00491840   0.00483346   0.00475436   0.00468062   0.00461182   0.00454758   0.00448759   0.00443154   0.00437919   0.00433031   0.00428469   0.00424217   0.00420258   0.00416578   0.00413163   0.00410004   0.00407089   0.00404409   0.00401957   0.00399725   0.00397707   0.00395897   0.00394290   0.00392881   0.00391668   0.00390647   0.00389814   0.00389169   0.00388710   0.00388434   0.00388343  
 0.00033848   0.00033861   0.00033899   0.00033963   0.00034053   0.00034169   0.00034312   0.00034482   0.00034680   0.00034906   0.00035162   0.00035448   0.00035766   0.00036117   0.00036502   0.00036923   0.00037382   0.00037881   0.00038423   0.00039009   0.00039644   0.00040330   0.00041070   0.00041871   0.00042736   0.00043670   0.00044681   0.00045775   0.00046961   0.00048247   0.00049646   0.00051170   0.00052834   0.00054655   0.00056654   0.00058857   0.00061292   0.00063996   0.00067011   0.00070391   0.00074201   0.00078524   0.00083461   0.00089144   0.00095742   0.00103474   0.00112633   0.00123611   0.00136945   0.00153385   0.00174002   0.00200369   0.00234860   0.00281188   0.00345419   0.00437967   0.00577897   0.00803059   0.01197191   0.01975836   0.03836895   0.10138966   0.60107631   1.24321612   0.15718098   0.05804639   0.03106076   0.01997947   0.01435644   0.01111187   0.00907278   0.00771224   0.00676437   0.00608296   0.00558196   0.00520801   0.00492647   0.00471405   0.00455457   0.00443648   0.00435132   0.00429278   0.00425603   0.00423731   0.00423363   0.00424259   0.00426222   0.00429085   0.00432710   0.00436975   0.00441776   0.00447019   0.00452624   0.00458514   0.00464626   0.00470899   0.00477282   0.00483727   0.00490194   0.00496650   0.00503068   0.00509427   0.00515717   0.00521932   0.00528079   0.00534173   0.00540242   0.00546326   0.00552480   0.00558777   0.00565310   0.00572198   0.00579587   0.00587664   0.00596658   0.00606860   0.00618636   0.00632454   0.00648914   0.00668800   0.00693150   0.00723355   0.00761322   0.00809714   0.00872342   0.00954804   0.01065591   0.01218060   0.01434172   0.01752030   0.02242338   0.03048178   0.04494861   0.07455209   0.14957039   0.43707732   3.74524834   1.96638695   0.36048746   0.14816425   0.08270449   0.05415616   0.03911031   0.03017046   0.02439877   0.02043794   0.01758944   0.01546335   0.01382779   0.01253764   0.01149823   0.01064556   0.00993509   0.00933500   0.00882207   0.00837900   0.00799267   0.00765301   0.00735217   0.00708391   0.00684329   0.00662631   0.00642970   0.00625078   0.00608734   0.00593751   0.00579976   0.00567276   0.00555539   0.00544669   0.00534586   0.00525217   0.00516500   0.00508384   0.00500819   0.00493766   0.00487188   0.00481054   0.00475334   0.00470003   0.00465040   0.00460425   0.00456139   0.00452168   0.00448496   0.00445111   0.00442002   0.00439160   0.00436574   0.00434237   0.00432142   0.00430284   0.00428655   0.00427253   0.00426073   0.00425112   0.00424367   0.00423837   0.00423519   0.00423413  
 0.00034517   0.00034531   0.00034571   0.00034640   0.00034736   0.00034860   0.00035012   0.00035193   0.00035405   0.00035647   0.00035921   0.00036228   0.00036568   0.00036945   0.00037359   0.00037812   0.00038307   0.00038846   0.00039432   0.00040067   0.00040755   0.00041501   0.00042309   0.00043183   0.00044131   0.00045157   0.00046270   0.00047479   0.00048792   0.00050223   0.00051784   0.00053492   0.00055363   0.00057421   0.00059691   0.00062203   0.00064996   0.00068114   0.00071612   0.00075558   0.00080036   0.00085153   0.00091043   0.00097880   0.00105888   0.00115366   0.00126710   0.00140466   0.00157389   0.00178552   0.00205525   0.00240658   0.00287607   0.00352286   0.00444752   0.00583177   0.00803059   0.01181234   0.01909432   0.03579027   0.08792598   0.41768452   2.21871339   0.21062117   0.06989724   0.03566587   0.02231152   0.01573075   0.01200450   0.00969291   0.00816480   0.00710735   0.00635084   0.00579651   0.00538361   0.00507307   0.00483873   0.00466254   0.00453170   0.00443687   0.00437109   0.00432908   0.00430674   0.00430082   0.00430872   0.00432829   0.00435775   0.00439560   0.00444051   0.00449136   0.00454712   0.00460690   0.00466988   0.00473531   0.00480251   0.00487088   0.00493985   0.00500894   0.00507769   0.00514574   0.00521278   0.00527856   0.00534292   0.00540579   0.00546717   0.00552717   0.00558602   0.00564406   0.00570179   0.00575987   0.00581913   0.00588066   0.00594579   0.00601621   0.00609400   0.00618176   0.00628275   0.00640111   0.00654209   0.00671249   0.00692119   0.00717997   0.00750472   0.00791730   0.00844841   0.00914219   0.01006397   0.01131353   0.01304918   0.01553377   0.01922881   0.02500335   0.03464941   0.05234632   0.08972964   0.18967202   0.61931185   7.09164538   1.45356743   0.33318873   0.14749360   0.08536750   0.05710244   0.04180847   0.03255396   0.02649772   0.02229765   0.01925140   0.01696182   0.01519018   0.01378576   0.01264951   0.01171403   0.01093215   0.01026999   0.00970274   0.00921181   0.00878308   0.00840566   0.00807101   0.00777239   0.00750437   0.00726258   0.00704344   0.00684402   0.00666187   0.00649495   0.00634152   0.00620015   0.00606959   0.00594877   0.00583679   0.00573284   0.00563625   0.00554641   0.00546281   0.00538497   0.00531249   0.00524503   0.00518224   0.00512387   0.00506965   0.00501937   0.00497282   0.00492983   0.00489024   0.00485391   0.00482072   0.00479054   0.00476330   0.00473889   0.00471724   0.00469828   0.00468197   0.00466824   0.00465706   0.00464840   0.00464224   0.00463854   0.00463731  
 0.00035204   0.00035218   0.00035262   0.00035335   0.00035438   0.00035571   0.00035735   0.00035930   0.00036157   0.00036417   0.00036712   0.00037043   0.00037410   0.00037817   0.00038265   0.00038756   0.00039293   0.00039879   0.00040516   0.00041210   0.00041963   0.00042780   0.00043667   0.00044631   0.00045677   0.00046814   0.00048051   0.00049399   0.00050869   0.00052477   0.00054238   0.00056172   0.00058302   0.00060655   0.00063264   0.00066167   0.00069413   0.00073060   0.00077178   0.00081856   0.00087205   0.00093366   0.00100519   0.00108899   0.00118815   0.00130679   0.00145051   0.00162710   0.00184758   0.00212796   0.00249214   0.00297712   0.00364237   0.00458827   0.00599466   0.00820892   0.01197191   0.01909432   0.03498594   0.08214028   0.34316063   3.03352571   0.26797455   0.08157539   0.04010429   0.02454780   0.01704890   0.01286199   0.01028945   0.00860036   0.00743719   0.00660789   0.00600160   0.00555057   0.00521146   0.00495541   0.00476259   0.00461897   0.00451437   0.00444124   0.00439386   0.00436778   0.00435953   0.00436631   0.00438581   0.00441613   0.00445566   0.00450299   0.00455690   0.00461629   0.00468019   0.00474769   0.00481798   0.00489030   0.00496395   0.00503828   0.00511271   0.00518668   0.00525974   0.00533144   0.00540145   0.00546947   0.00553530   0.00559880   0.00565995   0.00571880   0.00577553   0.00583045   0.00588397   0.00593670   0.00598939   0.00604303   0.00609885   0.00615836   0.00622344   0.00629645   0.00638030   0.00647863   0.00659607   0.00673850   0.00691354   0.00713118   0.00740470   0.00775206   0.00819809   0.00877776   0.00954164   0.01056491   0.01196306   0.01392050   0.01674579   0.02098545   0.02767995   0.03900512   0.06013212   0.10586093   0.23327059   0.83341678   10.28586576   1.26972596   0.33148438   0.15371887   0.09108631   0.06178433   0.04564398   0.03575358   0.02921958   0.02465428   0.02132311   0.01880685   0.01685164   0.01529624   0.01403404   0.01299223   0.01211959   0.01137926   0.01074408   0.01019369   0.00971257   0.00928872   0.00891270   0.00857704   0.00827573   0.00800391   0.00775759   0.00753350   0.00732889   0.00714148   0.00696935   0.00681086   0.00666462   0.00652942   0.00640424   0.00628819   0.00618049   0.00608047   0.00598752   0.00590114   0.00582086   0.00574628   0.00567704   0.00561281   0.00555333   0.00549833   0.00544759   0.00540091   0.00535811   0.00531904   0.00528356   0.00525154   0.00522288   0.00519747   0.00517524   0.00515611   0.00514002   0.00512692   0.00511678   0.00510955   0.00510523   0.00510379  
 0.00035908   0.00035924   0.00035971   0.00036050   0.00036161   0.00036304   0.00036481   0.00036692   0.00036938   0.00037220   0.00037539   0.00037898   0.00038298   0.00038740   0.00039228   0.00039764   0.00040351   0.00040993   0.00041693   0.00042455   0.00043286   0.00044190   0.00045174   0.00046245   0.00047412   0.00048685   0.00050074   0.00051593   0.00053258   0.00055085   0.00057095   0.00059314   0.00061770   0.00064497   0.00067538   0.00070944   0.00074776   0.00079109   0.00084039   0.00089684   0.00096192   0.00103756   0.00112623   0.00123121   0.00135685   0.00150907   0.00169605   0.00192937   0.00222580   0.00261033   0.00312150   0.00382106   0.00481285   0.00628193   0.00858366   0.01246993   0.01975836   0.03579027   0.08214028   0.32245134   3.28407840   0.31456114   0.09119884   0.04387146   0.02649657   0.01822208   0.01363774   0.01083578   0.00900278   0.00774368   0.00684743   0.00619275   0.00570580   0.00533948   0.00506253   0.00485354   0.00469736   0.00458308   0.00450257   0.00444972   0.00441979   0.00440909   0.00441462   0.00443397   0.00446510   0.00450630   0.00455610   0.00461319   0.00467641   0.00474471   0.00481711   0.00489273   0.00497072   0.00505031   0.00513077   0.00521140   0.00529158   0.00537072   0.00544830   0.00552383   0.00559692   0.00566722   0.00573449   0.00579855   0.00585930   0.00591678   0.00597110   0.00602252   0.00607141   0.00611830   0.00616389   0.00620908   0.00625498   0.00630299   0.00635482   0.00641257   0.00647887   0.00655695   0.00665087   0.00676577   0.00690819   0.00708661   0.00731215   0.00759966   0.00796926   0.00844881   0.00907769   0.00991304   0.01104004   0.01259007   0.01477377   0.01794519   0.02273479   0.03035054   0.04333881   0.06781585   0.12155509   0.27483176   1.03437035   11.80399007   1.26719056   0.35256819   0.16742603   0.10042816   0.06861265   0.05091477   0.03999254   0.03273731   0.02764592   0.02391756   0.02109289   0.01889257   0.01713851   0.01571263   0.01453400   0.01354560   0.01270626   0.01198562   0.01136084   0.01081452   0.01033312   0.00990605   0.00952486   0.00918277   0.00887428   0.00859487   0.00834081   0.00810902   0.00789689   0.00770222   0.00752316   0.00735811   0.00720572   0.00706480   0.00693434   0.00681345   0.00670136   0.00659739   0.00650094   0.00641150   0.00632859   0.00625181   0.00618080   0.00611522   0.00605480   0.00599928   0.00594843   0.00590206   0.00585997   0.00582203   0.00578808   0.00575801   0.00573172   0.00570910   0.00569009   0.00567462   0.00566264   0.00565411   0.00564900   0.00564730  
 0.00036630   0.00036647   0.00036698   0.00036784   0.00036905   0.00037061   0.00037253   0.00037483   0.00037751   0.00038058   0.00038407   0.00038800   0.00039237   0.00039723   0.00040259   0.00040849   0.00041496   0.00042206   0.00042981   0.00043828   0.00044753   0.00045763   0.00046865   0.00048069   0.00049385   0.00050826   0.00052406   0.00054140   0.00056048   0.00058152   0.00060480   0.00063062   0.00065936   0.00069147   0.00072751   0.00076813   0.00081416   0.00086663   0.00092680   0.00099630   0.00107719   0.00117217   0.00128475   0.00141964   0.00158322   0.00178432   0.00203542   0.00235456   0.00276866   0.00331915   0.00407242   0.00513998   0.00672049   0.00919508   0.01336959   0.02119020   0.03836895   0.08792598   0.34316063   3.28407840   0.33282841   0.09670555   0.04642307   0.02795064   0.01915382   0.01428087   0.01130279   0.00935444   0.00801573   0.00706229   0.00636525   0.00584617   0.00545504   0.00515870   0.00493444   0.00476623   0.00464250   0.00455469   0.00449632   0.00446243   0.00444911   0.00445322   0.00447223   0.00450402   0.00454679   0.00459900   0.00465927   0.00472639   0.00479923   0.00487678   0.00495807   0.00504219   0.00512828   0.00521553   0.00530316   0.00539045   0.00547670   0.00556128   0.00564359   0.00572312   0.00579939   0.00587203   0.00594071   0.00600521   0.00606540   0.00612124   0.00617282   0.00622035   0.00626414   0.00630468   0.00634260   0.00637874   0.00641411   0.00645000   0.00648798   0.00652996   0.00657829   0.00663587   0.00670629   0.00679403   0.00690475   0.00704567   0.00722617   0.00745853   0.00775917   0.00815037   0.00866305   0.00934095   0.01024761   0.01147795   0.01317850   0.01558456   0.01909207   0.02440696   0.03288328   0.04737800   0.07475859   0.13498819   0.30693954   1.15602476   12.49612697   1.43005981   0.40071157   0.19076041   0.11456175   0.07830315   0.05809976   0.04561298   0.03730776   0.03147288   0.02719584   0.02395273   0.02142468   0.01940821   0.01776830   0.01641235   0.01527506   0.01430924   0.01348006   0.01276133   0.01213303   0.01157963   0.01108892   0.01065120   0.01025864   0.00990491   0.00958481   0.00929403   0.00902899   0.00878670   0.00856462   0.00836060   0.00817280   0.00799965   0.00783977   0.00769200   0.00755531   0.00742880   0.00731169   0.00720329   0.00710299   0.00701026   0.00692463   0.00684567   0.00677302   0.00670634   0.00664535   0.00658977   0.00653940   0.00649401   0.00645344   0.00641752   0.00638613   0.00635915   0.00633648   0.00631804   0.00630377   0.00629360   0.00628752   0.00628549  
 0.00037370   0.00037389   0.00037445   0.00037539   0.00037671   0.00037842   0.00038053   0.00038305   0.00038600   0.00038938   0.00039323   0.00039755   0.00040239   0.00040777   0.00041371   0.00042027   0.00042748   0.00043540   0.00044409   0.00045360   0.00046402   0.00047542   0.00048792   0.00050163   0.00051667   0.00053320   0.00055139   0.00057147   0.00059367   0.00061829   0.00064566   0.00067621   0.00071043   0.00074891   0.00079241   0.00084182   0.00089826   0.00096314   0.00103824   0.00112586   0.00122894   0.00135138   0.00149838   0.00167700   0.00189701   0.00217222   0.00252268   0.00297828   0.00358515   0.00441737   0.00559980   0.00735567   0.01011558   0.01479631   0.02363462   0.04329815   0.10138966   0.41768452   3.03352571   0.31456114   0.09670555   0.04732859   0.02873034   0.01975533   0.01474264   0.01166179   0.00963766   0.00824212   0.00724523   0.00651440   0.00596864   0.00555622   0.00524274   0.00500463   0.00482524   0.00469253   0.00459759   0.00453372   0.00449573   0.00447958   0.00448203   0.00450043   0.00453261   0.00457671   0.00463112   0.00469443   0.00476536   0.00484277   0.00492555   0.00501270   0.00510325   0.00519627   0.00529085   0.00538615   0.00548134   0.00557563   0.00566827   0.00575856   0.00584584   0.00592953   0.00600909   0.00608408   0.00615413   0.00621895   0.00627837   0.00633230   0.00638079   0.00642398   0.00646218   0.00649582   0.00652547   0.00655192   0.00657612   0.00659925   0.00662276   0.00664841   0.00667834   0.00671516   0.00676205   0.00682297   0.00690283   0.00700783   0.00714589   0.00732726   0.00756540   0.00787826   0.00829026   0.00883521   0.00956099   0.01053709   0.01186726   0.01371145   0.01632603   0.02014140   0.02592228   0.03512841   0.05081895   0.08027344   0.14431650   0.32289197   1.15224929   12.19682773   1.84199609   0.48955183   0.22829169   0.13562840   0.09206569   0.06796823   0.05314523   0.04331856   0.03643135   0.03139219   0.02757681   0.02460632   0.02223950   0.02031655   0.01872807   0.01739696   0.01626757   0.01529886   0.01445998   0.01372738   0.01308276   0.01251178   0.01200302   0.01154727   0.01113709   0.01076636   0.01043003   0.01012389   0.00984442   0.00958863   0.00935400   0.00913836   0.00893987   0.00875693   0.00858815   0.00843233   0.00828842   0.00815550   0.00803276   0.00791950   0.00781508   0.00771896   0.00763065   0.00754971   0.00747576   0.00740847   0.00734753   0.00729268   0.00724369   0.00720036   0.00716252   0.00713001   0.00710270   0.00708050   0.00706332   0.00705110   0.00704378   0.00704134  
 0.00038128   0.00038149   0.00038211   0.00038314   0.00038461   0.00038650   0.00038884   0.00039163   0.00039490   0.00039866   0.00040294   0.00040776   0.00041316   0.00041918   0.00042585   0.00043322   0.00044135   0.00045030   0.00046014   0.00047096   0.00048284   0.00049591   0.00051027   0.00052609   0.00054353   0.00056278   0.00058409   0.00060771   0.00063398   0.00066328   0.00069607   0.00073290   0.00077445   0.00082154   0.00087518   0.00093663   0.00100748   0.00108973   0.00118595   0.00129949   0.00143475   0.00159762   0.00179613   0.00204140   0.00234921   0.00274255   0.00325582   0.00394239   0.00488848   0.00624042   0.00826238   0.01147002   0.01697932   0.02757710   0.05187349   0.12782443   0.60107631   2.21871339   0.26797455   0.09119884   0.04642307   0.02873034   0.01996348   0.01498431   0.01188831   0.00983663   0.00841249   0.00738946   0.00663577   0.00607042   0.00564132   0.00531373   0.00506372   0.00487436   0.00473336   0.00463163   0.00456232   0.00452013   0.00450092   0.00450138   0.00451882   0.00455100   0.00459604   0.00465230   0.00471833   0.00479284   0.00487462   0.00496255   0.00505558   0.00515268   0.00525286   0.00535516   0.00545864   0.00556239   0.00566552   0.00576717   0.00586652   0.00596279   0.00605526   0.00614326   0.00622621   0.00630357   0.00637492   0.00643992   0.00649833   0.00655004   0.00659504   0.00663345   0.00666552   0.00669166   0.00671241   0.00672850   0.00674084   0.00675053   0.00675895   0.00676771   0.00677879   0.00679455   0.00681788   0.00685226   0.00690202   0.00697252   0.00707051   0.00720458   0.00738585   0.00762890   0.00795316   0.00838502   0.00896095   0.00973250   0.01077429   0.01219735   0.01417221   0.01697081   0.02104672   0.02719918   0.03693725   0.05337660   0.08377581   0.14823797   0.31976402   1.03303365   9.40407163   2.79812907   0.65223057   0.28932486   0.16757220   0.11198857   0.08178859   0.06343433   0.05137118   0.04297110   0.03685609   0.03224505   0.02866733   0.02582500   0.02352163   0.02162327   0.02003584   0.01869161   0.01754077   0.01654595   0.01567865   0.01491681   0.01424312   0.01364381   0.01310785   0.01262627   0.01219172   0.01179816   0.01144053   0.01111461   0.01081684   0.01054420   0.01029410   0.01006432   0.00985297   0.00965840   0.00947916   0.00931401   0.00916186   0.00902175   0.00889283   0.00877437   0.00866572   0.00856629   0.00847558   0.00839313   0.00831856   0.00825152   0.00819169   0.00813883   0.00809268   0.00805307   0.00801983   0.00799281   0.00797190   0.00795703   0.00794813   0.00794517  
 0.00038904   0.00038927   0.00038996   0.00039112   0.00039275   0.00039487   0.00039749   0.00040062   0.00040428   0.00040851   0.00041333   0.00041877   0.00042488   0.00043169   0.00043926   0.00044766   0.00045694   0.00046719   0.00047851   0.00049098   0.00050475   0.00051994   0.00053672   0.00055528   0.00057584   0.00059866   0.00062405   0.00065238   0.00068407   0.00071966   0.00075977   0.00080516   0.00085678   0.00091578   0.00098360   0.00106207   0.00115350   0.00126084   0.00138799   0.00154004   0.00172388   0.00194888   0.00222815   0.00258033   0.00303276   0.00362665   0.00442646   0.00553740   0.00714028   0.00956668   0.01347734   0.02034267   0.03398458   0.06697509   0.18137509   1.08850126   1.24321612   0.21062117   0.08157539   0.04387146   0.02795064   0.01975533   0.01498431   0.01196577   0.00993936   0.00851841   0.00748917   0.00672551   0.00614905   0.00570895   0.00537103   0.00511162   0.00491387   0.00476555   0.00465754   0.00458296   0.00453649   0.00451398   0.00451208   0.00452810   0.00455979   0.00460525   0.00466284   0.00473111   0.00480873   0.00489451   0.00498729   0.00508599   0.00518954   0.00529692   0.00540710   0.00551908   0.00563186   0.00574445   0.00585590   0.00596527   0.00607165   0.00617418   0.00627206   0.00636454   0.00645094   0.00653067   0.00660323   0.00666824   0.00672539   0.00677453   0.00681561   0.00684872   0.00687409   0.00689210   0.00690327   0.00690830   0.00690806   0.00690362   0.00689628   0.00688757   0.00687932   0.00687374   0.00687343   0.00688155   0.00690191   0.00693921   0.00699924   0.00708930   0.00721864   0.00739921   0.00764663   0.00798166   0.00843243   0.00903766   0.00985188   0.01095364   0.01245914   0.01454563   0.01749336   0.02176489   0.02816459   0.03818542   0.05484050   0.08493037   0.14642182   0.29966640   0.85227486   5.53945726   5.33346327   0.97517768   0.39403489   0.21807219   0.14185944   0.10174795   0.07788280   0.06243440   0.05179931   0.04412612   0.03838166   0.03395103   0.03044887   0.02762321   0.02530336   0.02337019   0.02173835   0.02034532   0.01914440   0.01810009   0.01718500   0.01637766   0.01566108   0.01502165   0.01444832   0.01393208   0.01346551   0.01304242   0.01265765   0.01230685   0.01198633   0.01169295   0.01142402   0.01117722   0.01095055   0.01074227   0.01055088   0.01037505   0.01021363   0.01006560   0.00993008   0.00980628   0.00969352   0.00959118   0.00949874   0.00941573   0.00934174   0.00927642   0.00921946   0.00917059   0.00912960   0.00909631   0.00907056   0.00905225   0.00904129   0.00903765  
 0.00039697   0.00039723   0.00039801   0.00039932   0.00040117   0.00040357   0.00040654   0.00041009   0.00041426   0.00041907   0.00042457   0.00043079   0.00043779   0.00044562   0.00045434   0.00046404   0.00047481   0.00048674   0.00049995   0.00051459   0.00053080   0.00054878   0.00056874   0.00059093   0.00061565   0.00064325   0.00067416   0.00070887   0.00074798   0.00079223   0.00084250   0.00089989   0.00096576   0.00104178   0.00113010   0.00123346   0.00135536   0.00150043   0.00167479   0.00188670   0.00214754   0.00247326   0.00288680   0.00342205   0.00413067   0.00509451   0.00644919   0.00843230   0.01149021   0.01654091   0.02571795   0.04492953   0.09569688   0.30670927   2.39375718   0.63136498   0.15718098   0.06989724   0.04010429   0.02649657   0.01915382   0.01474264   0.01188831   0.00993936   0.00855436   0.00754014   0.00678063   0.00620261   0.00575802   0.00541423   0.00514843   0.00494430   0.00478991   0.00467633   0.00459678   0.00454605   0.00452000   0.00451536   0.00452944   0.00456004   0.00460528   0.00466353   0.00473336   0.00481346   0.00490263   0.00499973   0.00510366   0.00521334   0.00532770   0.00544569   0.00556623   0.00568827   0.00581074   0.00593257   0.00605272   0.00617017   0.00628390   0.00639296   0.00649646   0.00659354   0.00668346   0.00676554   0.00683921   0.00690401   0.00695961   0.00700579   0.00704248   0.00706975   0.00708780   0.00709700   0.00709787   0.00709109   0.00707753   0.00705823   0.00703444   0.00700766   0.00697962   0.00695238   0.00692836   0.00691044   0.00690205   0.00690734   0.00693136   0.00698036   0.00706213   0.00718655   0.00736632   0.00761798   0.00796344   0.00843219   0.00906468   0.00991752   0.01107163   0.01264579   0.01481935   0.01787258   0.02226136   0.02876436   0.03879422   0.05511791   0.08373062   0.13956237   0.26827915   0.66563194   2.94805994   12.30549986   1.73200470   0.59200660   0.30352473   0.18907466   0.13185910   0.09894749   0.07814541   0.06407709   0.05406589   0.04665347   0.04098810   0.03654403   0.03298183   0.03007395   0.02766299   0.02563704   0.02391469   0.02243547   0.02115365   0.02003410   0.01904944   0.01817804   0.01740263   0.01670926   0.01608658   0.01552524   0.01501749   0.01455689   0.01413799   0.01375620   0.01340762   0.01308890   0.01279717   0.01252997   0.01228515   0.01206086   0.01185546   0.01166754   0.01149587   0.01133937   0.01119707   0.01106814   0.01095186   0.01084758   0.01075475   0.01067288   0.01060155   0.01054042   0.01048918   0.01044758   0.01041543   0.01039257   0.01037889   0.01037434  
 0.00040507   0.00040537   0.00040627   0.00040777   0.00040989   0.00041265   0.00041606   0.00042016   0.00042497   0.00043053   0.00043690   0.00044413   0.00045227   0.00046142   0.00047164   0.00048305   0.00049575   0.00050989   0.00052562   0.00054312   0.00056260   0.00058432   0.00060856   0.00063568   0.00066608   0.00070026   0.00073881   0.00078243   0.00083198   0.00088854   0.00095339   0.00102816   0.00111489   0.00121616   0.00133529   0.00147659   0.00164572   0.00185028   0.00210057   0.00241093   0.00280162   0.00330213   0.00395659   0.00483332   0.00604254   0.00777095   0.01035484   0.01444868   0.02146323   0.03489961   0.06545688   0.15911951   0.69311314   2.14109412   0.33047714   0.11431750   0.05804639   0.03566587   0.02454780   0.01822208   0.01428087   0.01166179   0.00983663   0.00851841   0.00754014   0.00679922   0.00622974   0.00578776   0.00544310   0.00517441   0.00496630   0.00480741   0.00468922   0.00460520   0.00455031   0.00452058   0.00451282   0.00452444   0.00455330   0.00459756   0.00465567   0.00472623   0.00480798   0.00489975   0.00500040   0.00510887   0.00522407   0.00534492   0.00547035   0.00559925   0.00573051   0.00586298   0.00599552   0.00612699   0.00625622   0.00638208   0.00650348   0.00661933   0.00672864   0.00683046   0.00692393   0.00700831   0.00708294   0.00714731   0.00720101   0.00724381   0.00727560   0.00729642   0.00730648   0.00730615   0.00729596   0.00727659   0.00724892   0.00721400   0.00717307   0.00712760   0.00707927   0.00703006   0.00698225   0.00693850   0.00690196   0.00687636   0.00686614   0.00687674   0.00691481   0.00698861   0.00710859   0.00728807   0.00754434   0.00790019   0.00838607   0.00904347   0.00992995   0.01112709   0.01275327   0.01498504   0.01809411   0.02251451   0.02897127   0.03874350   0.05424832   0.08047761   0.12905207   0.23205971   0.50496172   1.61149595   11.50708730   4.09654456   1.03148418   0.46399314   0.26963599   0.18012154   0.13124460   0.10144470   0.08181691   0.06812957   0.05815670   0.05063337   0.04479584   0.04015979   0.03640544   0.03331435   0.03073298   0.02855065   0.02668583   0.02507734   0.02367847   0.02245303   0.02137259   0.02041455   0.01956076   0.01879648   0.01810962   0.01749023   0.01692999   0.01642197   0.01596029   0.01553999   0.01515683   0.01480717   0.01448790   0.01419631   0.01393008   0.01368716   0.01346579   0.01326444   0.01308175   0.01291654   0.01276779   0.01263461   0.01251621   0.01241193   0.01232118   0.01224347   0.01217839   0.01212559   0.01208480   0.01205581   0.01203847   0.01203270  
 0.00041335   0.00041370   0.00041474   0.00041650   0.00041897   0.00042219   0.00042618   0.00043098   0.00043663   0.00044317   0.00045069   0.00045923   0.00046889   0.00047978   0.00049199   0.00050567   0.00052098   0.00053809   0.00055721   0.00057861   0.00060257   0.00062943   0.00065962   0.00069361   0.00073201   0.00077551   0.00082498   0.00088145   0.00094623   0.00102091   0.00110748   0.00120847   0.00132711   0.00146757   0.00163528   0.00183751   0.00208402   0.00238825   0.00276905   0.00325351   0.00388160   0.00471424   0.00584778   0.00744165   0.00977459   0.01336890   0.01929470   0.03002522   0.05234515   0.11050812   0.34202357   2.11897609   0.71296025   0.18536571   0.08262696   0.04725533   0.03106076   0.02231152   0.01704890   0.01363774   0.01130279   0.00963766   0.00841249   0.00748917   0.00678063   0.00622974   0.00579773   0.00545755   0.00518985   0.00498052   0.00481904   0.00469747   0.00460970   0.00455097   0.00451754   0.00450637   0.00451503   0.00454147   0.00458397   0.00464105   0.00471140   0.00479380   0.00488716   0.00499039   0.00510245   0.00522229   0.00534886   0.00548107   0.00561781   0.00575792   0.00590021   0.00604348   0.00618648   0.00632795   0.00646663   0.00660126   0.00673061   0.00685350   0.00696880   0.00707545   0.00717250   0.00725909   0.00733451   0.00739816   0.00744959   0.00748853   0.00751484   0.00752857   0.00752993   0.00751929   0.00749722   0.00746444   0.00742185   0.00737053   0.00731174   0.00724696   0.00717786   0.00710636   0.00703467   0.00696530   0.00690118   0.00684571   0.00680290   0.00677753   0.00677534   0.00680336   0.00687028   0.00698699   0.00716732   0.00742910   0.00779562   0.00829781   0.00897740   0.00989173   0.01112112   0.01278058   0.01503906   0.01815191   0.02251839   0.02878835   0.03807227   0.05238541   0.07567559   0.11649408   0.19611020   0.37933510   0.94046439   3.99094939   13.05879992   2.31472290   0.81898388   0.42352230   0.26437615   0.18428425   0.13804397   0.10875368   0.08891931   0.07479522   0.06433500   0.05634103   0.05007292   0.04505197   0.04095701   0.03756560   0.03471956   0.03230368   0.03023237   0.02844087   0.02687941   0.02550916   0.02429948   0.02322589   0.02226862   0.02141155   0.02064144   0.01994734   0.01932007   0.01875195   0.01823649   0.01776816   0.01734226   0.01695473   0.01660211   0.01628140   0.01598998   0.01572562   0.01548634   0.01527044   0.01507645   0.01490307   0.01474920   0.01461386   0.01449623   0.01439562   0.01431143   0.01424319   0.01419050   0.01415308   0.01413070   0.01412326  
 0.00042179   0.00042221   0.00042345   0.00042553   0.00042848   0.00043231   0.00043707   0.00044280   0.00044956   0.00045742   0.00046647   0.00047679   0.00048850   0.00050174   0.00051667   0.00053346   0.00055234   0.00057356   0.00059742   0.00062428   0.00065454   0.00068872   0.00072741   0.00077133   0.00082137   0.00087857   0.00094426   0.00102004   0.00110795   0.00121052   0.00133100   0.00147356   0.00164364   0.00184844   0.00209762   0.00240439   0.00278715   0.00327214   0.00389773   0.00472178   0.00583465   0.00738355   0.00962097   0.01300856   0.01846230   0.02800728   0.04684860   0.09172966   0.24050028   1.14864109   1.29693966   0.28006067   0.11155129   0.06011214   0.03808194   0.02666172   0.01997947   0.01573075   0.01286199   0.01083578   0.00935444   0.00824212   0.00738946   0.00672551   0.00620261   0.00578776   0.00545755   0.00519497   0.00498748   0.00482564   0.00470223   0.00461170   0.00454968   0.00451271   0.00449801   0.00450332   0.00452674   0.00456671   0.00462186   0.00469096   0.00477293   0.00486673   0.00497136   0.00508586   0.00520922   0.00534044   0.00547846   0.00562218   0.00577043   0.00592202   0.00607568   0.00623009   0.00638390   0.00653574   0.00668421   0.00682793   0.00696552   0.00709567   0.00721711   0.00732867   0.00742927   0.00751797   0.00759395   0.00765655   0.00770528   0.00773982   0.00776004   0.00776597   0.00775785   0.00773609   0.00770129   0.00765423   0.00759587   0.00752734   0.00744996   0.00736524   0.00727487   0.00718078   0.00708512   0.00699033   0.00689918   0.00681484   0.00674096   0.00668182   0.00664249   0.00662901   0.00664872   0.00671063   0.00682597   0.00700889   0.00727747   0.00765517   0.00817279   0.00887149   0.00980714   0.01105694   0.01272980   0.01498286   0.01804882   0.02228289   0.02824684   0.03686762   0.04975607   0.06989762   0.10330183   0.16346894   0.28574955   0.58658584   1.62644311   8.30137801   8.08409338   1.85628870   0.77430328   0.43122396   0.28027181   0.20024990   0.15246154   0.12146744   0.10011270   0.08470466   0.07317613   0.06429393   0.05728382   0.05163886   0.04701523   0.04317272   0.03993909   0.03718813   0.03482548   0.03277937   0.03099441   0.02942722   0.02804341   0.02681543   0.02572099   0.02474185   0.02386301   0.02307201   0.02235842   0.02171351   0.02112985   0.02060116   0.02012206   0.01968794   0.01929485   0.01893938   0.01861856   0.01832986   0.01807106   0.01784026   0.01763582   0.01745631   0.01730053   0.01716745   0.01705622   0.01696614   0.01689664   0.01684730   0.01681782   0.01680801  
 0.00043040   0.00043090   0.00043241   0.00043494   0.00043852   0.00044319   0.00044899   0.00045600   0.00046429   0.00047395   0.00048510   0.00049788   0.00051244   0.00052897   0.00054770   0.00056889   0.00059285   0.00061994   0.00065061   0.00068537   0.00072486   0.00076981   0.00082116   0.00088000   0.00094771   0.00102597   0.00111689   0.00122312   0.00134805   0.00149600   0.00167261   0.00188535   0.00214419   0.00246273   0.00285986   0.00336243   0.00400950   0.00485967   0.00600383   0.00758894   0.00986455   0.01328123   0.01871825   0.02807574   0.04607755   0.08712942   0.21192082   0.84369157   1.61402679   0.36327110   0.13684377   0.07142052   0.04434619   0.03061102   0.02268889   0.01770130   0.01435644   0.01200450   0.01028945   0.00900278   0.00801573   0.00724523   0.00663577   0.00614905   0.00575802   0.00544310   0.00518985   0.00498748   0.00482777   0.00470438   0.00461238   0.00454790   0.00450783   0.00448969   0.00449144   0.00451141   0.00454817   0.00460052   0.00466738   0.00474778   0.00484079   0.00494554   0.00506114   0.00518668   0.00532123   0.00546380   0.00561332   0.00576867   0.00592864   0.00609195   0.00625725   0.00642312   0.00658809   0.00675064   0.00690923   0.00706233   0.00720842   0.00734603   0.00747374   0.00759025   0.00769435   0.00778498   0.00786125   0.00792242   0.00796796   0.00799751   0.00801094   0.00800831   0.00798988   0.00795612   0.00790769   0.00784545   0.00777044   0.00768388   0.00758716   0.00748187   0.00736975   0.00725277   0.00713308   0.00701307   0.00689543   0.00678316   0.00667965   0.00658881   0.00651515   0.00646396   0.00644155   0.00645547   0.00651497   0.00663144   0.00681914   0.00709613   0.00748555   0.00801755   0.00873186   0.00968170   0.01093951   0.01260576   0.01482259   0.01779587   0.02183171   0.02739961   0.03524632   0.04661259   0.06367290   0.09050082   0.13541091   0.21743203   0.38770145   0.82116664   2.40515561   11.76487554   6.75452610   1.85876577   0.83505341   0.48124182   0.31866556   0.23024591   0.17655331   0.14132319   0.11684445   0.09907081   0.08570848   0.07537549   0.06719728   0.06059746   0.05518302   0.05067806   0.04688405   0.04365494   0.04088128   0.03847960   0.03638532   0.03454778   0.03292677   0.03148999   0.03021131   0.02906932   0.02804640   0.02712790   0.02630158   0.02555716   0.02488592   0.02428049   0.02373457   0.02324276   0.02280046   0.02240368   0.02204902   0.02173354   0.02145472   0.02121041   0.02099877   0.02081826   0.02066759   0.02054569   0.02045173   0.02038506   0.02034523   0.02033199  
 0.00043917   0.00043980   0.00044167   0.00044483   0.00044929   0.00045512   0.00046240   0.00047119   0.00048163   0.00049384   0.00050800   0.00052428   0.00054293   0.00056422   0.00058847   0.00061609   0.00064753   0.00068334   0.00072421   0.00077093   0.00082448   0.00088607   0.00095715   0.00103956   0.00113557   0.00124803   0.00138059   0.00153795   0.00172621   0.00195343   0.00223042   0.00257191   0.00299839   0.00353892   0.00423586   0.00515273   0.00638805   0.00810103   0.01056191   0.01425809   0.02013909   0.03025090   0.04965286   0.09360545   0.22460499   0.83182499   1.46897806   0.37998030   0.14711568   0.07739431   0.04819720   0.03330052   0.02467817   0.01923528   0.01557639   0.01299745   0.01111187   0.00969291   0.00860036   0.00774368   0.00706229   0.00651440   0.00607042   0.00570895   0.00541423   0.00517441   0.00498052   0.00482564   0.00470438   0.00461252   0.00454672   0.00450429   0.00448309   0.00448135   0.00449763   0.00453072   0.00457957   0.00464329   0.00472103   0.00481204   0.00491556   0.00503083   0.00515707   0.00529343   0.00543904   0.00559290   0.00575394   0.00592102   0.00609286   0.00626812   0.00644532   0.00662294   0.00679937   0.00697294   0.00714196   0.00730472   0.00745954   0.00760476   0.00773883   0.00786027   0.00796776   0.00806011   0.00813634   0.00819565   0.00823743   0.00826134   0.00826724   0.00825521   0.00822557   0.00817888   0.00811587   0.00803751   0.00794495   0.00783951   0.00772271   0.00759622   0.00746189   0.00732174   0.00717796   0.00703297   0.00688938   0.00675009   0.00661833   0.00649769   0.00639228   0.00630681   0.00624674   0.00621854   0.00622991   0.00629016   0.00641069   0.00660561   0.00689264   0.00729422   0.00783921   0.00856517   0.00952163   0.01077498   0.01241552   0.01456843   0.01741072   0.02119850   0.02631230   0.03333502   0.04319269   0.05742162   0.07870944   0.11207953   0.16775282   0.26901077   0.47791754   1.00333107   2.85653432   12.14696467   7.54895820   2.23186186   1.01602621   0.58728397   0.38893229   0.28075756   0.21499526   0.17183202   0.14184515   0.12008122   0.10372897   0.09109352   0.08110184   0.07304655   0.06644528   0.06095940   0.05634525   0.05242363   0.04906023   0.04615269   0.04362179   0.04140546   0.03945441   0.03772911   0.03619756   0.03483359   0.03361565   0.03252589   0.03154937   0.03067357   0.02988794   0.02918352   0.02855270   0.02798901   0.02748691   0.02704168   0.02664930   0.02630633   0.02600988   0.02575750   0.02554717   0.02537723   0.02524638   0.02515361   0.02509822   0.02507980  
 0.00044810   0.00044890   0.00045131   0.00045536   0.00046110   0.00046862   0.00047802   0.00048943   0.00050301   0.00051897   0.00053755   0.00055904   0.00058380   0.00061225   0.00064488   0.00068233   0.00072531   0.00077472   0.00083164   0.00089741   0.00097365   0.00106241   0.00116624   0.00128834   0.00143282   0.00160500   0.00181178   0.00206235   0.00236904   0.00274875   0.00322504   0.00383154   0.00461752   0.00565728   0.00706688   0.00903544   0.01188705   0.01621318   0.02318300   0.03536294   0.05925381   0.11508115   0.28813225   1.03008825   1.06258981   0.31896241   0.13677875   0.07556912   0.04837468   0.03400483   0.02549212   0.02002814   0.01630794   0.01365861   0.01170451   0.01022240   0.00907278   0.00816480   0.00743719   0.00684743   0.00636525   0.00596864   0.00564132   0.00537103   0.00514843   0.00496630   0.00481904   0.00470223   0.00461238   0.00454672   0.00450301   0.00447946   0.00447462   0.00448730   0.00451650   0.00456140   0.00462126   0.00469544   0.00478333   0.00488433   0.00499785   0.00512323   0.00525979   0.00540675   0.00556325   0.00572833   0.00590090   0.00607977   0.00626362   0.00645099   0.00664032   0.00682995   0.00701812   0.00720299   0.00738270   0.00755535   0.00771907   0.00787202   0.00801248   0.00813880   0.00824951   0.00834331   0.00841911   0.00847602   0.00851343   0.00853096   0.00852850   0.00850617   0.00846438   0.00840376   0.00832518   0.00822973   0.00811868   0.00799352   0.00785588   0.00770759   0.00755060   0.00738703   0.00721915   0.00704942   0.00688043   0.00671505   0.00655634   0.00640772   0.00627294   0.00615627   0.00606252   0.00599728   0.00596706   0.00597959   0.00604410   0.00617178   0.00637637   0.00667490   0.00708870   0.00764484   0.00837803   0.00933337   0.01057021   0.01216776   0.01423345   0.01691547   0.02042240   0.02505425   0.03125387   0.03969448   0.05143596   0.06821783   0.09304308   0.13143124   0.19436898   0.30613827   0.52866440   1.05594318   2.71233345   9.93358758   10.56520651   3.23566773   1.41200249   0.79266060   0.51467406   0.36629786   0.27750921   0.21993178   0.18031206   0.15178124   0.13048553   0.11412340   0.10124923   0.09091647   0.08248336   0.07550173   0.06965048   0.06469447   0.06045808   0.05680791   0.05364106   0.05087708   0.04845233   0.04631587   0.04442656   0.04275088   0.04126127   0.03993498   0.03875303   0.03769956   0.03676127   0.03592689   0.03518695   0.03453339   0.03395942   0.03345928   0.03302814   0.03266196   0.03235738   0.03211170   0.03192277   0.03178895   0.03170911   0.03168257  
 0.00045718   0.00045824   0.00046145   0.00046684   0.00047451   0.00048458   0.00049720   0.00051257   0.00053097   0.00055269   0.00057812   0.00060774   0.00064210   0.00068190   0.00072796   0.00078131   0.00084319   0.00091513   0.00099903   0.00109726   0.00121281   0.00134947   0.00151210   0.00170700   0.00194250   0.00222964   0.00258343   0.00302456   0.00358219   0.00429834   0.00523527   0.00648817   0.00820812   0.01064586   0.01424093   0.01981803   0.02906549   0.04586144   0.08063820   0.16846410   0.46423764   1.24275123   0.60832029   0.22542601   0.11167041   0.06673622   0.04480525   0.03250608   0.02491634   0.01989740   0.01640130   0.01386583   0.01196735   0.01050880   0.00936451   0.00845129   0.00771224   0.00710735   0.00660789   0.00619275   0.00584617   0.00555622   0.00531373   0.00511162   0.00494430   0.00480741   0.00469747   0.00461170   0.00454790   0.00450429   0.00447946   0.00447226   0.00448177   0.00450723   0.00454803   0.00460363   0.00467359   0.00475746   0.00485483   0.00496528   0.00508832   0.00522344   0.00537000   0.00552731   0.00569455   0.00587074   0.00605481   0.00624551   0.00644145   0.00664108   0.00684273   0.00704458   0.00724471   0.00744112   0.00763173   0.00781445   0.00798721   0.00814796   0.00829478   0.00842586   0.00853956   0.00863445   0.00870933   0.00876327   0.00879559   0.00880593   0.00879420   0.00876060   0.00870564   0.00863005   0.00853486   0.00842130   0.00829082   0.00814508   0.00798587   0.00781519   0.00763512   0.00744793   0.00725598   0.00706179   0.00686800   0.00667742   0.00649306   0.00631816   0.00615624   0.00601118   0.00588730   0.00578947   0.00572330   0.00569523   0.00571286   0.00578520   0.00592302   0.00613944   0.00645049   0.00687605   0.00744095   0.00817660   0.00912311   0.01033233   0.01187210   0.01383240   0.01633434   0.01954361   0.02369119   0.02910581   0.03626664   0.04589184   0.05909301   0.07765806   0.10459834   0.14528076   0.20997210   0.32018660   0.52682090   0.97224806   2.16104161   6.41024826   14.37012693   5.88020597   2.33330609   1.21912962   0.75549409   0.52078936   0.38553987   0.30025527   0.24282329   0.20217029   0.17224996   0.14953007   0.13183204   0.11775114   0.10634733   0.09697152   0.08916327   0.08258828   0.07699886   0.07220816   0.06807298   0.06448203   0.06134772   0.05860034   0.05618385   0.05405281   0.05217008   0.05050508   0.04903250   0.04773129   0.04658388   0.04557556   0.04469400   0.04392889   0.04327160   0.04271501   0.04225323   0.04188151   0.04159611   0.04139422   0.04127387   0.04123387  
 0.00046640   0.00046788   0.00047235   0.00047987   0.00049060   0.00050471   0.00052249   0.00054425   0.00057043   0.00060155   0.00063827   0.00068138   0.00073186   0.00079093   0.00086007   0.00094115   0.00103647   0.00114895   0.00128227   0.00144118   0.00163179   0.00186212   0.00214282   0.00248828   0.00291818   0.00346012   0.00415352   0.00505626   0.00625580   0.00788905   0.01017941   0.01351009   0.01858055   0.02677085   0.04109287   0.06906250   0.13314352   0.31645923   0.85507884   0.77346906   0.30337800   0.14370894   0.08283715   0.05422545   0.03863171   0.02921059   0.02307874   0.01885855   0.01582589   0.01357078   0.01184695   0.01049916   0.00942559   0.00855712   0.00784554   0.00725636   0.00676437   0.00635084   0.00600160   0.00570580   0.00545504   0.00524274   0.00506372   0.00491387   0.00478991   0.00468922   0.00460970   0.00454968   0.00450783   0.00448309   0.00447462   0.00448177   0.00450401   0.00454095   0.00459226   0.00465767   0.00473694   0.00482985   0.00493615   0.00505554   0.00518769   0.00533217   0.00548845   0.00565587   0.00583366   0.00602086   0.00621636   0.00641888   0.00662696   0.00683895   0.00705305   0.00726729   0.00747957   0.00768769   0.00788936   0.00808228   0.00826414   0.00843269   0.00858578   0.00872142   0.00883779   0.00893333   0.00900673   0.00905700   0.00908343   0.00908567   0.00906369   0.00901778   0.00894855   0.00885690   0.00874401   0.00861132   0.00846046   0.00829327   0.00811179   0.00791815   0.00771465   0.00750367   0.00728773   0.00706942   0.00685143   0.00663659   0.00642786   0.00622834   0.00604136   0.00587051   0.00571969   0.00559322   0.00549593   0.00543332   0.00541166   0.00543828   0.00552177   0.00567233   0.00590219   0.00622618   0.00666238   0.00723313   0.00796620   0.00889649   0.01006830   0.01153843   0.01338057   0.01569149   0.01860003   0.02228032   0.02697176   0.03300973   0.04087450   0.05127104   0.06526447   0.08451944   0.11174421   0.15156385   0.21236165   0.31051321   0.48124117   0.81061659   1.54847197   3.59440926   10.06246406   12.19778966   4.94315857   2.27415252   1.28812482   0.83580086   0.59295734   0.44755588   0.35340501   0.28877151   0.24235772   0.20781911   0.18136719   0.16062414   0.14403471   0.13054580   0.11942301   0.11014102   0.10231567   0.09566060   0.08995867   0.08504275   0.08078247   0.07707497   0.07383818   0.07100609   0.06852514   0.06635158   0.06444950   0.06278930   0.06134651   0.06010089   0.05903572   0.05813726   0.05739433   0.05679792   0.05634101   0.05601831   0.05582613   0.05576231  
 0.00047577   0.00047795   0.00048453   0.00049567   0.00051159   0.00053263   0.00055926   0.00059209   0.00063187   0.00067959   0.00073645   0.00080396   0.00088402   0.00097900   0.00109192   0.00122659   0.00138792   0.00158228   0.00181802   0.00210624   0.00246192   0.00290558   0.00346598   0.00418416   0.00512034   0.00636536   0.00806111   0.01043836   0.01389121   0.01913418   0.02756296   0.04217520   0.07024753   0.13238997   0.29583961   0.69044996   0.66321590   0.30068162   0.14956366   0.08780537   0.05797328   0.04149778   0.03146861   0.02490902   0.02037840   0.01711336   0.01467933   0.01281425   0.01135242   0.01018487   0.00923755   0.00845864   0.00781104   0.00726758   0.00680804   0.00641709   0.00608296   0.00579651   0.00555057   0.00533948   0.00515870   0.00500463   0.00487436   0.00476555   0.00467633   0.00460520   0.00455097   0.00451271   0.00448969   0.00448135   0.00448730   0.00450723   0.00454095   0.00458833   0.00464929   0.00472378   0.00481175   0.00491315   0.00502788   0.00515580   0.00529668   0.00545020   0.00561591   0.00579321   0.00598136   0.00617942   0.00638627   0.00660058   0.00682081   0.00704521   0.00727184   0.00749858   0.00772313   0.00794307   0.00815591   0.00835908   0.00855003   0.00872629   0.00888546   0.00902536   0.00914399   0.00923964   0.00931090   0.00935671   0.00937636   0.00936951   0.00933620   0.00927684   0.00919219   0.00908332   0.00895162   0.00879873   0.00862653   0.00843708   0.00823263   0.00801553   0.00778828   0.00755343   0.00731364   0.00707160   0.00683010   0.00659196   0.00636011   0.00613758   0.00592753   0.00573330   0.00555845   0.00540684   0.00528269   0.00519068   0.00513608   0.00512489   0.00516401   0.00526148   0.00542673   0.00567095   0.00600753   0.00645261   0.00702582   0.00775120   0.00865848   0.00978470   0.01117642   0.01289275   0.01500948   0.01762489   0.02086796   0.02491029   0.02998361   0.03640618   0.04462339   0.05527221   0.06928629   0.08807392   0.11383150   0.15012315   0.20301444   0.28344640   0.41263667   0.63569498   1.06060652   1.98799189   4.39343649   10.64207578   12.15497779   5.70842869   2.79738081   1.62394218   1.06574519   0.76067209   0.57620592   0.45606269   0.37329256   0.31372783   0.26935112   0.23534899   0.20868829   0.18737928   0.17007164   0.15582213   0.14395524   0.13397661   0.12551755   0.11829852   0.11210445   0.10676775   0.10215637   0.09816525   0.09471017   0.09172313   0.08914898   0.08694290   0.08506839   0.08349588   0.08220151   0.08116634   0.08037564   0.07981843   0.07948708   0.07937712  
 0.00048526   0.00048874   0.00049927   0.00051711   0.00054274   0.00057682   0.00062029   0.00067437   0.00074063   0.00082111   0.00091838   0.00103576   0.00117752   0.00134915   0.00155788   0.00181323   0.00212793   0.00251929   0.00301124   0.00363747   0.00444654   0.00551030   0.00693822   0.00890315   0.01168975   0.01579092   0.02211421   0.03246200   0.05076580   0.08662906   0.16627454   0.35574006   0.60223797   0.43240303   0.22026647   0.12292268   0.07745901   0.05349445   0.03947812   0.03059943   0.02462098   0.02039922   0.01730306   0.01496182   0.01314635   0.01170878   0.01055024   0.00960255   0.00881743   0.00815992   0.00760420   0.00713084   0.00672504   0.00637532   0.00607272   0.00581015   0.00558196   0.00538361   0.00521146   0.00506253   0.00493444   0.00482524   0.00473336   0.00465754   0.00459678   0.00455031   0.00451754   0.00449801   0.00449144   0.00449763   0.00451650   0.00454803   0.00459226   0.00464929   0.00471924   0.00480225   0.00489843   0.00500789   0.00513068   0.00526677   0.00541607   0.00557833   0.00575321   0.00594017   0.00613849   0.00634726   0.00656534   0.00679136   0.00702370   0.00726051   0.00749970   0.00773898   0.00797584   0.00820766   0.00843166   0.00864504   0.00884500   0.00902877   0.00919375   0.00933751   0.00945788   0.00955299   0.00962133   0.00966178   0.00967362   0.00965658   0.00961078   0.00953676   0.00943547   0.00930818   0.00915652   0.00898238   0.00878788   0.00857536   0.00834730   0.00810630   0.00785506   0.00759633   0.00733291   0.00706762   0.00680332   0.00654288   0.00628921   0.00604525   0.00581404   0.00559870   0.00540250   0.00522890   0.00508160   0.00496464   0.00488246   0.00484000   0.00484284   0.00489736   0.00501090   0.00519200   0.00545067   0.00579875   0.00625032   0.00682227   0.00753501   0.00841331   0.00948753   0.01079509   0.01238252   0.01430813   0.01664562   0.01948913   0.02296009   0.02721705   0.03246960   0.03899888   0.04718800   0.05756844   0.07089272   0.08825114   0.11126613   0.14242768   0.18569853   0.24766299   0.33984388   0.48372507   0.72262259   1.15276429   2.01415777   3.97148149   8.57448771   13.12798852   8.52100563   4.37472293   2.50272924   1.60999382   1.12985998   0.84454920   0.66158237   0.53719378   0.44869145   0.38340406   0.33381562   0.29524092   0.26463587   0.23995239   0.21977088   0.20308188   0.18915155   0.17743605   0.16752559   0.15910693   0.15193763   0.14582813   0.14062901   0.13622175   0.13251207   0.12942493   0.12690090   0.12489339   0.12336661   0.12229412   0.12165771   0.12144674  
 0.00049487   0.00050110   0.00052000   0.00055218   0.00059872   0.00066122   0.00074187   0.00084365   0.00097052   0.00112767   0.00132198   0.00156261   0.00186185   0.00223642   0.00270941   0.00331326   0.00409453   0.00512170   0.00649837   0.00838649   0.01104925   0.01493447   0.02084696   0.03033074   0.04658363   0.07679462   0.13795987   0.26277049   0.41823966   0.36539072   0.21714075   0.12845076   0.08272769   0.05765109   0.04271889   0.03317486   0.02671699   0.02214353   0.01878321   0.01623879   0.01426357   0.01269786   0.01143465   0.01040003   0.00954162   0.00882144   0.00821139   0.00769032   0.00724209   0.00685416   0.00651671   0.00622197   0.00596370   0.00573688   0.00553744   0.00536205   0.00520801   0.00507307   0.00495541   0.00485354   0.00476623   0.00469253   0.00463163   0.00458296   0.00454605   0.00452058   0.00450637   0.00450332   0.00451141   0.00453072   0.00456140   0.00460363   0.00465767   0.00472378   0.00480225   0.00489337   0.00499741   0.00511461   0.00524516   0.00538916   0.00554661   0.00571739   0.00590120   0.00609760   0.00630590   0.00652522   0.00675439   0.00699201   0.00723638   0.00748554   0.00773725   0.00798903   0.00823818   0.00848181   0.00871690   0.00894037   0.00914911   0.00934011   0.00951049   0.00965759   0.00977904   0.00987283   0.00993734   0.00997140   0.00997432   0.00994587   0.00988630   0.00979634   0.00967712   0.00953018   0.00935739   0.00916093   0.00894322   0.00870686   0.00845462   0.00818935   0.00791396   0.00763143   0.00734469   0.00705672   0.00677043   0.00648875   0.00621456   0.00595075   0.00570022   0.00546592   0.00525084   0.00505810   0.00489098   0.00475293   0.00464773   0.00457945   0.00455263   0.00457236   0.00464437   0.00477521   0.00497245   0.00524484   0.00560261   0.00605781   0.00662468   0.00732015   0.00816449   0.00918211   0.01040255   0.01186180   0.01360399   0.01568362   0.01816852   0.02114374   0.02471692   0.02902559   0.03424733   0.04061411   0.04843284   0.05811550   0.07022384   0.08553782   0.10516232   0.13069903   0.16453182   0.21031846   0.27387440   0.36484043   0.50001253   0.71043860   1.05769915   1.67418362   2.86730058   5.34672077   9.92608257   12.53789288   8.69561947   5.04183133   3.10103547   2.07979340   1.49827898   1.14032202   0.90539988   0.74314808   0.62642858   0.53966643   0.47343377   0.42176186   0.38072575   0.34765974   0.32070266   0.29852398   0.28015296   0.26486916   0.25213010   0.24152269   0.23272969   0.22550636   0.21966390   0.21505759   0.21157837   0.20914676   0.20770869   0.20723277  
 0.00050460   0.00051809   0.00055918   0.00062974   0.00073307   0.00087417   0.00106018   0.00130109   0.00161074   0.00200838   0.00252107   0.00318736   0.00406331   0.00523233   0.00682201   0.00903395   0.01219890   0.01688353   0.02410744   0.03580355   0.05580573   0.09171069   0.15551869   0.24287998   0.27445359   0.21117508   0.13969810   0.09336776   0.06571783   0.04872199   0.03773425   0.03027648   0.02499702   0.02112502   0.01819989   0.01593442   0.01414250   0.01269950   0.01151945   0.01054153   0.00972171   0.00902749   0.00843445   0.00792394   0.00748152   0.00709588   0.00675803   0.00646079   0.00619834   0.00596596   0.00575975   0.00557652   0.00541362   0.00526885   0.00514037   0.00502667   0.00492647   0.00483873   0.00476259   0.00469736   0.00464250   0.00459759   0.00456232   0.00453649   0.00452000   0.00451282   0.00451503   0.00452674   0.00454817   0.00457957   0.00462126   0.00467359   0.00473694   0.00481175   0.00489843   0.00499741   0.00510909   0.00523384   0.00537196   0.00552367   0.00568909   0.00586818   0.00606075   0.00626639   0.00648449   0.00671417   0.00695427   0.00720334   0.00745961   0.00772100   0.00798512   0.00824930   0.00851061   0.00876591   0.00901189   0.00924518   0.00946238   0.00966017   0.00983541   0.00998519   0.01010693   0.01019847   0.01025810   0.01028461   0.01027734   0.01023616   0.01016147   0.01005419   0.00991570   0.00974783   0.00955273   0.00933291   0.00909110   0.00883021   0.00855329   0.00826346   0.00796390   0.00765774   0.00734812   0.00703812   0.00673075   0.00642894   0.00613559   0.00585351   0.00558548   0.00533426   0.00510262   0.00489336   0.00470936   0.00455362   0.00442931   0.00433981   0.00428881   0.00428035   0.00431893   0.00440960   0.00455808   0.00477088   0.00505552   0.00542064   0.00587632   0.00643432   0.00710844   0.00791495   0.00887311   0.01000586   0.01134060   0.01291026   0.01475464   0.01692206   0.01947160   0.02247591   0.02602501   0.03023126   0.03523607   0.04121903   0.04841046   0.05710892   0.06770610   0.08072261   0.09686053   0.11708211   0.14273039   0.17571842   0.21883502   0.27625388   0.35441231   0.46358808   0.62085659   0.85590552   1.22302997   1.82681288   2.87637751   4.77401165   8.01413448   11.58128340   11.41267310   8.15093325   5.37141110   3.66020772   2.63592704   1.99744581   1.57892261   1.29174050   1.08693123   0.93615576   0.82225212   0.73439267   0.66549706   0.61079007   0.56696526   0.53168222   0.50325464   0.48045135   0.46236636   0.44833243   0.43786283   0.43061203   0.42634948   0.42494298  
 0.00051443   0.00055690   0.00068739   0.00091560   0.00125913   0.00174589   0.00241837   0.00334049   0.00460918   0.00637381   0.00886979   0.01247764   0.01782758   0.02597964   0.03869194   0.05858687   0.08802848   0.12323296   0.14557217   0.13769306   0.11102328   0.08423122   0.06382275   0.04940880   0.03928785   0.03205329   0.02675381   0.02277425   0.01971633   0.01731777   0.01540195   0.01384715   0.01256761   0.01150160   0.01060384   0.00984056   0.00918613   0.00862082   0.00812928   0.00769937   0.00732141   0.00698763   0.00669168   0.00642837   0.00619343   0.00598329   0.00579497   0.00562598   0.00547421   0.00533788   0.00521547   0.00510572   0.00500752   0.00491997   0.00484228   0.00477382   0.00471405   0.00466254   0.00461897   0.00458308   0.00455469   0.00453372   0.00452013   0.00451398   0.00451536   0.00452444   0.00454147   0.00456671   0.00460052   0.00464329   0.00469544   0.00475746   0.00482985   0.00491315   0.00500789   0.00511461   0.00523384   0.00536604   0.00551164   0.00567097   0.00584424   0.00603151   0.00623268   0.00644741   0.00667514   0.00691501   0.00716586   0.00742619   0.00769417   0.00796760   0.00824394   0.00852032   0.00879356   0.00906026   0.00931682   0.00955954   0.00978472   0.00998873   0.01016813   0.01031975   0.01044083   0.01052903   0.01058257   0.01060022   0.01058137   0.01052601   0.01043474   0.01030869   0.01014955   0.00995944   0.00974088   0.00949669   0.00922995   0.00894391   0.00864192   0.00832739   0.00800371   0.00767425   0.00734230   0.00701105   0.00668358   0.00636286   0.00605174   0.00575298   0.00546923   0.00520307   0.00495705   0.00473368   0.00453549   0.00436505   0.00422502   0.00411821   0.00404758   0.00401636   0.00402804   0.00408651   0.00419610   0.00436167   0.00458872   0.00488353   0.00525327   0.00570618   0.00625180   0.00690115   0.00766706   0.00856449   0.00961095   0.01082702   0.01223697   0.01386950   0.01575873   0.01794539   0.02047829   0.02341624   0.02683046   0.03080770   0.03545423   0.04090110   0.04731106   0.05488776   0.06388810   0.07463910   0.08756099   0.10319961   0.12227206   0.14573245   0.17486792   0.21144167   0.25791008   0.31775977   0.39604297   0.50024939   0.64176324   0.83836037   1.11858123   1.52946294   2.14989469   3.11092447   4.61098217   6.84539867   9.59380684   11.50471679   11.09401943   9.07086528   6.94831350   5.31470738   4.16281767   3.35977097   2.79193160   2.38197628   2.07997323   1.85375355   1.68229673   1.55161298   1.45223392   1.37767710   1.32349595   1.28668651   1.26531813   1.25831115  
 0.00052436   0.00081583   0.00171946   0.00332334   0.00577257   0.00925417   0.01394431   0.01988105   0.02674455   0.03364689   0.03923168   0.04229751   0.04251333   0.04048232   0.03718668   0.03346348   0.02982748   0.02652246   0.02362656   0.02113453   0.01900638   0.01719213   0.01564302   0.01431574   0.01317351   0.01218580   0.01132748   0.01057798   0.00992046   0.00934109   0.00882847   0.00837318   0.00796739   0.00760454   0.00727914   0.00698656   0.00672286   0.00648471   0.00626922   0.00607396   0.00589680   0.00573591   0.00558970   0.00545679   0.00533598   0.00522622   0.00512659   0.00503629   0.00495462   0.00488098   0.00481484   0.00475574   0.00470331   0.00465721   0.00461719   0.00458303   0.00455457   0.00453170   0.00451437   0.00450257   0.00449632   0.00449573   0.00450092   0.00451208   0.00452944   0.00455330   0.00458397   0.00462186   0.00466738   0.00472103   0.00478333   0.00485483   0.00493615   0.00502788   0.00513068   0.00524516   0.00537196   0.00551164   0.00566473   0.00583166   0.00601274   0.00620813   0.00641781   0.00664151   0.00687871   0.00712859   0.00738999   0.00766137   0.00794083   0.00822605   0.00851433   0.00880259   0.00908742   0.00936513   0.00963180   0.00988342   0.01011594   0.01032540   0.01050808   0.01066054   0.01077981   0.01086341   0.01090948   0.01091680   0.01088484   0.01081374   0.01070432   0.01055801   0.01037679   0.01016315   0.00991998   0.00965047   0.00935806   0.00904636   0.00871904   0.00837977   0.00803221   0.00767991   0.00732632   0.00697472   0.00662826   0.00628992   0.00596250   0.00564868   0.00535098   0.00507180   0.00481347   0.00457823   0.00436827   0.00418580   0.00403303   0.00391224   0.00382583   0.00377631   0.00376640   0.00379906   0.00387754   0.00400545   0.00418683   0.00442620   0.00472870   0.00510014   0.00554714   0.00607726   0.00669917   0.00742280   0.00825958   0.00922270   0.01032740   0.01159133   0.01303501   0.01468230   0.01656109   0.01870404   0.02114950   0.02394266   0.02713699   0.03079593   0.03499510   0.03982496   0.04539423   0.05183419   0.05930410   0.06799821   0.07815475   0.09006757   0.10410139   0.12071186   0.14047214   0.16410853   0.19254842   0.22698566   0.26897011   0.32053162   0.38435287   0.46401204   0.56432503   0.69182900   0.85546241   1.06750735   1.34485073   1.71054614   2.19540624   2.83868022   3.68534870   4.77487924   6.11385358   7.63006788   9.13247283   10.34094340   11.02226708   11.13098751   10.80793303   10.26062579   9.66049565   9.11234656   8.66755266   8.34611303   8.15326712   8.08912174  
 0.00053436   0.00065667   0.00101257   0.00157068   0.00228367   0.00309485   0.00394546   0.00478144   0.00555849   0.00624484   0.00682165   0.00728175   0.00762714   0.00786626   0.00801139   0.00807653   0.00807584   0.00802267   0.00792896   0.00780500   0.00765943   0.00749933   0.00733036   0.00715701   0.00698272   0.00681015   0.00664126   0.00647745   0.00631976   0.00616883   0.00602509   0.00588877   0.00575992   0.00563853   0.00552447   0.00541758   0.00531763   0.00522440   0.00513764   0.00505709   0.00498250   0.00491361   0.00485019   0.00479201   0.00473884   0.00469049   0.00464678   0.00460752   0.00457257   0.00454180   0.00451509   0.00449235   0.00447350   0.00445851   0.00444734   0.00443998   0.00443648   0.00443687   0.00444124   0.00444972   0.00446243   0.00447958   0.00450138   0.00452810   0.00456004   0.00459756   0.00464105   0.00469096   0.00474778   0.00481204   0.00488433   0.00496528   0.00505554   0.00515580   0.00526677   0.00538916   0.00552367   0.00567097   0.00583166   0.00600628   0.00619521   0.00639873   0.00661687   0.00684945   0.00709599   0.00735572   0.00762745   0.00790964   0.00820029   0.00849697   0.00879682   0.00909655   0.00939250   0.00968067   0.00995683   0.01021662   0.01045565   0.01066963   0.01085450   0.01100660   0.01112271   0.01120025   0.01123729   0.01123264   0.01118589   0.01109738   0.01096818   0.01080003   0.01059530   0.01035685   0.01008798   0.00979228   0.00947358   0.00913585   0.00878307   0.00841921   0.00804815   0.00767364   0.00729925   0.00692836   0.00656414   0.00620956   0.00586737   0.00554015   0.00523026   0.00493994   0.00467128   0.00442626   0.00420677   0.00401466   0.00385176   0.00371989   0.00362093   0.00355684   0.00352969   0.00354170   0.00359526   0.00369304   0.00383796   0.00403328   0.00428263   0.00459012   0.00496035   0.00539854   0.00591057   0.00650313   0.00718378   0.00796113   0.00884496   0.00984642   0.01097820   0.01225481   0.01369281   0.01531117   0.01713162   0.01917909   0.02148228   0.02407421   0.02699297   0.03028261   0.03399408   0.03818652   0.04292864   0.04830043   0.05439521   0.06132202   0.06920852   0.07820443   0.08848556   0.10025870   0.11376737   0.12929851   0.14719045   0.16784209   0.19172339   0.21938725   0.25148252   0.28876769   0.33212455   0.38257023   0.44126540   0.50951501   0.58875637   0.68052754   0.78640680   0.90791237   1.04635134   1.20260924   1.37687922   1.56834357   1.77484087   1.99257675   2.21595650   2.43762361   2.64876689   2.83970923   3.00072383   3.12296316   3.19935707   3.22534640  
 0.00054444   0.00057536   0.00066660   0.00081381   0.00101012   0.00124681   0.00151400   0.00180136   0.00209885   0.00239722   0.00268847   0.00296607   0.00322505   0.00346194   0.00367467   0.00386234   0.00402504   0.00416360   0.00427939   0.00437415   0.00444981   0.00450841   0.00455199   0.00458253   0.00460187   0.00461175   0.00461373   0.00460922   0.00459948   0.00458563   0.00456862   0.00454930   0.00452840   0.00450653   0.00448424   0.00446197   0.00444011   0.00441897   0.00439882   0.00437989   0.00436237   0.00434640   0.00433212   0.00431963   0.00430902   0.00430037   0.00429374   0.00428919   0.00428677   0.00428654   0.00428855   0.00429285   0.00429951   0.00430860   0.00432020   0.00433440   0.00435132   0.00437109   0.00439386   0.00441979   0.00444911   0.00448203   0.00451882   0.00455979   0.00460528   0.00465567   0.00471140   0.00477293   0.00484079   0.00491556   0.00499785   0.00508832   0.00518769   0.00529668   0.00541607   0.00554661   0.00568909   0.00584424   0.00601274   0.00619521   0.00639214   0.00660385   0.00683048   0.00707190   0.00732769   0.00759710   0.00787895   0.00817166   0.00847316   0.00878090   0.00909185   0.00940252   0.00970896   0.01000689   0.01029174   0.01055879   0.01080329   0.01102061   0.01120639   0.01135667   0.01146808   0.01153788   0.01156414   0.01154573   0.01148238   0.01137467   0.01122397   0.01103240   0.01080272   0.01053823   0.01024265   0.00992001   0.00957454   0.00921056   0.00883238   0.00844426   0.00805029   0.00765437   0.00726020   0.00687121   0.00649060   0.00612127   0.00576592   0.00542699   0.00510669   0.00480707   0.00452999   0.00427716   0.00405020   0.00385062   0.00367989   0.00353944   0.00343072   0.00335520   0.00331439   0.00330994   0.00334357   0.00341719   0.00353288   0.00369294   0.00389992   0.00415668   0.00446642   0.00483270   0.00525955   0.00575147   0.00631351   0.00695135   0.00767136   0.00848070   0.00938742   0.01040054   0.01153021   0.01278781   0.01418615   0.01573960   0.01746431   0.01937843   0.02150233   0.02385894   0.02647399   0.02937639   0.03259860   0.03617704   0.04015259   0.04457101   0.04948353   0.05494736   0.06102628   0.06779119   0.07532064   0.08370129   0.09302825   0.10340522   0.11494437   0.12776577   0.14199631   0.15776789   0.17521464   0.19446891   0.21565590   0.23888646   0.26424802   0.29179340   0.32152751   0.35339230   0.38725044   0.42286876   0.45990314   0.49788657   0.53622313   0.57419022   0.61095169   0.64558325   0.67711091   0.70456090   0.72701795   0.74368670   0.75394974   0.75741548  
 0.00055458   0.00056868   0.00061056   0.00067893   0.00077173   0.00088629   0.00101940   0.00116757   0.00132713   0.00149445   0.00166606   0.00183876   0.00200971   0.00217649   0.00233712   0.00249005   0.00263415   0.00276867   0.00289318   0.00300757   0.00311193   0.00320657   0.00329192   0.00336853   0.00343701   0.00349802   0.00355223   0.00360033   0.00364296   0.00368078   0.00371438   0.00374433   0.00377117   0.00379539   0.00381743   0.00383771   0.00385659   0.00387443   0.00389152   0.00390814   0.00392454   0.00394095   0.00395755   0.00397455   0.00399209   0.00401033   0.00402942   0.00404947   0.00407060   0.00409295   0.00411661   0.00414170   0.00416833   0.00419663   0.00422671   0.00425871   0.00429278   0.00432908   0.00436778   0.00440909   0.00445322   0.00450043   0.00455100   0.00460525   0.00466353   0.00472623   0.00479380   0.00486673   0.00494554   0.00503083   0.00512323   0.00522344   0.00533217   0.00545020   0.00557833   0.00571739   0.00586818   0.00603151   0.00620813   0.00639873   0.00660385   0.00682391   0.00705911   0.00730938   0.00757435   0.00785329   0.00814503   0.00844794   0.00875989   0.00907821   0.00939969   0.00972062   0.01003678   0.01034359   0.01063612   0.01090931   0.01115802   0.01137728   0.01156241   0.01170921   0.01181411   0.01187431   0.01188784   0.01185370   0.01177180   0.01164301   0.01146906   0.01125246   0.01099644   0.01070475   0.01038157   0.01003139   0.00965884   0.00926859   0.00886530   0.00845345   0.00803735   0.00762104   0.00720829   0.00680258   0.00640706   0.00602459   0.00565776   0.00530885   0.00497993   0.00467282   0.00438915   0.00413039   0.00389786   0.00369278   0.00351629   0.00336946   0.00325336   0.00316904   0.00311759   0.00310012   0.00311786   0.00317210   0.00326428   0.00339598   0.00356893   0.00378509   0.00404664   0.00435601   0.00471589   0.00512933   0.00559968   0.00613072   0.00672662   0.00739203   0.00813212   0.00895260   0.00985982   0.01086079   0.01196325   0.01317577   0.01450776   0.01596959   0.01757268   0.01932954   0.02125387   0.02336067   0.02566629   0.02818852   0.03094665   0.03396156   0.03725572   0.04085318   0.04477960   0.04906212   0.05372923   0.05881051   0.06433637   0.07033749   0.07684431   0.08388618   0.09149038   0.09968091   0.10847701   0.11789142   0.12792839   0.13858141   0.14983081   0.16164115   0.17395870   0.18670902   0.19979491   0.21309502   0.22646324   0.23972940   0.25270121   0.26516799   0.27690594   0.28768517   0.29727812   0.30546894   0.31206343   0.31689855   0.31985097   0.32084382  
 0.00056476   0.00057313   0.00059808   0.00063906   0.00069518   0.00076527   0.00084793   0.00094153   0.00104437   0.00115464   0.00127058   0.00139043   0.00151258   0.00163552   0.00175790   0.00187857   0.00199654   0.00211101   0.00222135   0.00232710   0.00242795   0.00252372   0.00261434   0.00269984   0.00278034   0.00285603   0.00292711   0.00299387   0.00305660   0.00311559   0.00317118   0.00322368   0.00327341   0.00332068   0.00336579   0.00340903   0.00345067   0.00349097   0.00353018   0.00356853   0.00360623   0.00364348   0.00368048   0.00371740   0.00375440   0.00379164   0.00382927   0.00386743   0.00390624   0.00394584   0.00398636   0.00402793   0.00407066   0.00411470   0.00416017   0.00420723   0.00425603   0.00430674   0.00435953   0.00441462   0.00447223   0.00453261   0.00459604   0.00466284   0.00473336   0.00480798   0.00488716   0.00497136   0.00506114   0.00515707   0.00525979   0.00537000   0.00548845   0.00561591   0.00575321   0.00590120   0.00606075   0.00623268   0.00641781   0.00661687   0.00683048   0.00705911   0.00730301   0.00756219   0.00783630   0.00812464   0.00842602   0.00873879   0.00906074   0.00938905   0.00972037   0.01005074   0.01037569   0.01069030   0.01098930   0.01126724   0.01151865   0.01173818   0.01192087   0.01206226   0.01215864   0.01220711   0.01220579   0.01215379   0.01205128   0.01189946   0.01170047   0.01145728   0.01117359   0.01085367   0.01050217   0.01012403   0.00972430   0.00930802   0.00888011   0.00844532   0.00800811   0.00757263   0.00714271   0.00672180   0.00631301   0.00591912   0.00554257   0.00518548   0.00484972   0.00453691   0.00424844   0.00398551   0.00374920   0.00354042   0.00336001   0.00320874   0.00308732   0.00299646   0.00293685   0.00290923   0.00291437   0.00295310   0.00302635   0.00313514   0.00328060   0.00346403   0.00368684   0.00395065   0.00425725   0.00460864   0.00500706   0.00545497   0.00595511   0.00651051   0.00712451   0.00780076   0.00854326   0.00935642   0.01024500   0.01121421   0.01226967   0.01341750   0.01466427   0.01601706   0.01748344   0.01907150   0.02078985   0.02264759   0.02465429   0.02681996   0.02915501   0.03167011   0.03437617   0.03728411   0.04040478   0.04374866   0.04732563   0.05114468   0.05521348   0.05953798   0.06412191   0.06896619   0.07406836   0.07942188   0.08501548   0.09083240   0.09684978   0.10303799   0.10936015   0.11577177   0.12222059   0.12864673   0.13498316   0.14115650   0.14708826   0.15269645   0.15789764   0.16260923   0.16675209   0.17025321   0.17304841   0.17508478   0.17632288   0.17673833  
 0.00057497   0.00058072   0.00059787   0.00062613   0.00066506   0.00071402   0.00077226   0.00083891   0.00091300   0.00099352   0.00107944   0.00116972   0.00126333   0.00135931   0.00145676   0.00155486   0.00165285   0.00175010   0.00184604   0.00194023   0.00203228   0.00212191   0.00220893   0.00229318   0.00237461   0.00245319   0.00252895   0.00260197   0.00267234   0.00274020   0.00280570   0.00286900   0.00293027   0.00298971   0.00304750   0.00310382   0.00315886   0.00321281   0.00326584   0.00331813   0.00336985   0.00342116   0.00347222   0.00352318   0.00357418   0.00362537   0.00367687   0.00372881   0.00378133   0.00383455   0.00388859   0.00394358   0.00399965   0.00405691   0.00411551   0.00417559   0.00423731   0.00430082   0.00436631   0.00443397   0.00450402   0.00457671   0.00465230   0.00473111   0.00481346   0.00489975   0.00499039   0.00508586   0.00518668   0.00529343   0.00540675   0.00552731   0.00565587   0.00579321   0.00594017   0.00609760   0.00626639   0.00644741   0.00664151   0.00684945   0.00707190   0.00730938   0.00756219   0.00783037   0.00811361   0.00841121   0.00872198   0.00904422   0.00937563   0.00971328   0.01005362   0.01039246   0.01072507   0.01104618   0.01135019   0.01163129   0.01188360   0.01210148   0.01227965   0.01241344   0.01249901   0.01253345   0.01251495   0.01244282   0.01231755   0.01214072   0.01191492   0.01164363   0.01133108   0.01098206   0.01060171   0.01019544   0.00976870   0.00932686   0.00887513   0.00841843   0.00796138   0.00750819   0.00706269   0.00662830   0.00620803   0.00580454   0.00542010   0.00505666   0.00471588   0.00439913   0.00410758   0.00384218   0.00360374   0.00339291   0.00321026   0.00305624   0.00293130   0.00283581   0.00277018   0.00273477   0.00273003   0.00275640   0.00281441   0.00290465   0.00302780   0.00318465   0.00337608   0.00360310   0.00386684   0.00416860   0.00450982   0.00489208   0.00531716   0.00578702   0.00630379   0.00686982   0.00748764   0.00816001   0.00888992   0.00968055   0.01053533   0.01145791   0.01245215   0.01352213   0.01467213   0.01590664   0.01723029   0.01864785   0.02016420   0.02178424   0.02351288   0.02535494   0.02731506   0.02939758   0.03160646   0.03394509   0.03641616   0.03902145   0.04176166   0.04463614   0.04764269   0.05077729   0.05403384   0.05740391   0.06087648   0.06443774   0.06807087   0.07175589   0.07546966   0.07918582   0.08287493   0.08650473   0.09004049   0.09344548   0.09668166   0.09971038   0.10249328   0.10499324   0.10717538   0.10900805   0.11046381   0.11152029   0.11216096   0.11237566  
 0.00058520   0.00058951   0.00060242   0.00062373   0.00065318   0.00069041   0.00073494   0.00078625   0.00084374   0.00090678   0.00097471   0.00104685   0.00112253   0.00120109   0.00128191   0.00136437   0.00144795   0.00153213   0.00161647   0.00170057   0.00178411   0.00186679   0.00194840   0.00202875   0.00210770   0.00218518   0.00226112   0.00233551   0.00240837   0.00247972   0.00254963   0.00261818   0.00268546   0.00275157   0.00281662   0.00288074   0.00294405   0.00300667   0.00306875   0.00313040   0.00319176   0.00325296   0.00331411   0.00337536   0.00343681   0.00349860   0.00356083   0.00362363   0.00368711   0.00375138   0.00381657   0.00388279   0.00395015   0.00401878   0.00408881   0.00416038   0.00423363   0.00430872   0.00438581   0.00446510   0.00454679   0.00463112   0.00471833   0.00480873   0.00490263   0.00500040   0.00510245   0.00520922   0.00532123   0.00543904   0.00556325   0.00569455   0.00583366   0.00598136   0.00613849   0.00630590   0.00648449   0.00667514   0.00687871   0.00709599   0.00732769   0.00757435   0.00783630   0.00811361   0.00840598   0.00871271   0.00903260   0.00936387   0.00970414   0.01005034   0.01039874   0.01074493   0.01108385   0.01140996   0.01171728   0.01199963   0.01225080   0.01246480   0.01263609   0.01275983   0.01283207   0.01284995   0.01281180   0.01271718   0.01256694   0.01236311   0.01210880   0.01180804   0.01146561   0.01108683   0.01067737   0.01024307   0.00978977   0.00932316   0.00884868   0.00837142   0.00789606   0.00742686   0.00696759   0.00652161   0.00609179   0.00568063   0.00529022   0.00492229   0.00457828   0.00425934   0.00396639   0.00370014   0.00346113   0.00324977   0.00306636   0.00291112   0.00278421   0.00268576   0.00261588   0.00257468   0.00256229   0.00257888   0.00262465   0.00269986   0.00280485   0.00294001   0.00310583   0.00330288   0.00353185   0.00379349   0.00408869   0.00441845   0.00478388   0.00518620   0.00562677   0.00610707   0.00662869   0.00719336   0.00780293   0.00845936   0.00916473   0.00992124   0.01073117   0.01159689   0.01252085   0.01350552   0.01455343   0.01566707   0.01684893   0.01810138   0.01942668   0.02082691   0.02230388   0.02385910   0.02549367   0.02720820   0.02900272   0.03087656   0.03282825   0.03485541   0.03695461   0.03912128   0.04134959   0.04363232   0.04596081   0.04832485   0.05071269   0.05311095   0.05550474   0.05787763   0.06021188   0.06248853   0.06468767   0.06678875   0.06877089   0.07061325   0.07229552   0.07379833   0.07510368   0.07619544   0.07705976   0.07768543   0.07806420   0.07819102  
 0.00059542   0.00059888   0.00060920   0.00062628   0.00064995   0.00067996   0.00071600   0.00075774   0.00080476   0.00085665   0.00091295   0.00097321   0.00103693   0.00110367   0.00117296   0.00124437   0.00131747   0.00139189   0.00146727   0.00154328   0.00161965   0.00169613   0.00177250   0.00184858   0.00192424   0.00199936   0.00207386   0.00214769   0.00222082   0.00229324   0.00236496   0.00243602   0.00250645   0.00257633   0.00264571   0.00271467   0.00278331   0.00285170   0.00291996   0.00298817   0.00305643   0.00312486   0.00319356   0.00326262   0.00333216   0.00340228   0.00347308   0.00354468   0.00361717   0.00369066   0.00376526   0.00384108   0.00391823   0.00399684   0.00407701   0.00415888   0.00424259   0.00432829   0.00441613   0.00450630   0.00459900   0.00469443   0.00479284   0.00489451   0.00499973   0.00510887   0.00522229   0.00534044   0.00546380   0.00559290   0.00572833   0.00587074   0.00602086   0.00617942   0.00634726   0.00652522   0.00671417   0.00691501   0.00712859   0.00735572   0.00759710   0.00785329   0.00812464   0.00841121   0.00871271   0.00902842   0.00935710   0.00969690   0.01004534   0.01039920   0.01075456   0.01110676   0.01145047   0.01177981   0.01208847   0.01236991   0.01261758   0.01282519   0.01298698   0.01309795   0.01315414   0.01315275   0.01309233   0.01297278   0.01279537   0.01256262   0.01227823   0.01194680   0.01157369   0.01116478   0.01072625   0.01026436   0.00978531   0.00929506   0.00879924   0.00830304   0.00781119   0.00732791   0.00685690   0.00640138   0.00596408   0.00554728   0.00515286   0.00478234   0.00443692   0.00411751   0.00382477   0.00355919   0.00332107   0.00311057   0.00292777   0.00277265   0.00264514   0.00254514   0.00247254   0.00242721   0.00240905   0.00241798   0.00245397   0.00251701   0.00260716   0.00272455   0.00286936   0.00304185   0.00324235   0.00347126   0.00372908   0.00401637   0.00433380   0.00468211   0.00506210   0.00547469   0.00592085   0.00640165   0.00691820   0.00747171   0.00806342   0.00869463   0.00936669   0.01008094   0.01083877   0.01164153   0.01249056   0.01338713   0.01433244   0.01532756   0.01637343   0.01747078   0.01862012   0.01982168   0.02107535   0.02238064   0.02373662   0.02514183   0.02659426   0.02809129   0.02962957   0.03120504   0.03281283   0.03444724   0.03610171   0.03776877   0.03944011   0.04110651   0.04275798   0.04438374   0.04597237   0.04751192   0.04899003   0.05039416   0.05171174   0.05293039   0.05403818   0.05502386   0.05587705   0.05658856   0.05715050   0.05755655   0.05780207   0.05788422  
 0.00060564   0.00060853   0.00061717   0.00063148   0.00065135   0.00067660   0.00070703   0.00074238   0.00078238   0.00082673   0.00087510   0.00092715   0.00098254   0.00104093   0.00110197   0.00116534   0.00123070   0.00129778   0.00136627   0.00143592   0.00150649   0.00157778   0.00164960   0.00172179   0.00179421   0.00186676   0.00193935   0.00201191   0.00208440   0.00215679   0.00222907   0.00230126   0.00237336   0.00244542   0.00251748   0.00258959   0.00266182   0.00273422   0.00280689   0.00287989   0.00295332   0.00302725   0.00310178   0.00317700   0.00325300   0.00332987   0.00340772   0.00348665   0.00356674   0.00364810   0.00373083   0.00381504   0.00390084   0.00398833   0.00407764   0.00416889   0.00426222   0.00435775   0.00445566   0.00455610   0.00465927   0.00476536   0.00487462   0.00498729   0.00510366   0.00522407   0.00534886   0.00547846   0.00561332   0.00575394   0.00590090   0.00605481   0.00621636   0.00638627   0.00656534   0.00675439   0.00695427   0.00716586   0.00738999   0.00762745   0.00787895   0.00814503   0.00842602   0.00872198   0.00903260   0.00935710   0.00969418   0.01004194   0.01039774   0.01075823   0.01111927   0.01147596   0.01182269   0.01215326   0.01246102   0.01273909   0.01298062   0.01317905   0.01332844   0.01342370   0.01346091   0.01343741   0.01335205   0.01320511   0.01299837   0.01273492   0.01241906   0.01205602   0.01165175   0.01121269   0.01074549   0.01025683   0.00975320   0.00924080   0.00872538   0.00821220   0.00770595   0.00721078   0.00673026   0.00626743   0.00582481   0.00540449   0.00500809   0.00463690   0.00429186   0.00397365   0.00368269   0.00341924   0.00318336   0.00297501   0.00279404   0.00264024   0.00251333   0.00241301   0.00233898   0.00229093   0.00226855   0.00227159   0.00229981   0.00235301   0.00243105   0.00253383   0.00266132   0.00281354   0.00299057   0.00319256   0.00341973   0.00367234   0.00395074   0.00425533   0.00458656   0.00494495   0.00533107   0.00574554   0.00618902   0.00666220   0.00716581   0.00770060   0.00826732   0.00886672   0.00949954   0.01016648   0.01086820   0.01160528   0.01237823   0.01318743   0.01403314   0.01491542   0.01583416   0.01678903   0.01777940   0.01880440   0.01986277   0.02095291   0.02207283   0.02322007   0.02439173   0.02558440   0.02679417   0.02801658   0.02924664   0.03047882   0.03170706   0.03292482   0.03412509   0.03530045   0.03644315   0.03754520   0.03859842   0.03959463   0.04052568   0.04138367   0.04216102   0.04285062   0.04344600   0.04394143   0.04433203   0.04461389   0.04478417   0.04484112  
 0.00061582   0.00061832   0.00062580   0.00063821   0.00065546   0.00067742   0.00070393   0.00073483   0.00076990   0.00080892   0.00085165   0.00089783   0.00094721   0.00099951   0.00105449   0.00111188   0.00117143   0.00123290   0.00129607   0.00136073   0.00142668   0.00149375   0.00156177   0.00163062   0.00170017   0.00177032   0.00184099   0.00191211   0.00198364   0.00205555   0.00212782   0.00220044   0.00227343   0.00234681   0.00242061   0.00249487   0.00256964   0.00264497   0.00272093   0.00279759   0.00287502   0.00295330   0.00303251   0.00311274   0.00319406   0.00327658   0.00336038   0.00344555   0.00353220   0.00362042   0.00371032   0.00380198   0.00389553   0.00399107   0.00408873   0.00418861   0.00429085   0.00439560   0.00450299   0.00461319   0.00472639   0.00484277   0.00496255   0.00508599   0.00521334   0.00534492   0.00548107   0.00562218   0.00576867   0.00592102   0.00607977   0.00624551   0.00641888   0.00660058   0.00679136   0.00699201   0.00720334   0.00742619   0.00766137   0.00790964   0.00817166   0.00844794   0.00873879   0.00904422   0.00936387   0.00969690   0.01004194   0.01039695   0.01075919   0.01112511   0.01149037   0.01184982   0.01219757   0.01252709   0.01283143   0.01310339   0.01333586   0.01352206   0.01365591   0.01373233   0.01374748   0.01369895   0.01358594   0.01340923   0.01317115   0.01287543   0.01252700   0.01213174   0.01169620   0.01122736   0.01073233   0.01021812   0.00969151   0.00915884   0.00862593   0.00809803   0.00757976   0.00707511   0.00658749   0.00611971   0.00567408   0.00525241   0.00485608   0.00448613   0.00414326   0.00382788   0.00354021   0.00328026   0.00304789   0.00284286   0.00266483   0.00251340   0.00238813   0.00228855   0.00221420   0.00216461   0.00213933   0.00213794   0.00216006   0.00220534   0.00227348   0.00236423   0.00247738   0.00261279   0.00277036   0.00295006   0.00315189   0.00337593   0.00362229   0.00389113   0.00418268   0.00449717   0.00483492   0.00519623   0.00558147   0.00599101   0.00642523   0.00688454   0.00736931   0.00787994   0.00841677   0.00898011   0.00957024   0.01018733   0.01083152   0.01150281   0.01220110   0.01292614   0.01367753   0.01445468   0.01525681   0.01608290   0.01693168   0.01780162   0.01869089   0.01959735   0.02051855   0.02145168   0.02239358   0.02334076   0.02428937   0.02523519   0.02617373   0.02710014   0.02800934   0.02889601   0.02975463   0.03057958   0.03136518   0.03210578   0.03279580   0.03342988   0.03400288   0.03451005   0.03494706   0.03531010   0.03559593   0.03580199   0.03592639   0.03596798  
 0.00062596   0.00062818   0.00063484   0.00064588   0.00066124   0.00068084   0.00070454   0.00073222   0.00076371   0.00079885   0.00083745   0.00087931   0.00092422   0.00097200   0.00102242   0.00107529   0.00113040   0.00118757   0.00124660   0.00130733   0.00136960   0.00143327   0.00149819   0.00156426   0.00163136   0.00169942   0.00176835   0.00183811   0.00190865   0.00197994   0.00205196   0.00212470   0.00219818   0.00227240   0.00234741   0.00242322   0.00249989   0.00257747   0.00265601   0.00273558   0.00281625   0.00289809   0.00298118   0.00306560   0.00315144   0.00323878   0.00332772   0.00341835   0.00351077   0.00360508   0.00370138   0.00379977   0.00390036   0.00400327   0.00410861   0.00421651   0.00432710   0.00444051   0.00455690   0.00467641   0.00479923   0.00492555   0.00505558   0.00518954   0.00532770   0.00547035   0.00561781   0.00577043   0.00592864   0.00609286   0.00626362   0.00644145   0.00662696   0.00682081   0.00702370   0.00723638   0.00745961   0.00769417   0.00794083   0.00820029   0.00847316   0.00875989   0.00906074   0.00937563   0.00970414   0.01004534   0.01039774   0.01075919   0.01112677   0.01149675   0.01186457   0.01222481   0.01257131   0.01289726   0.01319538   0.01345824   0.01367846   0.01384914   0.01396414   0.01401843   0.01400836   0.01393188   0.01378861   0.01357989   0.01330870   0.01297942   0.01259768   0.01217000   0.01170354   0.01120577   0.01068419   0.01014614   0.00959856   0.00904790   0.00849997   0.00795994   0.00743228   0.00692079   0.00642865   0.00595842   0.00551213   0.00509134   0.00469716   0.00433036   0.00399138   0.00368042   0.00339745   0.00314229   0.00291460   0.00271396   0.00253986   0.00239174   0.00226902   0.00217110   0.00209736   0.00204724   0.00202015   0.00201555   0.00203296   0.00207191   0.00213197   0.00221279   0.00231404   0.00243545   0.00257680   0.00273791   0.00291866   0.00311897   0.00333881   0.00357817   0.00383710   0.00411568   0.00441401   0.00473222   0.00507047   0.00542891   0.00580772   0.00620706   0.00662710   0.00706798   0.00752981   0.00801269   0.00851663   0.00904162   0.00958755   0.01015424   0.01074141   0.01134865   0.01197544   0.01262111   0.01328483   0.01396559   0.01466220   0.01537326   0.01609716   0.01683208   0.01757592   0.01832640   0.01908094   0.01983676   0.02059082   0.02133987   0.02208043   0.02280884   0.02352127   0.02421375   0.02488222   0.02552255   0.02613063   0.02670236   0.02723375   0.02772095   0.02816035   0.02854857   0.02888256   0.02915966   0.02937760   0.02953459   0.02962931   0.02966098  
 0.00063604   0.00063806   0.00064410   0.00065414   0.00066812   0.00068597   0.00070759   0.00073288   0.00076172   0.00079396   0.00082947   0.00086808   0.00090964   0.00095398   0.00100093   0.00105033   0.00110202   0.00115584   0.00121165   0.00126929   0.00132865   0.00138959   0.00145200   0.00151580   0.00158088   0.00164719   0.00171465   0.00178321   0.00185285   0.00192353   0.00199524   0.00206798   0.00214175   0.00221658   0.00229249   0.00236952   0.00244770   0.00252709   0.00260774   0.00268973   0.00277311   0.00285796   0.00294436   0.00303240   0.00312216   0.00321373   0.00330720   0.00340268   0.00350026   0.00360005   0.00370215   0.00380667   0.00391373   0.00402344   0.00413593   0.00425132   0.00436975   0.00449136   0.00461629   0.00474471   0.00487678   0.00501270   0.00515268   0.00529692   0.00544569   0.00559925   0.00575792   0.00592202   0.00609195   0.00626812   0.00645099   0.00664108   0.00683895   0.00704521   0.00726051   0.00748554   0.00772100   0.00796760   0.00822605   0.00849697   0.00878090   0.00907821   0.00938905   0.00971328   0.01005034   0.01039920   0.01075823   0.01112511   0.01149675   0.01186921   0.01223769   0.01259653   0.01293927   0.01325884   0.01354772   0.01379821   0.01400280   0.01415449   0.01424717   0.01427599   0.01423757   0.01413029   0.01395431   0.01371161   0.01340585   0.01304215   0.01262682   0.01216703   0.01167050   0.01114515   0.01059884   0.01003912   0.00947305   0.00890708   0.00834695   0.00779766   0.00726348   0.00674797   0.00625403   0.00578393   0.00533941   0.00492174   0.00453176   0.00416997   0.00383657   0.00353153   0.00325462   0.00300545   0.00278351   0.00258823   0.00241894   0.00227495   0.00215557   0.00206008   0.00198776   0.00193794   0.00190996   0.00190318   0.00191703   0.00195095   0.00200446   0.00207709   0.00216843   0.00227814   0.00240590   0.00255144   0.00271454   0.00289502   0.00309274   0.00330758   0.00353949   0.00378841   0.00405432   0.00433722   0.00463714   0.00495409   0.00528810   0.00563919   0.00600739   0.00639269   0.00679506   0.00721445   0.00765075   0.00810381   0.00857341   0.00905926   0.00956099   0.01007815   0.01061016   0.01115634   0.01171588   0.01228784   0.01287114   0.01346451   0.01406657   0.01467574   0.01529026   0.01590822   0.01652752   0.01714589   0.01776090   0.01836995   0.01897032   0.01955913   0.02013343   0.02069016   0.02122623   0.02173849   0.02222385   0.02267922   0.02310164   0.02348824   0.02383634   0.02414346   0.02440736   0.02462607   0.02479794   0.02492167   0.02499629   0.02502123  
 0.00064603   0.00064790   0.00065349   0.00066278   0.00067572   0.00069225   0.00071231   0.00073581   0.00076264   0.00079269   0.00082586   0.00086200   0.00090099   0.00094269   0.00098698   0.00103370   0.00108274   0.00113396   0.00118724   0.00124246   0.00129951   0.00135829   0.00141870   0.00148067   0.00154413   0.00160900   0.00167525   0.00174283   0.00181171   0.00188188   0.00195332   0.00202604   0.00210005   0.00217537   0.00225202   0.00233006   0.00240951   0.00249044   0.00257291   0.00265697   0.00274270   0.00283018   0.00291949   0.00301071   0.00310395   0.00319928   0.00329682   0.00339667   0.00349893   0.00360370   0.00371112   0.00382128   0.00393432   0.00405036   0.00416952   0.00429194   0.00441776   0.00454712   0.00468019   0.00481711   0.00495807   0.00510325   0.00525286   0.00540710   0.00556623   0.00573051   0.00590021   0.00607568   0.00625725   0.00644532   0.00664032   0.00684273   0.00705305   0.00727184   0.00749970   0.00773725   0.00798512   0.00824394   0.00851433   0.00879682   0.00909185   0.00939969   0.00972037   0.01005362   0.01039874   0.01075456   0.01111927   0.01149037   0.01186457   0.01223769   0.01260470   0.01295967   0.01329590   0.01360606   0.01388240   0.01411707   0.01430247   0.01443159   0.01449847   0.01449849   0.01442870   0.01428798   0.01407713   0.01379885   0.01345753   0.01305904   0.01261038   0.01211936   0.01159419   0.01104319   0.01047448   0.00989577   0.00931412   0.00873590   0.00816670   0.00761130   0.00707369   0.00655713   0.00606420   0.00559686   0.00515655   0.00474423   0.00436047   0.00400550   0.00367930   0.00338160   0.00311199   0.00286991   0.00265470   0.00246562   0.00230192   0.00216279   0.00204743   0.00195502   0.00188480   0.00183599   0.00180788   0.00179977   0.00181102   0.00184102   0.00188922   0.00195510   0.00203820   0.00213810   0.00225443   0.00238686   0.00253511   0.00269891   0.00287807   0.00307239   0.00328173   0.00350597   0.00374499   0.00399871   0.00426707   0.00454998   0.00484740   0.00515925   0.00548545   0.00582592   0.00618054   0.00654917   0.00693163   0.00732768   0.00773706   0.00815943   0.00859439   0.00904144   0.00950003   0.00996950   0.01044909   0.01093793   0.01143503   0.01193931   0.01244952   0.01296431   0.01348221   0.01400158   0.01452069   0.01503766   0.01555049   0.01605709   0.01655524   0.01704266   0.01751698   0.01797580   0.01841667   0.01883714   0.01923478   0.01960723   0.01995216   0.02026740   0.02055087   0.02080068   0.02101511   0.02119268   0.02133213   0.02143246   0.02149296   0.02151317  
 0.00065594   0.00065769   0.00066293   0.00067165   0.00068380   0.00069934   0.00071821   0.00074034   0.00076564   0.00079403   0.00082540   0.00085964   0.00089666   0.00093634   0.00097857   0.00102323   0.00107021   0.00111941   0.00117072   0.00122404   0.00127928   0.00133637   0.00139521   0.00145574   0.00151791   0.00158166   0.00164695   0.00171376   0.00178206   0.00185184   0.00192310   0.00199584   0.00207009   0.00214586   0.00222319   0.00230213   0.00238272   0.00246502   0.00254909   0.00263500   0.00272282   0.00281265   0.00290457   0.00299866   0.00309503   0.00319378   0.00329501   0.00339884   0.00350538   0.00361475   0.00372706   0.00384245   0.00396104   0.00408297   0.00420838   0.00433741   0.00447019   0.00460690   0.00474769   0.00489273   0.00504219   0.00519627   0.00535516   0.00551908   0.00568827   0.00586298   0.00604348   0.00623009   0.00642312   0.00662294   0.00682995   0.00704458   0.00726729   0.00749858   0.00773898   0.00798903   0.00824930   0.00852032   0.00880259   0.00909655   0.00940252   0.00972062   0.01005074   0.01039246   0.01074493   0.01110676   0.01147596   0.01184982   0.01222481   0.01259653   0.01295967   0.01330807   0.01363479   0.01393228   0.01419263   0.01440789   0.01457044   0.01467340   0.01471103   0.01467909   0.01457513   0.01439867   0.01415122   0.01383625   0.01345894   0.01302589   0.01254480   0.01202405   0.01147228   0.01089815   0.01030993   0.00971537   0.00912147   0.00853442   0.00795958   0.00740141   0.00686360   0.00634905   0.00586001   0.00539809   0.00496440   0.00455961   0.00418401   0.00383759   0.00352009   0.00323106   0.00296990   0.00273590   0.00252828   0.00234618   0.00218874   0.00205508   0.00194430   0.00185555   0.00178797   0.00174078   0.00171318   0.00170444   0.00171389   0.00174088   0.00178481   0.00184515   0.00192137   0.00201304   0.00211974   0.00224109   0.00237678   0.00252649   0.00268999   0.00286703   0.00305741   0.00326096   0.00347751   0.00370694   0.00394909   0.00420386   0.00447112   0.00475074   0.00504259   0.00534653   0.00566238   0.00598996   0.00632904   0.00667936   0.00704062   0.00741246   0.00779447   0.00818617   0.00858703   0.00899640   0.00941361   0.00983784   0.01026823   0.01070379   0.01114345   0.01158603   0.01203026   0.01247475   0.01291802   0.01335851   0.01379455   0.01422439   0.01464623   0.01505817   0.01545830   0.01584466   0.01621527   0.01656816   0.01690140   0.01721308   0.01750137   0.01776452   0.01800090   0.01820902   0.01838752   0.01853523   0.01865117   0.01873455   0.01878481   0.01880160  
 0.00066572   0.00066739   0.00067237   0.00068065   0.00069221   0.00070699   0.00072496   0.00074604   0.00077018   0.00079728   0.00082728   0.00086008   0.00089559   0.00093372   0.00097436   0.00101743   0.00106283   0.00111047   0.00116026   0.00121212   0.00126598   0.00132175   0.00137938   0.00143882   0.00150000   0.00156290   0.00162748   0.00169373   0.00176162   0.00183115   0.00190233   0.00197517   0.00204970   0.00212594   0.00220393   0.00228372   0.00236536   0.00244892   0.00253446   0.00262206   0.00271181   0.00280378   0.00289807   0.00299478   0.00309402   0.00319590   0.00330052   0.00340801   0.00351850   0.00363210   0.00374896   0.00386920   0.00399297   0.00412040   0.00425166   0.00438688   0.00452624   0.00466988   0.00481798   0.00497072   0.00512828   0.00529085   0.00545864   0.00563186   0.00581074   0.00599552   0.00618648   0.00638390   0.00658809   0.00679937   0.00701812   0.00724471   0.00747957   0.00772313   0.00797584   0.00823818   0.00851061   0.00879356   0.00908742   0.00939250   0.00970896   0.01003678   0.01037569   0.01072507   0.01108385   0.01145047   0.01182269   0.01219757   0.01257131   0.01293927   0.01329590   0.01363479   0.01394879   0.01423018   0.01447095   0.01466313   0.01479920   0.01487249   0.01487762   0.01481083   0.01467030   0.01445626   0.01417103   0.01381888   0.01340579   0.01293912   0.01242719   0.01187888   0.01130322   0.01070904   0.01010471   0.00949790   0.00889544   0.00830327   0.00772641   0.00716900   0.00663431   0.00612489   0.00564259   0.00518869   0.00476398   0.00436882   0.00400323   0.00366696   0.00335957   0.00308041   0.00282874   0.00260372   0.00240444   0.00222997   0.00207937   0.00195168   0.00184596   0.00176132   0.00169687   0.00165177   0.00162521   0.00161644   0.00162476   0.00164950   0.00169004   0.00174582   0.00181633   0.00190107   0.00199962   0.00211159   0.00223662   0.00237438   0.00252460   0.00268701   0.00286138   0.00304750   0.00324517   0.00345422   0.00367449   0.00390581   0.00414802   0.00440096   0.00466447   0.00493837   0.00522246   0.00551653   0.00582032   0.00613357   0.00645595   0.00678712   0.00712666   0.00747413   0.00782899   0.00819068   0.00855854   0.00893185   0.00930983   0.00969161   0.01007622   0.01046264   0.01084976   0.01123639   0.01162125   0.01200300   0.01238024   0.01275148   0.01311520   0.01346983   0.01381376   0.01414536   0.01446301   0.01476508   0.01504997   0.01531612   0.01556203   0.01578629   0.01598756   0.01616462   0.01631639   0.01644191   0.01654039   0.01661119   0.01665386   0.01666811  
 0.00067538   0.00067698   0.00068176   0.00068972   0.00070082   0.00071503   0.00073231   0.00075261   0.00077586   0.00080200   0.00083096   0.00086266   0.00089703   0.00093398   0.00097342   0.00101529   0.00105949   0.00110595   0.00115460   0.00120536   0.00125817   0.00131297   0.00136970   0.00142833   0.00148880   0.00155109   0.00161519   0.00168106   0.00174871   0.00181814   0.00188936   0.00196240   0.00203726   0.00211401   0.00219267   0.00227330   0.00235596   0.00244072   0.00252764   0.00261683   0.00270835   0.00280231   0.00289880   0.00299793   0.00309983   0.00320459   0.00331235   0.00342323   0.00353737   0.00365490   0.00377597   0.00390072   0.00402931   0.00416188   0.00429860   0.00443963   0.00458514   0.00473531   0.00489030   0.00505031   0.00521553   0.00538615   0.00556239   0.00574445   0.00593257   0.00612699   0.00632795   0.00653574   0.00675064   0.00697294   0.00720299   0.00744112   0.00768769   0.00794307   0.00820766   0.00848181   0.00876591   0.00906026   0.00936513   0.00968067   0.01000689   0.01034359   0.01069030   0.01104618   0.01140996   0.01177981   0.01215326   0.01252709   0.01289726   0.01325884   0.01360606   0.01393228   0.01423018   0.01449193   0.01470949   0.01487497   0.01498105   0.01502139   0.01499108   0.01488699   0.01470800   0.01445515   0.01413162   0.01374253   0.01329465   0.01279603   0.01225558   0.01168258   0.01108633   0.01047576   0.00985919   0.00924410   0.00863708   0.00804372   0.00746864   0.00691555   0.00638734   0.00588612   0.00541338   0.00497003   0.00455652   0.00417295   0.00381909   0.00349447   0.00319845   0.00293024   0.00268896   0.00247367   0.00228338   0.00211709   0.00197380   0.00185251   0.00175225   0.00167209   0.00161113   0.00156852   0.00154344   0.00153512   0.00154286   0.00156598   0.00160387   0.00165595   0.00172169   0.00180061   0.00189227   0.00199627   0.00211222   0.00223982   0.00237874   0.00252872   0.00268950   0.00286086   0.00304258   0.00323447   0.00343634   0.00364800   0.00386929   0.00410001   0.00433998   0.00458901   0.00484689   0.00511338   0.00538823   0.00567117   0.00596187   0.00626000   0.00656515   0.00687690   0.00719476   0.00751819   0.00784659   0.00817931   0.00851564   0.00885478   0.00919590   0.00953808   0.00988034   0.01022163   0.01056086   0.01089684   0.01122838   0.01155418   0.01187296   0.01218336   0.01248402   0.01277355   0.01305059   0.01331375   0.01356170   0.01379312   0.01400676   0.01420143   0.01437603   0.01452953   0.01466103   0.01476974   0.01485500   0.01491628   0.01495320   0.01496553  
 0.00068489   0.00068644   0.00069108   0.00069879   0.00070955   0.00072334   0.00074011   0.00075983   0.00078242   0.00080785   0.00083604   0.00086693   0.00090045   0.00093653   0.00097509   0.00101607   0.00105940   0.00110500   0.00115282   0.00120278   0.00125485   0.00130896   0.00136506   0.00142314   0.00148314   0.00154505   0.00160886   0.00167455   0.00174213   0.00181160   0.00188298   0.00195630   0.00203159   0.00210889   0.00218825   0.00226973   0.00235339   0.00243931   0.00252757   0.00261825   0.00271145   0.00280728   0.00290583   0.00300722   0.00311158   0.00321903   0.00332969   0.00344372   0.00356125   0.00368243   0.00380741   0.00393635   0.00406941   0.00420676   0.00434857   0.00449501   0.00464626   0.00480251   0.00496395   0.00513077   0.00530316   0.00548134   0.00566552   0.00585590   0.00605272   0.00625622   0.00646663   0.00668421   0.00690923   0.00714196   0.00738270   0.00763173   0.00788936   0.00815591   0.00843166   0.00871690   0.00901189   0.00931682   0.00963180   0.00995683   0.01029174   0.01063612   0.01098930   0.01135019   0.01171728   0.01208847   0.01246102   0.01283143   0.01319538   0.01354772   0.01388240   0.01419263   0.01447095   0.01470949   0.01490027   0.01503559   0.01510842   0.01511289   0.01504469   0.01490140   0.01468273   0.01439059   0.01402904   0.01360405   0.01312316   0.01259506   0.01202913   0.01143498   0.01082203   0.01019921   0.00957465   0.00895558   0.00834820   0.00775769   0.00718822   0.00664304   0.00612460   0.00563458   0.00517406   0.00474363   0.00434342   0.00397325   0.00363267   0.00332101   0.00303747   0.00278114   0.00255104   0.00234613   0.00216536   0.00200769   0.00187208   0.00175752   0.00166302   0.00158763   0.00153046   0.00149065   0.00146740   0.00145993   0.00146755   0.00148959   0.00152544   0.00157452   0.00163632   0.00171035   0.00179617   0.00189338   0.00200160   0.00212052   0.00224980   0.00238919   0.00253841   0.00269722   0.00286542   0.00304279   0.00322913   0.00342425   0.00362797   0.00384008   0.00406041   0.00428873   0.00452484   0.00476851   0.00501948   0.00527747   0.00554218   0.00581327   0.00609038   0.00637308   0.00666092   0.00695341   0.00724999   0.00755006   0.00785297   0.00815802   0.00846444   0.00877141   0.00907806   0.00938346   0.00968664   0.00998656   0.01028216   0.01057233   0.01085592   0.01113176   0.01139868   0.01165548   0.01190096   0.01213394   0.01235328   0.01255784   0.01274656   0.01291841   0.01307245   0.01320781   0.01332372   0.01341951   0.01349461   0.01354857   0.01358108   0.01359194  
 0.00069424   0.00069575   0.00070029   0.00070782   0.00071835   0.00073183   0.00074824   0.00076754   0.00078967   0.00081459   0.00084223   0.00087255   0.00090548   0.00094094   0.00097890   0.00101926   0.00106199   0.00110700   0.00115426   0.00120370   0.00125528   0.00130895   0.00136468   0.00142243   0.00148218   0.00154392   0.00160762   0.00167330   0.00174096   0.00181061   0.00188227   0.00195598   0.00203177   0.00210969   0.00218979   0.00227214   0.00235681   0.00244388   0.00253343   0.00262555   0.00272036   0.00281794   0.00291843   0.00302194   0.00312861   0.00323855   0.00335193   0.00346887   0.00358954   0.00371410   0.00384269   0.00397551   0.00411271   0.00425447   0.00440098   0.00455243   0.00470899   0.00487088   0.00503828   0.00521140   0.00539045   0.00557563   0.00576717   0.00596527   0.00617017   0.00638208   0.00660126   0.00682793   0.00706233   0.00730472   0.00755535   0.00781445   0.00808228   0.00835908   0.00864504   0.00894037   0.00924518   0.00955954   0.00988342   0.01021662   0.01055879   0.01090931   0.01126724   0.01163129   0.01199963   0.01236991   0.01273909   0.01310339   0.01345824   0.01379821   0.01411707   0.01440789   0.01466313   0.01487497   0.01503559   0.01513755   0.01517428   0.01514049   0.01503256   0.01484891   0.01459012   0.01425903   0.01386061   0.01340163   0.01289035   0.01233601   0.01174835   0.01113718   0.01051193   0.00988137   0.00925338   0.00863479   0.00803135   0.00744776   0.00688769   0.00635391   0.00584838   0.00537237   0.00492658   0.00451125   0.00412622   0.00377106   0.00344512   0.00314756   0.00287746   0.00263378   0.00241548   0.00222146   0.00205063   0.00190192   0.00177428   0.00166669   0.00157816   0.00150777   0.00145461   0.00141785   0.00139670   0.00139041   0.00139828   0.00141968   0.00145400   0.00150069   0.00155923   0.00162915   0.00171003   0.00180147   0.00190310   0.00201460   0.00213565   0.00226599   0.00240534   0.00255348   0.00271018   0.00287523   0.00304843   0.00322959   0.00341850   0.00361499   0.00381884   0.00402987   0.00424784   0.00447254   0.00470371   0.00494108   0.00518437   0.00543324   0.00568734   0.00594629   0.00620966   0.00647698   0.00674774   0.00702139   0.00729734   0.00757494   0.00785348   0.00813224   0.00841043   0.00868720   0.00896169   0.00923297   0.00950009   0.00976206   0.01001788   0.01026650   0.01050687   0.01073796   0.01095870   0.01116806   0.01136502   0.01154861   0.01171789   0.01187196   0.01201000   0.01213125   0.01223504   0.01232079   0.01238800   0.01243629   0.01246538   0.01247509  
 0.00070341   0.00070490   0.00070936   0.00071679   0.00072715   0.00074044   0.00075661   0.00077563   0.00079746   0.00082205   0.00084935   0.00087930   0.00091184   0.00094693   0.00098450   0.00102449   0.00106685   0.00111153   0.00115846   0.00120762   0.00125894   0.00131240   0.00136797   0.00142561   0.00148531   0.00154705   0.00161084   0.00167667   0.00174456   0.00181452   0.00188658   0.00196078   0.00203716   0.00211576   0.00219666   0.00227991   0.00236560   0.00245380   0.00254462   0.00263814   0.00273448   0.00283375   0.00293607   0.00304157   0.00315039   0.00326266   0.00337855   0.00349820   0.00362177   0.00374943   0.00388136   0.00401774   0.00415873   0.00430455   0.00445537   0.00461139   0.00477282   0.00493985   0.00511271   0.00529158   0.00547670   0.00566827   0.00586652   0.00607165   0.00628390   0.00650348   0.00673061   0.00696552   0.00720842   0.00745954   0.00771907   0.00798721   0.00826414   0.00855003   0.00884500   0.00914911   0.00946238   0.00978472   0.01011594   0.01045565   0.01080329   0.01115802   0.01151865   0.01188360   0.01225080   0.01261758   0.01298062   0.01333586   0.01367846   0.01400280   0.01430247   0.01457044   0.01479920   0.01498105   0.01510842   0.01517428   0.01517262   0.01509882   0.01495009   0.01472574   0.01442729   0.01405852   0.01362527   0.01313509   0.01259684   0.01202021   0.01141519   0.01079164   0.01015886   0.00952537   0.00889864   0.00828505   0.00768983   0.00711713   0.00657010   0.00605100   0.00556131   0.00510189   0.00467308   0.00427477   0.00390657   0.00356780   0.00325765   0.00297514   0.00271923   0.00248882   0.00228281   0.00210006   0.00193946   0.00179995   0.00168047   0.00158001   0.00149761   0.00143235   0.00138336   0.00134984   0.00133100   0.00132614   0.00133458   0.00135570   0.00138893   0.00143372   0.00148960   0.00155609   0.00163280   0.00171933   0.00181534   0.00192050   0.00203452   0.00215712   0.00228806   0.00242709   0.00257401   0.00272860   0.00289066   0.00306000   0.00323643   0.00341976   0.00360980   0.00380634   0.00400917   0.00421807   0.00443280   0.00465310   0.00487868   0.00510924   0.00534444   0.00558391   0.00582727   0.00607406   0.00632382   0.00657603   0.00683014   0.00708556   0.00734165   0.00759773   0.00785307   0.00810692   0.00835849   0.00860693   0.00885139   0.00909097   0.00932476   0.00955183   0.00977123   0.00998202   0.01018327   0.01037404   0.01055343   0.01072056   0.01087459   0.01101473   0.01114025   0.01125047   0.01134479   0.01142270   0.01148376   0.01152762   0.01155403   0.01156286  
 0.00071239   0.00071387   0.00071829   0.00072565   0.00073593   0.00074911   0.00076515   0.00078403   0.00080570   0.00083012   0.00085724   0.00088700   0.00091937   0.00095427   0.00099167   0.00103150   0.00107371   0.00111826   0.00116510   0.00121418   0.00126547   0.00131893   0.00137454   0.00143226   0.00149210   0.00155403   0.00161807   0.00168421   0.00175247   0.00182287   0.00189545   0.00197023   0.00204728   0.00212665   0.00220839   0.00229258   0.00237931   0.00246865   0.00256071   0.00265560   0.00275341   0.00285428   0.00295834   0.00306571   0.00317654   0.00329098   0.00340919   0.00353133   0.00365757   0.00378808   0.00392304   0.00406266   0.00420710   0.00435659   0.00451130   0.00467146   0.00483727   0.00500894   0.00518668   0.00537072   0.00556128   0.00575856   0.00596279   0.00617418   0.00639296   0.00661933   0.00685350   0.00709567   0.00734603   0.00760476   0.00787202   0.00814796   0.00843269   0.00872629   0.00902877   0.00934011   0.00966017   0.00998873   0.01032540   0.01066963   0.01102061   0.01137728   0.01173818   0.01210148   0.01246480   0.01282519   0.01317905   0.01352206   0.01384914   0.01415449   0.01443159   0.01467340   0.01487249   0.01502139   0.01511289   0.01514049   0.01509882   0.01498407   0.01479434   0.01452987   0.01419316   0.01378892   0.01332379   0.01280602   0.01224497   0.01165064   0.01103311   0.01040217   0.00976688   0.00913536   0.00851461   0.00791046   0.00732757   0.00676952   0.00623891   0.00573748   0.00526627   0.00482572   0.00441583   0.00403620   0.00368618   0.00336495   0.00307150   0.00280477   0.00256363   0.00234694   0.00215354   0.00198231   0.00183214   0.00170196   0.00159074   0.00149749   0.00142129   0.00136125   0.00131654   0.00128637   0.00127001   0.00126678   0.00127603   0.00129718   0.00132968   0.00137302   0.00142673   0.00149037   0.00156357   0.00164594   0.00173716   0.00183691   0.00194492   0.00206092   0.00218468   0.00231596   0.00245455   0.00260026   0.00275289   0.00291225   0.00307816   0.00325043   0.00342888   0.00361330   0.00380350   0.00399925   0.00420033   0.00440648   0.00461745   0.00483293   0.00505260   0.00527613   0.00550313   0.00573319   0.00596587   0.00620070   0.00643714   0.00667466   0.00691266   0.00715051   0.00738754   0.00762306   0.00785632   0.00808657   0.00831300   0.00853480   0.00875114   0.00896115   0.00916399   0.00935878   0.00954468   0.00972083   0.00988641   0.01004062   0.01018271   0.01031195   0.01042766   0.01052926   0.01061618   0.01068797   0.01074422   0.01078463   0.01080896   0.01081709  
 0.00072116   0.00072263   0.00072704   0.00073439   0.00074465   0.00075781   0.00077382   0.00079267   0.00081432   0.00083871   0.00086581   0.00089556   0.00092792   0.00096283   0.00100025   0.00104012   0.00108239   0.00112702   0.00117396   0.00122318   0.00127463   0.00132829   0.00138412   0.00144213   0.00150228   0.00156457   0.00162901   0.00169561   0.00176439   0.00183536   0.00190856   0.00198404   0.00206185   0.00214204   0.00222468   0.00230985   0.00239764   0.00248813   0.00258142   0.00267763   0.00277687   0.00287928   0.00298497   0.00309409   0.00320680   0.00332324   0.00344359   0.00356800   0.00369666   0.00382975   0.00396746   0.00410998   0.00425751   0.00441026   0.00456844   0.00473226   0.00490194   0.00507769   0.00525974   0.00544830   0.00564359   0.00584584   0.00605526   0.00627206   0.00649646   0.00672864   0.00696880   0.00721711   0.00747374   0.00773883   0.00801248   0.00829478   0.00858578   0.00888546   0.00919375   0.00951049   0.00983541   0.01016813   0.01050808   0.01085450   0.01120639   0.01156241   0.01192087   0.01227965   0.01263609   0.01298698   0.01332844   0.01365591   0.01396414   0.01424717   0.01449847   0.01471103   0.01487762   0.01499108   0.01504469   0.01503256   0.01495009   0.01479434   0.01456433   0.01426131   0.01388872   0.01345212   0.01295891   0.01241790   0.01183883   0.01123185   0.01060701   0.00997389   0.00934117   0.00871648   0.00810628   0.00751579   0.00694906   0.00640909   0.00589792   0.00541680   0.00496633   0.00454657   0.00415720   0.00379757   0.00346683   0.00316397   0.00288790   0.00263747   0.00241148   0.00220878   0.00202820   0.00186861   0.00172893   0.00160812   0.00150518   0.00141916   0.00134917   0.00129438   0.00125398   0.00122724   0.00121347   0.00121202   0.00122229   0.00124372   0.00127580   0.00131804   0.00137002   0.00143132   0.00150157   0.00158043   0.00166759   0.00176275   0.00186564   0.00197603   0.00209368   0.00221837   0.00234991   0.00248810   0.00263277   0.00278372   0.00294078   0.00310378   0.00327254   0.00344686   0.00362655   0.00381140   0.00400120   0.00419570   0.00439465   0.00459777   0.00480475   0.00501528   0.00522898   0.00544548   0.00566435   0.00588515   0.00610739   0.00633055   0.00655406   0.00677736   0.00699980   0.00722074   0.00743949   0.00765534   0.00786753   0.00807532   0.00827792   0.00847455   0.00866440   0.00884667   0.00902056   0.00918530   0.00934012   0.00948428   0.00961708   0.00973784   0.00984596   0.00994086   0.01002206   0.01008910   0.01014163   0.01017936   0.01020208   0.01020967  
 0.00072970   0.00073118   0.00073561   0.00074299   0.00075329   0.00076650   0.00078259   0.00080152   0.00082327   0.00084777   0.00087500   0.00090490   0.00093743   0.00097253   0.00101015   0.00105025   0.00109278   0.00113768   0.00118493   0.00123447   0.00128628   0.00134033   0.00139659   0.00145505   0.00151569   0.00157851   0.00164352   0.00171073   0.00178015   0.00185182   0.00192577   0.00200204   0.00208069   0.00216178   0.00224538   0.00233157   0.00242044   0.00251208   0.00260659   0.00270410   0.00280472   0.00290857   0.00301581   0.00312657   0.00324101   0.00335929   0.00348158   0.00360804   0.00373888   0.00387426   0.00401440   0.00415949   0.00430973   0.00446533   0.00462652   0.00479350   0.00496650   0.00514574   0.00533144   0.00552383   0.00572312   0.00592953   0.00614326   0.00636454   0.00659354   0.00683046   0.00707545   0.00732867   0.00759025   0.00786027   0.00813880   0.00842586   0.00872142   0.00902536   0.00933751   0.00965759   0.00998519   0.01031975   0.01066054   0.01100660   0.01135667   0.01170921   0.01206226   0.01241344   0.01275983   0.01309795   0.01342370   0.01373233   0.01401843   0.01427599   0.01449849   0.01467909   0.01481083   0.01488699   0.01490140   0.01484891   0.01472574   0.01452987   0.01426131   0.01392226   0.01351706   0.01305207   0.01253531   0.01197601   0.01138414   0.01076988   0.01014309   0.00951300   0.00888783   0.00827464   0.00767926   0.00710628   0.00655915   0.00604026   0.00555112   0.00509252   0.00466463   0.00426719   0.00389957   0.00356093   0.00325022   0.00296633   0.00270807   0.00247422   0.00226358   0.00207498   0.00190725   0.00175931   0.00163009   0.00151859   0.00142387   0.00134502   0.00128121   0.00123163   0.00119555   0.00117228   0.00116116   0.00116160   0.00117304   0.00119496   0.00122687   0.00126834   0.00131896   0.00137835   0.00144617   0.00152209   0.00160582   0.00169710   0.00179567   0.00190130   0.00201378   0.00213292   0.00225851   0.00239038   0.00252835   0.00267227   0.00282195   0.00297724   0.00313795   0.00330391   0.00347494   0.00365084   0.00383139   0.00401637   0.00420554   0.00439863   0.00459535   0.00479539   0.00499840   0.00520404   0.00541188   0.00562151   0.00583247   0.00604425   0.00625634   0.00646818   0.00667918   0.00688871   0.00709612   0.00730075   0.00750189   0.00769881   0.00789080   0.00807709   0.00825693   0.00842957   0.00859427   0.00875027   0.00889686   0.00903334   0.00915905   0.00927336   0.00937569   0.00946551   0.00954235   0.00960580   0.00965551   0.00969121   0.00971271   0.00971989  
 0.00073801   0.00073950   0.00074398   0.00075143   0.00076184   0.00077518   0.00079144   0.00081057   0.00083253   0.00085729   0.00088480   0.00091501   0.00094787   0.00098333   0.00102135   0.00106187   0.00110484   0.00115022   0.00119797   0.00124804   0.00130041   0.00135504   0.00141191   0.00147100   0.00153231   0.00159583   0.00166157   0.00172953   0.00179974   0.00187223   0.00194704   0.00202421   0.00210379   0.00218585   0.00227047   0.00235772   0.00244769   0.00254048   0.00263621   0.00273497   0.00283691   0.00294215   0.00305083   0.00316311   0.00327913   0.00339907   0.00352310   0.00365139   0.00378414   0.00392153   0.00406377   0.00421105   0.00436360   0.00452161   0.00468532   0.00485493   0.00503068   0.00521278   0.00540145   0.00559692   0.00579939   0.00600909   0.00622621   0.00645094   0.00668346   0.00692393   0.00717250   0.00742927   0.00769435   0.00796776   0.00824951   0.00853956   0.00883779   0.00914399   0.00945788   0.00977904   0.01010693   0.01044083   0.01077981   0.01112271   0.01146808   0.01181411   0.01215864   0.01249901   0.01283207   0.01315414   0.01346091   0.01374748   0.01400836   0.01423757   0.01442870   0.01457513   0.01467030   0.01470800   0.01468273   0.01459012   0.01442729   0.01419316   0.01388872   0.01351706   0.01308336   0.01259465   0.01205943   0.01148722   0.01088807   0.01027200   0.00964858   0.00902658   0.00841366   0.00781626   0.00723956   0.00668749   0.00616289   0.00566758   0.00520258   0.00476822   0.00436431   0.00399029   0.00364528   0.00332825   0.00303804   0.00277342   0.00253314   0.00231596   0.00212067   0.00194611   0.00179115   0.00165473   0.00153584   0.00143353   0.00134689   0.00127510   0.00121736   0.00117293   0.00114113   0.00112132   0.00111289   0.00111530   0.00112803   0.00115060   0.00118257   0.00122354   0.00127313   0.00133100   0.00139682   0.00147030   0.00155118   0.00163921   0.00173415   0.00183580   0.00194396   0.00205844   0.00217906   0.00230567   0.00243810   0.00257619   0.00271978   0.00286872   0.00302285   0.00318199   0.00334598   0.00351462   0.00368772   0.00386506   0.00404640   0.00423150   0.00442007   0.00461183   0.00480644   0.00500355   0.00520279   0.00540374   0.00560596   0.00580898   0.00601229   0.00621536   0.00641762   0.00661848   0.00681731   0.00701347   0.00720629   0.00739508   0.00757913   0.00775772   0.00793013   0.00809564   0.00825352   0.00840308   0.00854361   0.00867446   0.00879498   0.00890457   0.00900268   0.00908879   0.00916246   0.00922328   0.00927094   0.00930517   0.00932578   0.00933267  
 0.00074606   0.00074758   0.00075213   0.00075970   0.00077028   0.00078384   0.00080036   0.00081979   0.00084211   0.00086726   0.00089520   0.00092589   0.00095926   0.00099528   0.00103387   0.00107501   0.00111863   0.00116468   0.00121313   0.00126393   0.00131706   0.00137247   0.00143014   0.00149006   0.00155222   0.00161661   0.00168323   0.00175211   0.00182325   0.00189670   0.00197248   0.00205065   0.00213125   0.00221436   0.00230005   0.00238840   0.00247950   0.00257345   0.00267036   0.00277035   0.00287355   0.00298009   0.00309011   0.00320377   0.00332122   0.00344264   0.00356820   0.00369807   0.00383246   0.00397154   0.00411553   0.00426463   0.00441906   0.00457901   0.00474472   0.00491640   0.00509427   0.00527856   0.00546947   0.00566722   0.00587203   0.00608408   0.00630357   0.00653067   0.00676554   0.00700831   0.00725909   0.00751797   0.00778498   0.00806011   0.00834331   0.00863445   0.00893333   0.00923964   0.00955299   0.00987283   0.01019847   0.01052903   0.01086341   0.01120025   0.01153788   0.01187431   0.01220711   0.01253345   0.01284995   0.01315275   0.01343741   0.01369895   0.01393188   0.01413029   0.01428798   0.01439867   0.01445626   0.01445515   0.01439059   0.01425903   0.01405852   0.01378892   0.01345212   0.01305207   0.01259465   0.01208742   0.01153922   0.01095971   0.01035883   0.00974635   0.00913142   0.00852224   0.00792586   0.00734806   0.00679335   0.00626503   0.00576534   0.00529557   0.00485627   0.00444738   0.00406838   0.00371845   0.00339652   0.00310140   0.00283183   0.00258650   0.00236415   0.00216352   0.00198342   0.00182271   0.00168030   0.00155518   0.00144639   0.00135305   0.00127431   0.00120940   0.00115759   0.00111820   0.00109060   0.00107421   0.00106848   0.00107290   0.00108701   0.00111038   0.00114260   0.00118331   0.00123216   0.00128884   0.00135307   0.00142457   0.00150311   0.00158846   0.00168041   0.00177877   0.00188335   0.00199400   0.00211055   0.00223285   0.00236075   0.00249410   0.00263277   0.00277661   0.00292546   0.00307916   0.00323757   0.00340049   0.00356774   0.00373911   0.00391439   0.00409332   0.00427565   0.00446110   0.00464934   0.00484004   0.00503283   0.00522732   0.00542308   0.00561966   0.00581655   0.00601326   0.00620921   0.00640385   0.00659656   0.00678672   0.00697367   0.00715674   0.00733524   0.00750849   0.00767576   0.00783636   0.00798958   0.00813474   0.00827116   0.00839819   0.00851521   0.00862162   0.00871689   0.00880053   0.00887207   0.00893115   0.00897745   0.00901070   0.00903072   0.00903741  
 0.00075385   0.00075540   0.00076006   0.00076780   0.00077862   0.00079248   0.00080937   0.00082923   0.00085203   0.00087773   0.00090627   0.00093761   0.00097168   0.00100843   0.00104782   0.00108977   0.00113425   0.00118119   0.00123056   0.00128231   0.00133640   0.00139280   0.00145148   0.00151242   0.00157561   0.00164105   0.00170874   0.00177869   0.00185091   0.00192545   0.00200233   0.00208160   0.00216332   0.00224755   0.00233437   0.00242385   0.00251610   0.00261121   0.00270929   0.00281047   0.00291486   0.00302261   0.00313386   0.00324876   0.00336747   0.00349017   0.00361703   0.00374822   0.00388395   0.00402439   0.00416977   0.00432027   0.00447612   0.00463751   0.00480468   0.00497782   0.00515717   0.00534292   0.00553530   0.00573449   0.00594071   0.00615413   0.00637492   0.00660323   0.00683921   0.00708294   0.00733451   0.00759395   0.00786125   0.00813634   0.00841911   0.00870933   0.00900673   0.00931090   0.00962133   0.00993734   0.01025810   0.01058257   0.01090948   0.01123729   0.01156414   0.01188784   0.01220579   0.01251495   0.01281180   0.01309233   0.01335205   0.01358594   0.01378861   0.01395431   0.01407713   0.01415122   0.01417103   0.01413162   0.01402904   0.01386061   0.01362527   0.01332379   0.01295891   0.01253531   0.01205943   0.01153922   0.01098371   0.01040251   0.00980534   0.00920159   0.00859986   0.00800776   0.00743167   0.00687669   0.00634669   0.00584436   0.00537136   0.00492851   0.00451594   0.00413325   0.00377965   0.00345407   0.00315532   0.00288207   0.00263299   0.00240674   0.00220205   0.00201766   0.00185242   0.00170522   0.00157502   0.00146088   0.00136190   0.00127725   0.00120616   0.00114792   0.00110186   0.00106736   0.00104386   0.00103083   0.00102777   0.00103424   0.00104980   0.00107408   0.00110671   0.00114737   0.00119574   0.00125155   0.00131455   0.00138449   0.00146115   0.00154435   0.00163388   0.00172958   0.00183129   0.00193886   0.00205214   0.00217101   0.00229532   0.00242495   0.00255976   0.00269962   0.00284440   0.00299394   0.00314810   0.00330671   0.00346959   0.00363655   0.00380737   0.00398183   0.00415967   0.00434062   0.00452437   0.00471060   0.00489896   0.00508904   0.00528045   0.00547273   0.00566540   0.00585796   0.00604986   0.00624054   0.00642941   0.00661584   0.00679919   0.00697880   0.00715399   0.00732407   0.00748833   0.00764609   0.00779665   0.00793932   0.00807343   0.00819834   0.00831342   0.00841810   0.00851184   0.00859413   0.00866454   0.00872269   0.00876826   0.00880099   0.00882070   0.00882728  
 0.00076137   0.00076297   0.00076776   0.00077573   0.00078686   0.00080112   0.00081848   0.00083891   0.00086235   0.00088876   0.00091808   0.00095026   0.00098524   0.00102295   0.00106334   0.00110634   0.00115191   0.00119997   0.00125050   0.00130342   0.00135871   0.00141632   0.00147623   0.00153841   0.00160284   0.00166953   0.00173846   0.00180965   0.00188311   0.00195888   0.00203698   0.00211747   0.00220039   0.00228582   0.00237383   0.00246449   0.00255790   0.00265416   0.00275339   0.00285569   0.00296120   0.00307006   0.00318241   0.00329840   0.00341819   0.00354195   0.00366985   0.00380208   0.00393883   0.00408029   0.00422665   0.00437811   0.00453490   0.00469720   0.00486523   0.00503920   0.00521932   0.00540579   0.00559880   0.00579855   0.00600521   0.00621895   0.00643992   0.00666824   0.00690401   0.00714731   0.00739816   0.00765655   0.00792242   0.00819565   0.00847602   0.00876327   0.00905700   0.00935671   0.00966178   0.00997140   0.01028461   0.01060022   0.01091680   0.01123264   0.01154573   0.01185370   0.01215379   0.01244282   0.01271718   0.01297278   0.01320511   0.01340923   0.01357989   0.01371161   0.01379885   0.01383625   0.01381888   0.01374253   0.01360405   0.01340163   0.01313509   0.01280602   0.01241790   0.01197601   0.01148722   0.01095971   0.01040251   0.00982506   0.00923673   0.00864640   0.00806209   0.00749075   0.00693808   0.00640852   0.00590531   0.00543056   0.00498544   0.00457034   0.00418501   0.00382877   0.00350060   0.00319927   0.00292344   0.00267172   0.00244273   0.00223512   0.00204762   0.00187900   0.00172815   0.00159400   0.00147560   0.00137204   0.00128249   0.00120621   0.00114247   0.00109064   0.00105011   0.00102034   0.00100082   0.00099106   0.00099064   0.00099915   0.00101622   0.00104151   0.00107469   0.00111549   0.00116362   0.00121885   0.00128095   0.00134971   0.00142494   0.00150646   0.00159412   0.00168776   0.00178724   0.00189244   0.00200322   0.00211948   0.00224108   0.00236792   0.00249988   0.00263684   0.00277868   0.00292526   0.00307643   0.00323206   0.00339197   0.00355598   0.00372388   0.00389546   0.00407048   0.00424866   0.00442972   0.00461334   0.00479916   0.00498681   0.00517588   0.00536593   0.00555648   0.00574703   0.00593705   0.00612597   0.00631320   0.00649811   0.00668007   0.00685840   0.00703243   0.00720147   0.00736481   0.00752174   0.00767158   0.00781361   0.00794718   0.00807163   0.00818633   0.00829068   0.00838415   0.00846623   0.00853647   0.00859448   0.00863995   0.00867262   0.00869229   0.00869886  
 0.00076860   0.00077026   0.00077522   0.00078348   0.00079501   0.00080978   0.00082776   0.00084890   0.00087315   0.00090046   0.00093077   0.00096401   0.00100012   0.00103903   0.00108068   0.00112499   0.00117190   0.00122136   0.00127329   0.00132765   0.00138440   0.00144347   0.00150485   0.00156850   0.00163440   0.00170254   0.00177291   0.00184553   0.00192040   0.00199755   0.00207701   0.00215883   0.00224306   0.00232976   0.00241901   0.00251088   0.00260547   0.00270287   0.00280320   0.00290657   0.00301311   0.00312296   0.00323626   0.00335316   0.00347382   0.00359840   0.00372708   0.00386004   0.00399746   0.00413954   0.00428645   0.00443841   0.00459561   0.00475824   0.00492652   0.00510064   0.00528079   0.00546717   0.00565995   0.00585930   0.00606540   0.00627837   0.00649833   0.00672539   0.00695961   0.00720101   0.00744959   0.00770528   0.00796796   0.00823743   0.00851343   0.00879559   0.00908343   0.00937636   0.00967362   0.00997432   0.01027734   0.01058137   0.01088484   0.01118589   0.01148238   0.01177180   0.01205128   0.01231755   0.01256694   0.01279537   0.01299837   0.01317115   0.01330870   0.01340585   0.01345753   0.01345894   0.01340579   0.01329465   0.01312316   0.01289035   0.01259684   0.01224497   0.01183883   0.01138414   0.01088807   0.01035883   0.00980534   0.00923673   0.00866190   0.00808915   0.00752587   0.00697832   0.00645153   0.00594933   0.00547434   0.00502818   0.00461156   0.00422449   0.00386644   0.00353647   0.00323338   0.00295583   0.00270237   0.00247158   0.00226206   0.00207245   0.00190150   0.00174805   0.00161100   0.00148936   0.00138224   0.00128878   0.00120825   0.00113995   0.00108323   0.00103753   0.00100231   0.00097707   0.00096137   0.00095480   0.00095696   0.00096751   0.00098612   0.00101250   0.00104637   0.00108748   0.00113560   0.00119052   0.00125203   0.00131998   0.00139418   0.00147450   0.00156080   0.00165294   0.00175082   0.00185432   0.00196333   0.00207776   0.00219751   0.00232247   0.00245255   0.00258763   0.00272763   0.00287240   0.00302183   0.00317577   0.00333407   0.00349656   0.00366305   0.00383333   0.00400716   0.00418429   0.00436443   0.00454726   0.00473246   0.00491963   0.00510838   0.00529826   0.00548880   0.00567950   0.00586982   0.00605918   0.00624699   0.00643262   0.00661542   0.00679470   0.00696978   0.00713995   0.00730448   0.00746266   0.00761377   0.00775709   0.00789194   0.00801763   0.00813352   0.00823901   0.00833353   0.00841655   0.00848762   0.00854634   0.00859236   0.00862543   0.00864534   0.00865200  
 0.00077554   0.00077727   0.00078245   0.00079107   0.00080310   0.00081851   0.00083726   0.00085929   0.00088456   0.00091300   0.00094453   0.00097909   0.00101661   0.00105700   0.00110019   0.00114611   0.00119467   0.00124581   0.00129946   0.00135556   0.00141404   0.00147487   0.00153799   0.00160337   0.00167099   0.00174082   0.00181285   0.00188710   0.00196356   0.00204225   0.00212322   0.00220650   0.00229213   0.00238018   0.00247072   0.00256382   0.00265959   0.00275810   0.00285948   0.00296384   0.00307131   0.00318201   0.00329609   0.00341370   0.00353499   0.00366013   0.00378928   0.00392263   0.00406034   0.00420260   0.00434960   0.00450153   0.00465858   0.00482094   0.00498880   0.00516233   0.00534173   0.00552717   0.00571880   0.00591678   0.00612124   0.00633230   0.00655004   0.00677453   0.00700579   0.00724381   0.00748853   0.00773982   0.00799751   0.00826134   0.00853096   0.00880593   0.00908567   0.00936951   0.00965658   0.00994587   0.01023616   0.01052601   0.01081374   0.01109738   0.01137467   0.01164301   0.01189946   0.01214072   0.01236311   0.01256262   0.01273492   0.01287543   0.01297942   0.01304215   0.01305904   0.01302589   0.01293912   0.01279603   0.01259506   0.01233601   0.01202021   0.01165064   0.01123185   0.01076988   0.01027200   0.00974635   0.00920159   0.00864640   0.00808915   0.00753751   0.00699820   0.00647680   0.00597772   0.00550416   0.00505823   0.00464109   0.00425306   0.00389385   0.00356267   0.00325841   0.00297973   0.00272519   0.00249331   0.00228264   0.00209175   0.00191935   0.00176419   0.00162517   0.00150124   0.00139149   0.00129506   0.00121120   0.00113922   0.00107848   0.00102843   0.00098855   0.00095837   0.00093747   0.00092544   0.00092193   0.00092662   0.00093920   0.00095939   0.00098693   0.00102161   0.00106320   0.00111152   0.00116638   0.00122762   0.00129510   0.00136868   0.00144825   0.00153368   0.00162488   0.00172176   0.00182422   0.00193218   0.00204556   0.00216428   0.00228826   0.00241742   0.00255166   0.00269090   0.00283503   0.00298394   0.00313750   0.00329557   0.00345800   0.00362460   0.00379517   0.00396949   0.00414731   0.00432835   0.00451231   0.00469884   0.00488757   0.00507809   0.00526996   0.00546271   0.00565581   0.00584873   0.00604088   0.00623164   0.00642036   0.00660638   0.00678900   0.00696748   0.00714111   0.00730913   0.00747078   0.00762532   0.00777201   0.00791010   0.00803890   0.00815773   0.00826594   0.00836294   0.00844818   0.00852117   0.00858149   0.00862879   0.00866277   0.00868325   0.00869008  
 0.00078217   0.00078399   0.00078945   0.00079852   0.00081117   0.00082738   0.00084709   0.00087023   0.00089676   0.00092659   0.00095964   0.00099583   0.00103508   0.00107729   0.00112237   0.00117024   0.00122081   0.00127399   0.00132971   0.00138788   0.00144845   0.00151135   0.00157653   0.00164395   0.00171356   0.00178534   0.00185929   0.00193538   0.00201363   0.00209406   0.00217668   0.00226153   0.00234867   0.00243814   0.00253002   0.00262437   0.00272130   0.00282089   0.00292325   0.00302850   0.00313675   0.00324814   0.00336280   0.00348088   0.00360253   0.00372792   0.00385720   0.00399054   0.00412811   0.00427010   0.00441667   0.00456801   0.00472430   0.00488571   0.00505243   0.00522461   0.00540242   0.00558602   0.00577553   0.00597110   0.00617282   0.00638079   0.00659504   0.00681561   0.00704248   0.00727560   0.00751484   0.00776004   0.00801094   0.00826724   0.00852850   0.00879420   0.00906369   0.00933620   0.00961078   0.00988630   0.01016147   0.01043474   0.01070432   0.01096818   0.01122397   0.01146906   0.01170047   0.01191492   0.01210880   0.01227823   0.01241906   0.01252700   0.01259768   0.01262682   0.01261038   0.01254480   0.01242719   0.01225558   0.01202913   0.01174835   0.01141519   0.01103311   0.01060701   0.01014309   0.00964858   0.00913142   0.00859986   0.00806209   0.00752587   0.00699820   0.00648513   0.00599160   0.00552139   0.00507717   0.00466058   0.00427238   0.00391259   0.00358066   0.00327560   0.00299617   0.00274095   0.00250844   0.00229713   0.00210557   0.00193237   0.00177624   0.00163601   0.00151060   0.00139905   0.00130049   0.00121414   0.00113931   0.00107538   0.00102178   0.00097802   0.00094364   0.00091824   0.00090145   0.00089293   0.00089239   0.00089953   0.00091411   0.00093590   0.00096470   0.00100030   0.00104254   0.00109126   0.00114632   0.00120759   0.00127495   0.00134831   0.00142757   0.00151264   0.00160345   0.00169993   0.00180202   0.00190965   0.00202276   0.00214131   0.00226522   0.00239443   0.00252888   0.00266849   0.00281318   0.00296285   0.00311738   0.00327666   0.00344054   0.00360886   0.00378142   0.00395801   0.00413839   0.00432228   0.00450939   0.00469938   0.00489186   0.00508644   0.00528266   0.00548003   0.00567803   0.00587609   0.00607361   0.00626994   0.00646442   0.00665634   0.00684495   0.00702951   0.00720923   0.00738333   0.00755099   0.00771143   0.00786384   0.00800745   0.00814149   0.00826524   0.00837800   0.00847914   0.00856806   0.00864424   0.00870722   0.00875661   0.00879211   0.00881350   0.00882065  
 0.00078850   0.00079043   0.00079623   0.00080586   0.00081929   0.00083649   0.00085739   0.00088192   0.00091001   0.00094156   0.00097649   0.00101469   0.00105606   0.00110050   0.00114790   0.00119815   0.00125115   0.00130680   0.00136500   0.00142567   0.00148872   0.00155409   0.00162169   0.00169148   0.00176342   0.00183746   0.00191359   0.00199178   0.00207204   0.00215438   0.00223881   0.00232538   0.00241411   0.00250508   0.00259832   0.00269394   0.00279199   0.00289259   0.00299583   0.00310182   0.00321069   0.00332255   0.00343755   0.00355583   0.00367752   0.00380279   0.00393180   0.00406469   0.00420165   0.00434283   0.00448840   0.00463853   0.00479339   0.00495314   0.00511793   0.00528793   0.00546326   0.00564406   0.00583045   0.00602252   0.00622035   0.00642398   0.00663345   0.00684872   0.00706975   0.00729642   0.00752857   0.00776597   0.00800831   0.00825521   0.00850617   0.00876060   0.00901778   0.00927684   0.00953676   0.00979634   0.01005419   0.01030869   0.01055801   0.01080003   0.01103240   0.01125246   0.01145728   0.01164363   0.01180804   0.01194680   0.01205602   0.01213174   0.01217000   0.01216703   0.01211936   0.01202405   0.01187888   0.01168258   0.01143498   0.01113718   0.01079164   0.01040217   0.00997389   0.00951300   0.00902658   0.00852224   0.00800776   0.00749075   0.00697832   0.00647680   0.00599160   0.00552701   0.00508627   0.00467156   0.00428413   0.00392439   0.00359210   0.00328653   0.00300656   0.00275085   0.00251793   0.00230628   0.00211439   0.00194082   0.00178423   0.00164337   0.00151712   0.00140446   0.00130449   0.00121639   0.00113947   0.00107309   0.00101669   0.00096978   0.00093192   0.00090272   0.00088183   0.00086894   0.00086377   0.00086607   0.00087560   0.00089218   0.00091560   0.00094571   0.00098236   0.00102541   0.00107475   0.00113027   0.00119187   0.00125947   0.00133301   0.00141242   0.00149764   0.00158862   0.00168533   0.00178773   0.00189578   0.00200944   0.00212869   0.00225349   0.00238379   0.00251956   0.00266074   0.00280726   0.00295906   0.00311603   0.00327807   0.00344506   0.00361685   0.00379325   0.00397407   0.00415908   0.00434800   0.00454054   0.00473637   0.00493510   0.00513632   0.00533957   0.00554434   0.00575010   0.00595623   0.00616213   0.00636710   0.00657043   0.00677137   0.00696914   0.00716291   0.00735186   0.00753511   0.00771182   0.00788109   0.00804208   0.00819391   0.00833577   0.00846684   0.00858638   0.00869367   0.00878806   0.00886896   0.00893588   0.00898838   0.00902612   0.00904887   0.00905647  
 0.00079451   0.00079658   0.00080280   0.00081314   0.00082756   0.00084599   0.00086838   0.00089464   0.00092467   0.00095837   0.00099563   0.00103632   0.00108032   0.00112750   0.00117773   0.00123090   0.00128686   0.00134550   0.00140670   0.00147037   0.00153638   0.00160466   0.00167513   0.00174771   0.00182234   0.00189899   0.00197761   0.00205818   0.00214069   0.00222515   0.00231156   0.00239996   0.00249039   0.00258288   0.00267751   0.00277435   0.00287347   0.00297497   0.00307894   0.00318549   0.00329475   0.00340683   0.00352186   0.00363998   0.00376134   0.00388607   0.00401433   0.00414628   0.00428206   0.00442184   0.00456576   0.00471399   0.00486668   0.00502397   0.00518600   0.00535290   0.00552480   0.00570179   0.00588397   0.00607141   0.00626414   0.00646218   0.00666552   0.00687409   0.00708780   0.00730648   0.00752993   0.00775785   0.00798988   0.00822557   0.00846438   0.00870564   0.00894855   0.00919219   0.00943547   0.00967712   0.00991570   0.01014955   0.01037679   0.01059530   0.01080272   0.01099644   0.01117359   0.01133108   0.01146561   0.01157369   0.01165175   0.01169620   0.01170354   0.01167050   0.01159419   0.01147228   0.01130322   0.01108633   0.01082203   0.01051193   0.01015886   0.00976688   0.00934117   0.00888783   0.00841366   0.00792586   0.00743167   0.00693808   0.00645153   0.00597772   0.00552139   0.00508627   0.00467510   0.00428963   0.00393076   0.00359864   0.00329284   0.00301247   0.00275635   0.00252307   0.00231114   0.00211906   0.00194533   0.00178857   0.00164745   0.00152080   0.00140755   0.00130673   0.00121751   0.00113915   0.00107099   0.00101246   0.00096308   0.00092240   0.00089006   0.00086571   0.00084906   0.00083986   0.00083788   0.00084291   0.00085478   0.00087333   0.00089843   0.00092994   0.00096776   0.00101180   0.00106197   0.00111821   0.00118047   0.00124868   0.00132282   0.00140285   0.00148875   0.00158051   0.00167811   0.00178154   0.00189080   0.00200589   0.00212679   0.00225351   0.00238603   0.00252432   0.00266838   0.00281815   0.00297358   0.00313462   0.00330117   0.00347313   0.00365038   0.00383274   0.00402004   0.00421205   0.00440852   0.00460915   0.00481361   0.00502151   0.00523244   0.00544590   0.00566139   0.00587832   0.00609608   0.00631398   0.00653131   0.00674729   0.00696110   0.00717189   0.00737877   0.00758081   0.00777708   0.00796660   0.00814841   0.00832154   0.00848503   0.00863796   0.00877941   0.00890853   0.00902453   0.00912666   0.00921425   0.00928674   0.00934364   0.00938456   0.00940922   0.00941747  
 0.00080019   0.00080245   0.00080921   0.00082044   0.00083610   0.00085611   0.00088038   0.00090881   0.00094129   0.00097769   0.00101786   0.00106165   0.00110892   0.00115951   0.00121325   0.00126999   0.00132958   0.00139186   0.00145671   0.00152398   0.00159355   0.00166530   0.00173915   0.00181500   0.00189278   0.00197242   0.00205389   0.00213714   0.00222216   0.00230894   0.00239750   0.00248785   0.00258003   0.00267409   0.00277007   0.00286806   0.00296812   0.00307035   0.00317484   0.00328170   0.00339105   0.00350300   0.00361768   0.00373522   0.00385577   0.00397945   0.00410641   0.00423680   0.00437077   0.00450845   0.00464999   0.00479554   0.00494522   0.00509917   0.00525751   0.00542034   0.00558777   0.00575987   0.00593670   0.00611830   0.00630468   0.00649582   0.00669166   0.00689210   0.00709700   0.00730615   0.00751929   0.00773609   0.00795612   0.00817888   0.00840376   0.00863005   0.00885690   0.00908332   0.00930818   0.00953018   0.00974783   0.00995944   0.01016315   0.01035685   0.01053823   0.01070475   0.01085367   0.01098206   0.01108683   0.01116478   0.01121269   0.01122736   0.01120577   0.01114515   0.01104319   0.01089815   0.01070904   0.01047576   0.01019921   0.00988137   0.00952537   0.00913536   0.00871648   0.00827464   0.00781626   0.00734806   0.00687669   0.00640852   0.00594933   0.00550416   0.00507717   0.00467156   0.00428963   0.00393276   0.00360155   0.00329596   0.00301541   0.00275893   0.00252527   0.00231302   0.00212070   0.00194683   0.00178997   0.00164876   0.00152197   0.00140844   0.00130719   0.00121731   0.00113801   0.00106863   0.00100856   0.00095731   0.00091442   0.00087954   0.00085233   0.00083251   0.00081984   0.00081412   0.00081518   0.00082285   0.00083700   0.00085753   0.00088434   0.00091734   0.00095648   0.00100169   0.00105294   0.00111020   0.00117344   0.00124266   0.00131785   0.00139902   0.00148618   0.00157935   0.00167855   0.00178381   0.00189516   0.00201262   0.00213623   0.00226602   0.00240200   0.00254419   0.00269260   0.00284722   0.00300804   0.00317502   0.00334810   0.00352721   0.00371224   0.00390306   0.00409951   0.00430137   0.00450841   0.00472033   0.00493681   0.00515746   0.00538185   0.00560947   0.00583979   0.00607219   0.00630600   0.00654050   0.00677490   0.00700834   0.00723994   0.00746874   0.00769374   0.00791391   0.00812818   0.00833545   0.00853463   0.00872460   0.00890427   0.00907256   0.00922843   0.00937088   0.00949898   0.00961187   0.00970878   0.00978903   0.00985206   0.00989740   0.00992474   0.00993388  
 0.00080556   0.00080805   0.00081550   0.00082789   0.00084513   0.00086715   0.00089384   0.00092506   0.00096066   0.00100048   0.00104434   0.00109206   0.00114345   0.00119830   0.00125641   0.00131760   0.00138168   0.00144844   0.00151773   0.00158938   0.00166323   0.00173915   0.00181701   0.00189670   0.00197813   0.00206123   0.00214594   0.00223221   0.00232001   0.00240933   0.00250017   0.00259256   0.00268651   0.00278209   0.00287933   0.00297831   0.00307911   0.00318181   0.00328652   0.00339333   0.00350236   0.00361372   0.00372755   0.00384397   0.00396310   0.00408509   0.00421008   0.00433819   0.00446957   0.00460435   0.00474265   0.00488462   0.00503035   0.00517998   0.00533359   0.00549127   0.00565310   0.00581913   0.00598939   0.00616389   0.00634260   0.00652547   0.00671241   0.00690327   0.00709787   0.00729596   0.00749722   0.00770129   0.00790769   0.00811587   0.00832518   0.00853486   0.00874401   0.00895162   0.00915652   0.00935739   0.00955273   0.00974088   0.00991998   0.01008798   0.01024265   0.01038157   0.01050217   0.01060171   0.01067737   0.01072625   0.01074549   0.01073233   0.01068419   0.01059884   0.01047448   0.01030993   0.01010471   0.00985919   0.00957465   0.00925338   0.00889864   0.00851461   0.00810628   0.00767926   0.00723956   0.00679335   0.00634669   0.00590531   0.00547434   0.00505823   0.00466058   0.00428413   0.00393076   0.00360155   0.00329689   0.00301656   0.00275989   0.00252586   0.00231320   0.00212053   0.00194640   0.00178937   0.00164806   0.00152117   0.00140753   0.00130606   0.00121582   0.00113597   0.00106579   0.00100465   0.00095203   0.00090747   0.00087059   0.00084106   0.00081861   0.00080302   0.00079409   0.00079167   0.00079562   0.00080584   0.00082224   0.00084476   0.00087334   0.00090795   0.00094855   0.00099515   0.00104774   0.00110632   0.00117093   0.00124158   0.00131832   0.00140119   0.00149024   0.00158554   0.00168714   0.00179511   0.00190952   0.00203045   0.00215796   0.00229213   0.00243302   0.00258069   0.00273519   0.00289655   0.00306480   0.00323995   0.00342199   0.00361086   0.00380652   0.00400884   0.00421771   0.00443294   0.00465430   0.00488153   0.00511431   0.00535223   0.00559487   0.00584171   0.00609216   0.00634557   0.00660123   0.00685834   0.00711602   0.00737332   0.00762925   0.00788271   0.00813257   0.00837764   0.00861668   0.00884843   0.00907158   0.00928483   0.00948689   0.00967647   0.00985234   0.01001331   0.01015825   0.01028612   0.01039601   0.01048708   0.01055864   0.01061016   0.01064124   0.01065162  
 0.00081059   0.00081338   0.00082175   0.00083565   0.00085498   0.00087963   0.00090946   0.00094431   0.00098396   0.00102822   0.00107685   0.00112961   0.00118625   0.00124653   0.00131019   0.00137697   0.00144665   0.00151899   0.00159376   0.00167076   0.00174981   0.00183073   0.00191337   0.00199759   0.00208328   0.00217036   0.00225873   0.00234836   0.00243919   0.00253122   0.00262445   0.00271888   0.00281455   0.00291151   0.00300980   0.00310951   0.00321071   0.00331348   0.00341794   0.00352418   0.00363232   0.00374248   0.00385479   0.00396936   0.00408632   0.00420582   0.00432797   0.00445292   0.00458078   0.00471168   0.00484574   0.00498306   0.00512377   0.00526794   0.00541566   0.00556699   0.00572198   0.00588066   0.00604303   0.00620908   0.00637874   0.00655192   0.00672850   0.00690830   0.00709109   0.00727659   0.00746444   0.00765423   0.00784545   0.00803751   0.00822973   0.00842130   0.00861132   0.00879873   0.00898238   0.00916093   0.00933291   0.00949669   0.00965047   0.00979228   0.00992001   0.01003139   0.01012403   0.01019544   0.01024307   0.01026436   0.01025683   0.01021812   0.01014614   0.01003912   0.00989577   0.00971537   0.00949790   0.00924410   0.00895558   0.00863479   0.00828505   0.00791046   0.00751579   0.00710628   0.00668749   0.00626503   0.00584436   0.00543056   0.00502818   0.00464109   0.00427238   0.00392439   0.00359864   0.00329596   0.00301656   0.00276011   0.00252587   0.00231281   0.00211967   0.00194512   0.00178776   0.00164621   0.00151917   0.00140539   0.00130378   0.00121332   0.00113313   0.00106244   0.00100059   0.00094700   0.00090119   0.00086278   0.00083141   0.00080683   0.00078880   0.00077715   0.00077172   0.00077242   0.00077915   0.00079185   0.00081048   0.00083502   0.00086545   0.00090180   0.00094406   0.00099228   0.00104649   0.00110676   0.00117314   0.00124572   0.00132456   0.00140976   0.00150142   0.00159965   0.00170455   0.00181625   0.00193487   0.00206052   0.00219334   0.00233344   0.00248095   0.00263598   0.00279864   0.00296903   0.00314722   0.00333328   0.00352725   0.00372915   0.00393897   0.00415665   0.00438210   0.00461518   0.00485571   0.00510345   0.00535808   0.00561923   0.00588645   0.00615920   0.00643688   0.00671879   0.00700413   0.00729203   0.00758150   0.00787147   0.00816078   0.00844818   0.00873233   0.00901183   0.00928522   0.00955095   0.00980749   0.01005323   0.01028661   0.01050603   0.01070998   0.01089698   0.01106563   0.01121465   0.01134284   0.01144921   0.01153286   0.01159312   0.01162948   0.01164163  
 0.00081529   0.00081850   0.00082810   0.00084402   0.00086615   0.00089433   0.00092837   0.00096804   0.00101309   0.00106321   0.00111812   0.00117749   0.00124099   0.00130831   0.00137910   0.00145305   0.00152984   0.00160918   0.00169080   0.00177443   0.00185983   0.00194680   0.00203514   0.00212471   0.00221535   0.00230695   0.00239944   0.00249274   0.00258682   0.00268165   0.00277724   0.00287359   0.00297076   0.00306879   0.00316773   0.00326768   0.00336872   0.00347094   0.00357445   0.00367937   0.00378581   0.00389390   0.00400376   0.00411552   0.00422931   0.00434527   0.00446351   0.00458416   0.00470735   0.00483318   0.00496177   0.00509321   0.00522760   0.00536501   0.00550549   0.00564911   0.00579587   0.00594579   0.00609885   0.00625498   0.00641411   0.00657612   0.00674084   0.00690806   0.00707753   0.00724892   0.00742185   0.00759587   0.00777044   0.00794495   0.00811868   0.00829082   0.00846046   0.00862653   0.00878788   0.00894322   0.00909110   0.00922995   0.00935806   0.00947358   0.00957454   0.00965884   0.00972430   0.00976870   0.00978977   0.00978531   0.00975320   0.00969151   0.00959856   0.00947305   0.00931412   0.00912147   0.00889544   0.00863708   0.00834820   0.00803135   0.00768983   0.00732757   0.00694906   0.00655915   0.00616289   0.00576534   0.00537136   0.00498544   0.00461156   0.00425306   0.00391259   0.00359210   0.00329284   0.00301541   0.00275989   0.00252587   0.00231259   0.00211901   0.00194394   0.00178608   0.00164411   0.00151674   0.00140271   0.00130089   0.00121023   0.00112978   0.00105874   0.00099638   0.00094210   0.00089539   0.00085581   0.00082302   0.00079672   0.00077670   0.00076276   0.00075478   0.00075266   0.00075632   0.00076573   0.00078087   0.00080173   0.00082835   0.00086074   0.00089898   0.00094312   0.00099323   0.00104942   0.00111177   0.00118040   0.00125544   0.00133702   0.00142529   0.00152039   0.00162249   0.00173176   0.00184838   0.00197254   0.00210442   0.00224421   0.00239212   0.00254834   0.00271305   0.00288644   0.00306869   0.00325995   0.00346039   0.00367010   0.00388921   0.00411776   0.00435579   0.00460327   0.00486015   0.00512628   0.00540149   0.00568549   0.00597793   0.00627839   0.00658632   0.00690108   0.00722192   0.00754797   0.00787825   0.00821163   0.00854689   0.00888266   0.00921745   0.00954967   0.00987761   0.01019945   0.01051333   0.01081728   0.01110932   0.01138743   0.01164962   0.01189390   0.01211838   0.01232124   0.01250080   0.01265551   0.01278404   0.01288524   0.01295819   0.01300223   0.01301696  
 0.00081966   0.00082344   0.00083475   0.00085349   0.00087950   0.00091257   0.00095241   0.00099872   0.00105113   0.00110924   0.00117265   0.00124091   0.00131359   0.00139024   0.00147042   0.00155371   0.00163969   0.00172800   0.00181827   0.00191017   0.00200341   0.00209772   0.00219289   0.00228872   0.00238505   0.00248175   0.00257873   0.00267592   0.00277329   0.00287081   0.00296851   0.00306641   0.00316456   0.00326303   0.00336189   0.00346125   0.00356121   0.00366188   0.00376339   0.00386585   0.00396941   0.00407418   0.00418032   0.00428795   0.00439721   0.00450823   0.00462114   0.00473606   0.00485310   0.00497238   0.00509399   0.00521803   0.00534456   0.00547365   0.00560535   0.00573968   0.00587664   0.00601621   0.00615836   0.00630299   0.00645000   0.00659925   0.00675053   0.00690362   0.00705823   0.00721400   0.00737053   0.00752734   0.00768388   0.00783951   0.00799352   0.00814508   0.00829327   0.00843708   0.00857536   0.00870686   0.00883021   0.00894391   0.00904636   0.00913585   0.00921056   0.00926859   0.00930802   0.00932686   0.00932316   0.00929506   0.00924080   0.00915884   0.00904790   0.00890708   0.00873590   0.00853442   0.00830327   0.00804372   0.00775769   0.00744776   0.00711713   0.00676952   0.00640909   0.00604026   0.00566758   0.00529557   0.00492851   0.00457034   0.00422449   0.00389385   0.00358066   0.00328653   0.00301247   0.00275893   0.00252586   0.00231281   0.00211901   0.00194347   0.00178505   0.00164252   0.00151464   0.00140019   0.00129802   0.00120705   0.00112632   0.00105496   0.00099220   0.00093740   0.00089000   0.00084954   0.00081564   0.00078798   0.00076634   0.00075052   0.00074039   0.00073585   0.00073684   0.00074334   0.00075536   0.00077290   0.00079603   0.00082481   0.00085931   0.00089964   0.00094591   0.00099824   0.00105679   0.00112170   0.00119313   0.00127129   0.00135635   0.00144853   0.00154805   0.00165514   0.00177005   0.00189303   0.00202436   0.00216430   0.00231314   0.00247118   0.00263871   0.00281601   0.00300339   0.00320114   0.00340953   0.00362882   0.00385927   0.00410109   0.00435448   0.00461957   0.00489648   0.00518524   0.00548583   0.00579815   0.00612202   0.00645715   0.00680315   0.00715950   0.00752555   0.00790051   0.00828343   0.00867321   0.00906856   0.00946803   0.00986999   0.01027264   0.01067400   0.01107193   0.01146414   0.01184821   0.01222161   0.01258171   0.01292586   0.01325138   0.01355561   0.01383596   0.01408996   0.01431529   0.01450983   0.01467171   0.01479934   0.01489144   0.01494707   0.01496568  
 0.00082370   0.00082832   0.00084211   0.00086493   0.00089655   0.00093665   0.00098483   0.00104061   0.00110349   0.00117288   0.00124820   0.00132883   0.00141415   0.00150354   0.00159640   0.00169217   0.00179028   0.00189025   0.00199161   0.00209394   0.00219689   0.00230013   0.00240339   0.00250647   0.00260918   0.00271140   0.00281303   0.00291402   0.00301436   0.00311405   0.00321314   0.00331168   0.00340976   0.00350748   0.00360495   0.00370230   0.00379966   0.00389718   0.00399501   0.00409330   0.00419219   0.00429185   0.00439242   0.00449406   0.00459690   0.00470110   0.00480676   0.00491404   0.00502303   0.00513385   0.00524658   0.00536132   0.00547811   0.00559702   0.00571806   0.00584125   0.00596658   0.00609400   0.00622344   0.00635482   0.00648798   0.00662276   0.00675895   0.00689628   0.00703444   0.00717307   0.00731174   0.00744996   0.00758716   0.00772271   0.00785588   0.00798587   0.00811179   0.00823263   0.00834730   0.00845462   0.00855329   0.00864192   0.00871904   0.00878307   0.00883238   0.00886530   0.00888011   0.00887513   0.00884868   0.00879924   0.00872538   0.00862593   0.00849997   0.00834695   0.00816670   0.00795958   0.00772641   0.00746864   0.00718822   0.00688769   0.00657010   0.00623891   0.00589792   0.00555112   0.00520258   0.00485627   0.00451594   0.00418501   0.00386644   0.00356267   0.00327560   0.00300656   0.00275635   0.00252527   0.00231320   0.00211967   0.00194394   0.00178505   0.00164193   0.00151343   0.00139841   0.00129573   0.00120432   0.00112320   0.00105146   0.00098831   0.00093305   0.00088510   0.00084393   0.00080915   0.00078041   0.00075746   0.00074008   0.00072815   0.00072155   0.00072025   0.00072421   0.00073346   0.00074803   0.00076800   0.00079346   0.00082452   0.00086131   0.00090397   0.00095269   0.00100763   0.00106900   0.00113701   0.00121191   0.00129394   0.00138338   0.00148050   0.00158562   0.00169906   0.00182116   0.00195227   0.00209279   0.00224309   0.00240359   0.00257471   0.00275688   0.00295055   0.00315617   0.00337420   0.00360508   0.00384926   0.00410717   0.00437924   0.00466584   0.00496731   0.00528397   0.00561606   0.00596373   0.00632707   0.00670607   0.00710058   0.00751032   0.00793488   0.00837364   0.00882581   0.00929040   0.00976617   0.01025167   0.01074518   0.01124470   0.01174800   0.01225256   0.01275562   0.01325413   0.01374487   0.01422438   0.01468906   0.01513518   0.01555896   0.01595660   0.01632438   0.01665870   0.01695616   0.01721363   0.01742834   0.01759791   0.01772045   0.01779453   0.01781932  
 0.00082741   0.00083330   0.00085091   0.00087999   0.00092017   0.00097097   0.00103174   0.00110177   0.00118025   0.00126633   0.00135911   0.00145767   0.00156110   0.00166852   0.00177907   0.00189196   0.00200645   0.00212186   0.00223761   0.00235317   0.00246810   0.00258203   0.00269466   0.00280578   0.00291522   0.00302287   0.00312868   0.00323265   0.00333481   0.00343524   0.00353404   0.00363133   0.00372726   0.00382199   0.00391570   0.00400856   0.00410078   0.00419253   0.00428402   0.00437543   0.00446695   0.00455878   0.00465107   0.00474401   0.00483777   0.00493248   0.00502829   0.00512534   0.00522374   0.00532359   0.00542499   0.00552801   0.00563270   0.00573910   0.00584723   0.00595707   0.00606860   0.00618176   0.00629645   0.00641257   0.00652996   0.00664841   0.00676771   0.00688757   0.00700766   0.00712760   0.00724696   0.00736524   0.00748187   0.00759622   0.00770759   0.00781519   0.00791815   0.00801553   0.00810630   0.00818935   0.00826346   0.00832739   0.00837977   0.00841921   0.00844426   0.00845345   0.00844532   0.00841843   0.00837142   0.00830304   0.00821220   0.00809803   0.00795994   0.00779766   0.00761130   0.00740141   0.00716900   0.00691555   0.00664304   0.00635391   0.00605100   0.00573748   0.00541680   0.00509252   0.00476822   0.00444738   0.00413325   0.00382877   0.00353647   0.00325841   0.00299617   0.00275085   0.00252307   0.00231302   0.00212053   0.00194512   0.00178608   0.00164252   0.00151343   0.00139777   0.00129446   0.00120248   0.00112084   0.00104862   0.00098502   0.00092929   0.00088082   0.00083905   0.00080353   0.00077391   0.00074988   0.00073122   0.00071778   0.00070945   0.00070617   0.00070793   0.00071474   0.00072667   0.00074380   0.00076624   0.00079413   0.00082764   0.00086694   0.00091225   0.00096378   0.00102179   0.00108655   0.00115834   0.00123749   0.00132432   0.00141921   0.00152253   0.00163471   0.00175617   0.00188740   0.00202889   0.00218116   0.00234476   0.00252028   0.00270833   0.00290955   0.00312460   0.00335416   0.00359894   0.00385965   0.00413703   0.00443181   0.00474471   0.00507645   0.00542771   0.00579915   0.00619136   0.00660485   0.00704007   0.00749732   0.00797679   0.00847849   0.00900224   0.00954763   0.01011401   0.01070041   0.01130556   0.01192784   0.01256524   0.01321533   0.01387528   0.01454180   0.01521117   0.01587922   0.01654139   0.01719273   0.01782794   0.01844149   0.01902764   0.01958058   0.02009450   0.02056375   0.02098292   0.02134700   0.02165150   0.02189255   0.02206705   0.02217268   0.02220805  
 0.00083079   0.00083881   0.00086272   0.00090214   0.00095642   0.00102469   0.00110591   0.00119887   0.00130221   0.00141456   0.00153444   0.00166044   0.00179113   0.00192519   0.00206136   0.00219849   0.00233558   0.00247174   0.00260620   0.00273834   0.00286766   0.00299378   0.00311643   0.00323545   0.00335074   0.00346230   0.00357020   0.00367456   0.00377553   0.00387331   0.00396814   0.00406026   0.00414993   0.00423744   0.00432305   0.00440704   0.00448970   0.00457127   0.00465204   0.00473225   0.00481213   0.00489192   0.00497184   0.00505208   0.00513283   0.00521425   0.00529651   0.00537975   0.00546408   0.00554960   0.00563641   0.00572457   0.00581412   0.00590508   0.00599746   0.00609124   0.00618636   0.00628275   0.00638030   0.00647887   0.00657829   0.00667834   0.00677879   0.00687932   0.00697962   0.00707927   0.00717786   0.00727487   0.00736975   0.00746189   0.00755060   0.00763512   0.00771465   0.00778828   0.00785506   0.00791396   0.00796390   0.00800371   0.00803221   0.00804815   0.00805029   0.00803735   0.00800811   0.00796138   0.00789606   0.00781119   0.00770595   0.00757976   0.00743228   0.00726348   0.00707369   0.00686360   0.00663431   0.00638734   0.00612460   0.00584838   0.00556131   0.00526627   0.00496633   0.00466463   0.00436431   0.00406838   0.00377965   0.00350060   0.00323338   0.00297973   0.00274095   0.00251793   0.00231114   0.00212070   0.00194640   0.00178776   0.00164411   0.00151464   0.00139841   0.00129446   0.00120183   0.00111957   0.00104677   0.00098263   0.00092638   0.00087736   0.00083501   0.00079884   0.00076845   0.00074352   0.00072379   0.00070908   0.00069928   0.00069431   0.00069416   0.00069884   0.00070843   0.00072301   0.00074272   0.00076772   0.00079820   0.00083438   0.00087649   0.00092481   0.00097964   0.00104128   0.00111011   0.00118650   0.00127086   0.00136363   0.00146530   0.00157639   0.00169745   0.00182908   0.00197191   0.00212664   0.00229400   0.00247477   0.00266978   0.00287993   0.00310614   0.00334941   0.00361078   0.00389136   0.00419227   0.00451472   0.00485993   0.00522915   0.00562367   0.00604478   0.00649375   0.00697185   0.00748028   0.00802018   0.00859256   0.00919832   0.00983814   0.01051249   0.01122155   0.01196515   0.01274271   0.01355320   0.01439503   0.01526604   0.01616337   0.01708345   0.01802194   0.01897369   0.01993272   0.02089224   0.02184466   0.02278165   0.02369427   0.02457305   0.02540819   0.02618972   0.02690778   0.02755278   0.02811576   0.02858855   0.02896409   0.02923663   0.02940190   0.02945728  
 0.00083385   0.00084580   0.00088139   0.00093984   0.00101990   0.00111989   0.00123781   0.00137135   0.00151806   0.00167541   0.00184084   0.00201190   0.00218627   0.00236181   0.00253662   0.00270906   0.00287774   0.00304152   0.00319954   0.00335115   0.00349592   0.00363362   0.00376417   0.00388764   0.00400421   0.00411415   0.00421780   0.00431557   0.00440789   0.00449522   0.00457802   0.00465677   0.00473194   0.00480398   0.00487334   0.00494043   0.00500567   0.00506941   0.00513202   0.00519383   0.00525514   0.00531623   0.00537736   0.00543874   0.00550061   0.00556313   0.00562647   0.00569077   0.00575615   0.00582270   0.00589049   0.00595958   0.00602998   0.00610172   0.00617476   0.00624905   0.00632454   0.00640111   0.00647863   0.00655695   0.00663587   0.00671516   0.00679455   0.00687374   0.00695238   0.00703006   0.00710636   0.00718078   0.00725277   0.00732174   0.00738703   0.00744793   0.00750367   0.00755343   0.00759633   0.00763143   0.00765774   0.00767425   0.00767991   0.00767364   0.00765437   0.00762104   0.00757263   0.00750819   0.00742686   0.00732791   0.00721078   0.00707511   0.00692079   0.00674797   0.00655713   0.00634905   0.00612489   0.00588612   0.00563458   0.00537237   0.00510189   0.00482572   0.00454657   0.00426719   0.00399029   0.00371845   0.00345407   0.00319927   0.00295583   0.00272519   0.00250844   0.00230628   0.00211906   0.00194683   0.00178937   0.00164621   0.00151674   0.00140019   0.00129573   0.00120248   0.00111957   0.00104613   0.00098136   0.00092452   0.00087492   0.00083198   0.00079518   0.00076409   0.00073836   0.00071770   0.00070192   0.00069086   0.00068444   0.00068264   0.00068547   0.00069299   0.00070530   0.00072256   0.00074493   0.00077263   0.00080591   0.00084504   0.00089033   0.00094213   0.00100082   0.00106680   0.00114054   0.00122253   0.00131330   0.00141344   0.00152358   0.00164443   0.00177671   0.00192125   0.00207893   0.00225070   0.00243760   0.00264073   0.00286132   0.00310065   0.00336014   0.00364129   0.00394572   0.00427516   0.00463145   0.00501657   0.00543261   0.00588175   0.00636631   0.00688870   0.00745142   0.00805703   0.00870814   0.00940738   0.01015732   0.01096047   0.01181920   0.01273563   0.01371159   0.01474849   0.01584720   0.01700793   0.01823007   0.01951205   0.02085115   0.02224336   0.02368320   0.02516358   0.02667568   0.02820888   0.02975069   0.03128682   0.03280126   0.03427651   0.03569384   0.03703371   0.03827620   0.03940164   0.04039114   0.04122732   0.04189486   0.04238116   0.04267682   0.04277603  
 0.00083659   0.00085720   0.00091840   0.00101831   0.00115394   0.00132133   0.00151584   0.00173234   0.00196549   0.00220997   0.00246071   0.00271306   0.00296286   0.00320661   0.00344141   0.00366502   0.00387581   0.00407269   0.00425508   0.00442280   0.00457605   0.00471526   0.00484111   0.00495441   0.00505607   0.00514708   0.00522843   0.00530114   0.00536618   0.00542449   0.00547699   0.00552451   0.00556783   0.00560768   0.00564473   0.00567958   0.00571278   0.00574482   0.00577614   0.00580714   0.00583817   0.00586954   0.00590150   0.00593431   0.00596815   0.00600320   0.00603959   0.00607743   0.00611680   0.00615778   0.00620038   0.00624463   0.00629050   0.00633796   0.00638695   0.00643738   0.00648914   0.00654209   0.00659607   0.00665087   0.00670629   0.00676205   0.00681788   0.00687343   0.00692836   0.00698225   0.00703467   0.00708512   0.00713308   0.00717796   0.00721915   0.00725598   0.00728773   0.00731364   0.00733291   0.00734469   0.00734812   0.00734230   0.00732632   0.00729925   0.00726020   0.00720829   0.00714271   0.00706269   0.00696759   0.00685690   0.00673026   0.00658749   0.00642865   0.00625403   0.00606420   0.00586001   0.00564259   0.00541338   0.00517406   0.00492658   0.00467308   0.00441583   0.00415720   0.00389957   0.00364528   0.00339652   0.00315532   0.00292344   0.00270237   0.00249331   0.00229713   0.00211439   0.00194533   0.00178997   0.00164806   0.00151917   0.00140271   0.00129802   0.00120432   0.00112084   0.00104677   0.00098136   0.00092388   0.00087366   0.00083010   0.00079266   0.00076089   0.00073442   0.00071293   0.00069620   0.00068406   0.00067639   0.00067316   0.00067436   0.00068007   0.00069038   0.00070543   0.00072543   0.00075059   0.00078120   0.00081755   0.00086000   0.00090894   0.00096480   0.00102807   0.00109926   0.00117896   0.00126781   0.00136651   0.00147583   0.00159661   0.00172978   0.00187636   0.00203746   0.00221431   0.00240825   0.00262076   0.00285347   0.00310815   0.00338677   0.00369146   0.00402458   0.00438869   0.00478662   0.00522144   0.00569651   0.00621547   0.00678230   0.00740129   0.00807708   0.00881465   0.00961935   0.01049686   0.01145318   0.01249462   0.01362772   0.01485919   0.01619580   0.01764426   0.01921104   0.02090213   0.02272280   0.02467727   0.02676829   0.02899676   0.03136119   0.03385715   0.03647677   0.03920809   0.04203461   0.04493479   0.04788175   0.05084317   0.05378139   0.05665391   0.05941414   0.06201264   0.06439859   0.06652173   0.06833439   0.06979367   0.07086357   0.07151684   0.07173652  
 0.00083901   0.00088538   0.00102221   0.00124296   0.00153732   0.00189221   0.00229279   0.00272355   0.00316943   0.00361657   0.00405297   0.00446886   0.00485678   0.00521158   0.00553016   0.00581123   0.00605492   0.00626253   0.00643612   0.00657834   0.00669211   0.00678053   0.00684665   0.00689347   0.00692377   0.00694017   0.00694503   0.00694047   0.00692839   0.00691046   0.00688814   0.00686269   0.00683521   0.00680664   0.00677776   0.00674924   0.00672167   0.00669549   0.00667111   0.00664883   0.00662892   0.00661156   0.00659692   0.00658511   0.00657620   0.00657024   0.00656725   0.00656721   0.00657010   0.00657586   0.00658441   0.00659568   0.00660953   0.00662585   0.00664449   0.00666527   0.00668800   0.00671249   0.00673850   0.00676577   0.00679403   0.00682297   0.00685226   0.00688155   0.00691044   0.00693850   0.00696530   0.00699033   0.00701307   0.00703297   0.00704942   0.00706179   0.00706942   0.00707160   0.00706762   0.00705672   0.00703812   0.00701105   0.00697472   0.00692836   0.00687121   0.00680258   0.00672180   0.00662830   0.00652161   0.00640138   0.00626743   0.00611971   0.00595842   0.00578393   0.00559686   0.00539809   0.00518869   0.00497003   0.00474363   0.00451125   0.00427477   0.00403620   0.00379757   0.00356093   0.00332825   0.00310140   0.00288207   0.00267172   0.00247158   0.00228264   0.00210557   0.00194082   0.00178857   0.00164876   0.00152117   0.00140539   0.00130089   0.00120705   0.00112320   0.00104862   0.00098263   0.00092452   0.00087366   0.00082946   0.00079137   0.00075894   0.00073176   0.00070950   0.00069192   0.00067880   0.00067004   0.00066556   0.00066535   0.00066946   0.00067799   0.00069108   0.00070894   0.00073179   0.00075995   0.00079373   0.00083352   0.00087976   0.00093294   0.00099360   0.00106233   0.00113983   0.00122683   0.00132416   0.00143274   0.00155359   0.00168784   0.00183675   0.00200172   0.00218431   0.00238625   0.00260949   0.00285618   0.00312875   0.00342988   0.00376262   0.00413033   0.00453681   0.00498631   0.00548360   0.00603400   0.00664352   0.00731886   0.00806754   0.00889801   0.00981970   0.01084315   0.01198013   0.01324378   0.01464865   0.01621088   0.01794825   0.01988029   0.02202825   0.02441512   0.02706549   0.03000536   0.03326169   0.03686191   0.04083307   0.04520071   0.04998742   0.05521095   0.06088193   0.06700117   0.07355654   0.08051965   0.08784246   0.09545422   0.10325897   0.11113438   0.11893220   0.12648095   0.13359113   0.14006311   0.14569734   0.15030630   0.15372705   0.15583312   0.15654430  
 0.00084112   0.00102972   0.00157851   0.00243903   0.00353825   0.00478865   0.00609957   0.00738761   0.00858448   0.00964119   0.01052880   0.01123629   0.01176685   0.01213357   0.01235546   0.01245419   0.01245164   0.01236844   0.01222301   0.01203127   0.01180655   0.01155976   0.01129966   0.01103314   0.01076555   0.01050094   0.01024234   0.00999194   0.00975128   0.00952140   0.00930292   0.00909618   0.00890129   0.00871817   0.00854664   0.00838641   0.00823715   0.00809847   0.00796995   0.00785118   0.00774171   0.00764113   0.00754901   0.00746493   0.00738849   0.00731928   0.00725693   0.00720105   0.00715129   0.00710728   0.00706868   0.00703514   0.00700632   0.00698189   0.00696150   0.00694482   0.00693150   0.00692119   0.00691354   0.00690819   0.00690475   0.00690283   0.00690202   0.00690191   0.00690205   0.00690196   0.00690118   0.00689918   0.00689543   0.00688938   0.00688043   0.00686800   0.00685143   0.00683010   0.00680332   0.00677043   0.00673075   0.00668358   0.00662826   0.00656414   0.00649060   0.00640706   0.00631301   0.00620803   0.00609179   0.00596408   0.00582481   0.00567408   0.00551213   0.00533941   0.00515655   0.00496440   0.00476398   0.00455652   0.00434342   0.00412622   0.00390657   0.00368618   0.00346683   0.00325022   0.00303804   0.00283183   0.00263299   0.00244273   0.00226206   0.00209175   0.00193237   0.00178423   0.00164745   0.00152197   0.00140753   0.00130378   0.00121023   0.00112632   0.00105146   0.00098502   0.00092638   0.00087492   0.00083010   0.00079137   0.00075828   0.00073041   0.00070743   0.00068905   0.00067506   0.00066532   0.00065973   0.00065827   0.00066098   0.00066793   0.00067928   0.00069521   0.00071598   0.00074190   0.00077331   0.00081063   0.00085433   0.00090496   0.00096312   0.00102950   0.00110486   0.00119006   0.00128607   0.00139397   0.00151498   0.00165047   0.00180198   0.00197124   0.00216024   0.00237117   0.00260658   0.00286931   0.00316263   0.00349026   0.00385643   0.00426600   0.00472454   0.00523845   0.00581509   0.00646297   0.00719192   0.00801331   0.00894036   0.00998844   0.01117546   0.01252234   0.01405355   0.01579775   0.01778862   0.02006571   0.02267559   0.02567310   0.02912287   0.03310107   0.03769742   0.04301739   0.04918474   0.05634405   0.06466336   0.07433642   0.08558420   0.09865507   0.11382239   0.13137856   0.15162338   0.17484493   0.20129079   0.23112797   0.26439138   0.30092330   0.34031015   0.38182765   0.42440923   0.46665359   0.50688338   0.54325729   0.57392527   0.59720506   0.61175268   0.61670160  
 0.00084293   0.00130614   0.00274214   0.00529067   0.00918194   0.01471244   0.02216117   0.03158739   0.04248176   0.05343325   0.06228821   0.06714087   0.06746849   0.06423110   0.05898920   0.05307173   0.04729534   0.04204643   0.03744850   0.03349280   0.03011556   0.02723724   0.02478026   0.02267580   0.02086542   0.01930059   0.01794139   0.01675515   0.01571512   0.01479931   0.01398965   0.01327114   0.01263135   0.01205986   0.01154794   0.01108821   0.01067440   0.01030118   0.00996398   0.00965884   0.00938237   0.00913161   0.00890397   0.00869719   0.00850928   0.00833847   0.00818318   0.00804203   0.00791376   0.00779722   0.00769139   0.00759534   0.00750820   0.00742917   0.00735750   0.00729252   0.00723355   0.00717997   0.00713118   0.00708661   0.00704567   0.00700783   0.00697252   0.00693921   0.00690734   0.00687636   0.00684571   0.00681484   0.00678316   0.00675009   0.00671505   0.00667742   0.00663659   0.00659196   0.00654288   0.00648875   0.00642894   0.00636286   0.00628992   0.00620956   0.00612127   0.00602459   0.00591912   0.00580454   0.00568063   0.00554728   0.00540449   0.00525241   0.00509134   0.00492174   0.00474423   0.00455961   0.00436882   0.00417295   0.00397325   0.00377106   0.00356780   0.00336495   0.00316397   0.00296633   0.00277342   0.00258650   0.00240674   0.00223512   0.00207245   0.00191935   0.00177624   0.00164337   0.00152080   0.00140844   0.00130606   0.00121332   0.00112978   0.00105496   0.00098831   0.00092929   0.00087736   0.00083198   0.00079266   0.00075894   0.00073041   0.00070673   0.00068761   0.00067282   0.00066219   0.00065561   0.00065304   0.00065450   0.00066006   0.00066985   0.00068406   0.00070295   0.00072683   0.00075606   0.00079109   0.00083242   0.00088064   0.00093643   0.00100053   0.00107381   0.00115725   0.00125197   0.00135923   0.00148046   0.00161730   0.00177163   0.00194558   0.00214161   0.00236255   0.00261166   0.00289270   0.00321005   0.00356880   0.00397490   0.00443532   0.00495823   0.00555333   0.00623206   0.00700805   0.00789760   0.00892026   0.01009961   0.01146425   0.01304900   0.01489654   0.01705950   0.01960312   0.02260888   0.02617919   0.03044376   0.03556810   0.04176517   0.04931130   0.05856818   0.07001362   0.08428455   0.10223785   0.12503600   0.15426769   0.19211468   0.24157490   0.30673829   0.39306682   0.50751033   0.65801945   0.85154106   1.08915438   1.35793603   1.62389712   1.83734152   1.95703500   1.97513046   1.91678787   1.81889684   1.71186197   1.61423214   1.53507354   1.47789568   1.44360194   1.43219650  
 0.00084444   0.00091417   0.00112843   0.00150310   0.00206696   0.00286578   0.00396907   0.00548151   0.00756174   0.01045423   0.01454418   0.02045415   0.02921500   0.04256025   0.06336415   0.09591172   0.14405902   0.20159944   0.23806019   0.22509658   0.18143594   0.13760696   0.10423365   0.08066972   0.06412810   0.05230678   0.04364947   0.03715003   0.03215717   0.02824202   0.02511585   0.02257967   0.02049328   0.01875578   0.01729318   0.01605022   0.01498502   0.01406532   0.01326596   0.01256709   0.01195285   0.01141044   0.01092944   0.01050130   0.01011892   0.00977636   0.00946864   0.00919153   0.00894143   0.00871524   0.00851027   0.00832419   0.00815495   0.00800076   0.00786000   0.00773125   0.00761322   0.00750472   0.00740470   0.00731215   0.00722617   0.00714589   0.00707051   0.00699924   0.00693136   0.00686614   0.00680290   0.00674096   0.00667965   0.00661833   0.00655634   0.00649306   0.00642786   0.00636011   0.00628921   0.00621456   0.00613559   0.00605174   0.00596250   0.00586737   0.00576592   0.00565776   0.00554257   0.00542010   0.00529022   0.00515286   0.00500809   0.00485608   0.00469716   0.00453176   0.00436047   0.00418401   0.00400323   0.00381909   0.00363267   0.00344512   0.00325765   0.00307150   0.00288790   0.00270807   0.00253314   0.00236415   0.00220205   0.00204762   0.00190150   0.00176419   0.00163601   0.00151712   0.00140755   0.00130719   0.00121582   0.00113313   0.00105874   0.00099220   0.00093305   0.00088082   0.00083501   0.00079518   0.00076089   0.00073176   0.00070743   0.00068761   0.00067207   0.00066063   0.00065315   0.00064959   0.00064994   0.00065425   0.00066265   0.00067533   0.00069252   0.00071455   0.00074179   0.00077470   0.00081382   0.00085978   0.00091330   0.00097522   0.00104648   0.00112820   0.00122164   0.00132826   0.00144974   0.00158801   0.00174532   0.00192430   0.00212798   0.00235993   0.00262434   0.00292615   0.00327123   0.00366652   0.00412037   0.00464280   0.00524589   0.00594437   0.00675623   0.00770363   0.00881405   0.01012183   0.01167025   0.01351433   0.01572473   0.01839309   0.02163975   0.02562467   0.03056344   0.03675119   0.04459875   0.05468879   0.06786501   0.08537721   0.10912362   0.14206591   0.18895535   0.25761542   0.36115366   0.52131417   0.77094831   1.14217484   1.59772254   1.91263517   1.84143072   1.50343785   1.15011824   0.87866056   0.68747500   0.55431035   0.46021972   0.39233399   0.34235214   0.30493055   0.27657972   0.25497853   0.23855675   0.22623975   0.21729063   0.21121169   0.20768312   0.20652611  
 0.00084567   0.00086862   0.00093852   0.00105853   0.00123424   0.00147410   0.00179021   0.00219948   0.00272531   0.00340027   0.00427011   0.00540005   0.00688485   0.00886551   0.01155768   0.01530204   0.02065740   0.02858097   0.04079474   0.06056247   0.09435605   0.15499463   0.26271239   0.41009955   0.46319832   0.35624137   0.23555969   0.15737043   0.11072191   0.08205579   0.06352789   0.05095535   0.04205716   0.03553263   0.03060474   0.02678894   0.02377134   0.02134168   0.01935496   0.01770855   0.01632818   0.01515897   0.01415967   0.01329874   0.01255174   0.01189946   0.01132663   0.01082096   0.01037249   0.00997303   0.00961582   0.00929519   0.00900640   0.00874541   0.00850879   0.00829355   0.00809714   0.00791730   0.00775206   0.00759966   0.00745853   0.00732726   0.00720458   0.00708930   0.00698036   0.00687674   0.00677753   0.00668182   0.00658881   0.00649769   0.00640772   0.00631816   0.00622834   0.00613758   0.00604525   0.00595075   0.00585351   0.00575298   0.00564868   0.00554015   0.00542699   0.00530885   0.00518548   0.00505666   0.00492229   0.00478234   0.00463690   0.00448613   0.00433036   0.00416997   0.00400550   0.00383759   0.00366696   0.00349447   0.00332101   0.00314756   0.00297514   0.00280477   0.00263747   0.00247422   0.00231596   0.00216352   0.00201766   0.00187900   0.00174805   0.00162517   0.00151060   0.00140446   0.00130673   0.00121731   0.00113597   0.00106244   0.00099638   0.00093740   0.00088510   0.00083905   0.00079884   0.00076409   0.00073442   0.00070950   0.00068905   0.00067282   0.00066063   0.00065234   0.00064787   0.00064722   0.00065042   0.00065758   0.00066888   0.00068455   0.00070491   0.00073033   0.00076130   0.00079837   0.00084221   0.00089359   0.00095340   0.00102271   0.00110274   0.00119490   0.00130087   0.00142257   0.00156229   0.00172270   0.00190697   0.00211883   0.00236277   0.00264414   0.00296938   0.00334630   0.00378443   0.00429545   0.00489380   0.00559747   0.00642904   0.00741718   0.00859856   0.01002065   0.01174565   0.01385610   0.01646321   0.01971916   0.02383615   0.02911607   0.03599853   0.04514073   0.05755520   0.07485681   0.09972555   0.13681569   0.19462911   0.28952012   0.45413660   0.75112347   1.25687812   1.81098247   1.77979450   1.26797561   0.83368512   0.56690715   0.40748212   0.30824075   0.24326612   0.19872982   0.16699899   0.14366042   0.12604365   0.11246513   0.10182468   0.09338077   0.08662026   0.08118013   0.07679892   0.07328586   0.07050060   0.06833983   0.06672819   0.06561222   0.06495624   0.06473981  
 0.00084661   0.00085762   0.00089102   0.00094788   0.00103010   0.00114046   0.00128284   0.00146246   0.00168622   0.00196324   0.00230559   0.00272931   0.00325593   0.00391473   0.00474611   0.00580688   0.00717852   0.00898087   0.01139513   0.01470457   0.01936941   0.02617256   0.03652070   0.05311197   0.08153311   0.13434002   0.24120595   0.45915853   0.73039077   0.63771599   0.37874652   0.22391378   0.14412266   0.10037533   0.07433245   0.05769082   0.04643263   0.03846076   0.03260394   0.02816919   0.02472610   0.02199611   0.01979252   0.01798636   0.01648617   0.01522561   0.01415556   0.01323898   0.01244753   0.01175915   0.01115649   0.01062572   0.01015568   0.00973729   0.00936307   0.00902685   0.00872342   0.00844841   0.00819809   0.00796926   0.00775917   0.00756540   0.00738585   0.00721864   0.00706213   0.00691481   0.00677534   0.00664249   0.00651515   0.00639228   0.00627294   0.00615624   0.00604136   0.00592753   0.00581404   0.00570022   0.00558548   0.00546923   0.00535098   0.00523026   0.00510669   0.00497993   0.00484972   0.00471588   0.00457828   0.00443692   0.00429186   0.00414326   0.00399138   0.00383657   0.00367930   0.00352009   0.00335957   0.00319845   0.00303747   0.00287746   0.00271923   0.00256363   0.00241148   0.00226358   0.00212067   0.00198342   0.00185242   0.00172815   0.00161100   0.00150124   0.00139905   0.00130449   0.00121751   0.00113801   0.00106579   0.00100059   0.00094210   0.00089000   0.00084393   0.00080353   0.00076845   0.00073836   0.00071293   0.00069192   0.00067506   0.00066219   0.00065315   0.00064787   0.00064632   0.00064852   0.00065457   0.00066463   0.00067893   0.00069778   0.00072156   0.00075075   0.00078593   0.00082779   0.00087714   0.00093495   0.00100236   0.00108071   0.00117159   0.00127686   0.00139875   0.00153988   0.00170342   0.00189316   0.00211366   0.00237050   0.00267046   0.00302191   0.00343525   0.00392345   0.00450292   0.00519456   0.00602528   0.00703019   0.00825563   0.00976369   0.01163887   0.01399831   0.01700766   0.02090668   0.02605166   0.03298842   0.04258351   0.05627129   0.07654696   0.10801592   0.15979784   0.25146415   0.42836234   0.79483433   1.46889274   1.84764649   1.27650914   0.73752462   0.45215268   0.30234620   0.21721502   0.16490595   0.13063278   0.10699771   0.09001941   0.07741547   0.06780574   0.06031726   0.05437653   0.04959437   0.04569930   0.04249738   0.03984722   0.03764398   0.03580874   0.03428147   0.03301609   0.03197704   0.03113695   0.03047481   0.02997481   0.02962542   0.02941882   0.02935045  
 0.00084728   0.00085368   0.00087306   0.00090591   0.00095307   0.00101577   0.00109571   0.00119511   0.00131685   0.00146461   0.00164310   0.00185835   0.00211812   0.00243243   0.00281441   0.00328135   0.00385642   0.00457109   0.00546879   0.00661075   0.00808516   0.01002242   0.01262122   0.01619521   0.02126071   0.02871158   0.04019317   0.05897213   0.09217189   0.15718677   0.30149260   0.64455330   1.09030639   0.78217609   0.39809042   0.22195520   0.13972921   0.09640210   0.07106814   0.05502344   0.04422078   0.03659203   0.03099605   0.02676267   0.02347756   0.02087340   0.01877137   0.01704810   0.01561620   0.01441231   0.01338954   0.01251254   0.01175424   0.01109362   0.01051409   0.01000245   0.00954804   0.00914219   0.00877776   0.00844881   0.00815037   0.00787826   0.00762890   0.00739921   0.00718655   0.00698861   0.00680336   0.00662901   0.00646396   0.00630681   0.00615627   0.00601118   0.00587051   0.00573330   0.00559870   0.00546592   0.00533426   0.00520307   0.00507180   0.00493994   0.00480707   0.00467282   0.00453691   0.00439913   0.00425934   0.00411751   0.00397365   0.00382788   0.00368042   0.00353153   0.00338160   0.00323106   0.00308041   0.00293024   0.00278114   0.00263378   0.00248882   0.00234694   0.00220878   0.00207498   0.00194611   0.00182271   0.00170522   0.00159400   0.00148936   0.00139149   0.00130049   0.00121639   0.00113915   0.00106863   0.00100465   0.00094700   0.00089539   0.00084954   0.00080915   0.00077391   0.00074352   0.00071770   0.00069620   0.00067880   0.00066532   0.00065561   0.00064959   0.00064722   0.00064852   0.00065357   0.00066252   0.00067559   0.00069308   0.00071537   0.00074294   0.00077637   0.00081639   0.00086383   0.00091974   0.00098531   0.00106202   0.00115159   0.00125611   0.00137809   0.00152055   0.00168717   0.00188244   0.00211191   0.00238242   0.00270253   0.00308305   0.00353772   0.00408421   0.00474555   0.00555208   0.00654439   0.00777768   0.00932830   0.01130416   0.01386120   0.01723103   0.02176831   0.02803635   0.03696921   0.05019826   0.07075902   0.10475906   0.16573705   0.28737796   0.56267236   1.20697333   1.83695995   1.18580450   0.60574033   0.34493855   0.22095737   0.15446037   0.11504441   0.08982592   0.07271850   0.06057140   0.05162780   0.04484706   0.03958133   0.03541023   0.03205124   0.02930877   0.02704390   0.02515574   0.02356961   0.02222929   0.02109184   0.02012406   0.01930002   0.01859929   0.01800567   0.01750631   0.01709096   0.01675152   0.01648164   0.01627645   0.01613234   0.01604684   0.01601850  
 0.00084768   0.00085188   0.00086454   0.00088594   0.00091653   0.00095696   0.00100810   0.00107112   0.00114745   0.00123895   0.00134791   0.00147720   0.00163041   0.00181205   0.00202781   0.00228495   0.00259275   0.00296328   0.00341235   0.00396094   0.00463739   0.00548053   0.00654468   0.00790743   0.00968249   0.01204141   0.01525199   0.01974966   0.02627773   0.03618334   0.05209695   0.07966593   0.13259318   0.24967149   0.55737258   1.29942230   1.24668303   0.56447525   0.28038419   0.16435691   0.10833789   0.07741127   0.05858931   0.04627917   0.03777496   0.03164318   0.02706792   0.02355717   0.02079985   0.01859134   0.01679248   0.01530586   0.01406160   0.01300844   0.01210809   0.01133141   0.01065591   0.01006397   0.00954164   0.00907769   0.00866305   0.00829026   0.00795316   0.00764663   0.00736632   0.00710859   0.00687028   0.00664872   0.00644155   0.00624674   0.00606252   0.00588730   0.00571969   0.00555845   0.00540250   0.00525084   0.00510262   0.00495705   0.00481347   0.00467128   0.00452999   0.00438915   0.00424844   0.00410758   0.00396639   0.00382477   0.00368269   0.00354021   0.00339745   0.00325462   0.00311199   0.00296990   0.00282874   0.00268896   0.00255104   0.00241548   0.00228281   0.00215354   0.00202820   0.00190725   0.00179115   0.00168030   0.00157502   0.00147560   0.00138224   0.00129506   0.00121414   0.00113947   0.00107099   0.00100856   0.00095203   0.00090119   0.00085581   0.00081564   0.00078041   0.00074988   0.00072379   0.00070192   0.00068406   0.00067004   0.00065973   0.00065304   0.00064994   0.00065042   0.00065457   0.00066252   0.00067448   0.00069074   0.00071168   0.00073777   0.00076961   0.00080792   0.00085359   0.00090768   0.00097148   0.00104656   0.00113480   0.00123849   0.00136044   0.00150407   0.00167363   0.00187439   0.00211297   0.00239774   0.00273939   0.00315175   0.00365290   0.00426682   0.00502577   0.00597391   0.00717288   0.00871054   0.01071531   0.01338031   0.01700595   0.02207837   0.02942269   0.04052334   0.05825145   0.08869483   0.14638571   0.27165359   0.59484047   1.42867724   1.61907872   0.75493528   0.36751692   0.21206217   0.13839786   0.09827806   0.07409760   0.05839666   0.04761088   0.03987009   0.03411794   0.02972133   0.02628198   0.02353905   0.02131581   0.01948899   0.01797044   0.01669575   0.01561693   0.01469767   0.01391004   0.01323234   0.01264747   0.01214184   0.01170458   0.01132690   0.01100171   0.01072323   0.01048677   0.01028852   0.01012542   0.00999503   0.00989547   0.00982533   0.00978362   0.00976979  
 0.00084783   0.00085081   0.00085979   0.00087493   0.00089650   0.00092489   0.00096061   0.00100433   0.00105691   0.00111938   0.00119304   0.00127946   0.00138061   0.00149887   0.00163721   0.00179930   0.00198973   0.00221424   0.00248017   0.00279685   0.00317639   0.00363465   0.00419267   0.00487883   0.00573201   0.00680660   0.00818036   0.00996733   0.01233977   0.01556723   0.02008921   0.02665937   0.03665249   0.05277964   0.08095430   0.13592432   0.26174033   0.62126828   1.67607345   1.51345102   0.59245875   0.28003483   0.16103019   0.10513108   0.07467926   0.05628538   0.04431228   0.03606776   0.03013714   0.02571970   0.02233451   0.01967840   0.01755243   0.01582153   0.01439133   0.01319420   0.01218060   0.01131353   0.01056491   0.00991304   0.00934095   0.00883521   0.00838502   0.00798166   0.00761798   0.00728807   0.00698699   0.00671063   0.00645547   0.00621854   0.00599728   0.00578947   0.00559322   0.00540684   0.00522890   0.00505810   0.00489336   0.00473368   0.00457823   0.00442626   0.00427716   0.00413039   0.00398551   0.00384218   0.00370014   0.00355919   0.00341924   0.00328026   0.00314229   0.00300545   0.00286991   0.00273590   0.00260372   0.00247367   0.00234613   0.00222146   0.00210006   0.00198231   0.00186861   0.00175931   0.00165473   0.00155518   0.00146088   0.00137204   0.00128878   0.00121120   0.00113931   0.00107309   0.00101246   0.00095731   0.00090747   0.00086278   0.00082302   0.00078798   0.00075746   0.00073122   0.00070908   0.00069086   0.00067639   0.00066556   0.00065827   0.00065450   0.00065425   0.00065758   0.00066463   0.00067559   0.00069074   0.00071046   0.00073520   0.00076558   0.00080231   0.00084632   0.00089869   0.00096079   0.00103427   0.00112114   0.00122392   0.00134568   0.00149028   0.00166253   0.00186857   0.00211621   0.00241555   0.00277982   0.00322655   0.00377935   0.00447052   0.00534517   0.00646760   0.00793188   0.00987960   0.01253125   0.01624427   0.02162703   0.02977847   0.04283799   0.06539164   0.10860682   0.20477586   0.46964047   1.30019787   1.56003025   0.62626479   0.28563081   0.16050269   0.10338331   0.07285466   0.05465253   0.04291299   0.03488429   0.02913948   0.02487909   0.02162681   0.01908434   0.01705696   0.01541311   0.01406122   0.01293591   0.01198945   0.01118636   0.01049975   0.00990897   0.00939795   0.00895401   0.00856708   0.00822904   0.00793333   0.00767460   0.00744845   0.00725128   0.00708009   0.00693243   0.00680626   0.00669991   0.00661202   0.00654150   0.00648749   0.00644936   0.00642665   0.00641911  
 0.00084774   0.00084998   0.00085674   0.00086812   0.00088429   0.00090551   0.00093210   0.00096450   0.00100323   0.00104896   0.00110248   0.00116477   0.00123700   0.00132061   0.00141732   0.00152926   0.00165901   0.00180976   0.00198544   0.00219099   0.00243259   0.00271809   0.00305758   0.00346412   0.00395489   0.00455278   0.00528879   0.00620568   0.00736360   0.00884924   0.01079095   0.01338480   0.01694176   0.02197757   0.02939560   0.04088962   0.05992440   0.09445233   0.16584802   0.34589587   0.95127990   2.54061854   1.24029930   0.45822771   0.22622126   0.13467853   0.09003618   0.06501273   0.04957236   0.03935759   0.03223438   0.02705837   0.02317106   0.02017153   0.01780413   0.01589951   0.01434172   0.01304918   0.01196306   0.01104004   0.01024761   0.00956099   0.00896095   0.00843243   0.00796344   0.00754434   0.00716732   0.00682597   0.00651497   0.00622991   0.00596706   0.00572330   0.00549593   0.00528269   0.00508160   0.00489098   0.00470936   0.00453549   0.00436827   0.00420677   0.00405020   0.00389786   0.00374920   0.00360374   0.00346113   0.00332107   0.00318336   0.00304789   0.00291460   0.00278351   0.00265470   0.00252828   0.00240444   0.00228338   0.00216536   0.00205063   0.00193946   0.00183214   0.00172893   0.00163009   0.00153584   0.00144639   0.00136190   0.00128249   0.00120825   0.00113922   0.00107538   0.00101669   0.00096308   0.00091442   0.00087059   0.00083141   0.00079672   0.00076634   0.00074008   0.00071778   0.00069928   0.00068444   0.00067316   0.00066535   0.00066098   0.00066006   0.00066265   0.00066888   0.00067893   0.00069308   0.00071168   0.00073520   0.00076424   0.00079952   0.00084198   0.00089273   0.00095319   0.00102509   0.00111057   0.00121233   0.00133372   0.00147901   0.00165362   0.00186455   0.00212094   0.00243482   0.00282235   0.00330549   0.00391475   0.00469330   0.00570380   0.00703969   0.00884499   0.01135023   0.01494207   0.02030661   0.02875078   0.04300170   0.06948339   0.12608566   0.27589469   0.80658086   1.78403861   0.72103892   0.28286903   0.14625436   0.08976479   0.06133347   0.04503856   0.03481616   0.02796586   0.02313949   0.01960314   0.01692925   0.01485485   0.01321083   0.01188431   0.01079755   0.00989554   0.00913842   0.00849675   0.00794837   0.00747631   0.00706744   0.00671144   0.00640009   0.00612684   0.00588634   0.00567427   0.00548705   0.00532174   0.00517588   0.00504743   0.00493470   0.00483625   0.00475089   0.00467762   0.00461563   0.00456423   0.00452288   0.00449114   0.00446870   0.00445532   0.00445088  
 0.00084741   0.00084918   0.00085451   0.00086347   0.00087618   0.00089282   0.00091361   0.00093884   0.00096887   0.00100416   0.00104522   0.00109271   0.00114740   0.00121021   0.00128225   0.00136486   0.00145965   0.00156856   0.00169398   0.00183880   0.00200660   0.00220182   0.00243002   0.00269822   0.00301535   0.00339298   0.00384614   0.00439479   0.00506572   0.00589557   0.00693544   0.00825817   0.00997033   0.01223252   0.01529539   0.01956685   0.02574531   0.03510399   0.05015706   0.07641729   0.12783313   0.24774973   0.61869166   2.20502577   2.26639377   0.67748788   0.28914841   0.15889796   0.10110597   0.07059529   0.05252735   0.04092662   0.03301888   0.02737463   0.02319631   0.02001020   0.01752030   0.01553377   0.01392050   0.01259007   0.01147795   0.01053709   0.00973250   0.00903766   0.00843219   0.00790019   0.00742910   0.00700889   0.00663144   0.00629016   0.00597959   0.00569523   0.00543332   0.00519068   0.00496464   0.00475293   0.00455362   0.00436505   0.00418580   0.00401466   0.00385062   0.00369278   0.00354042   0.00339291   0.00324977   0.00311057   0.00297501   0.00284286   0.00271396   0.00258823   0.00246562   0.00234618   0.00222997   0.00211709   0.00200769   0.00190192   0.00179995   0.00170196   0.00160812   0.00151859   0.00143353   0.00135305   0.00127725   0.00120621   0.00113995   0.00107848   0.00102178   0.00096978   0.00092240   0.00087954   0.00084106   0.00080683   0.00077670   0.00075052   0.00072815   0.00070945   0.00069431   0.00068264   0.00067436   0.00066946   0.00066793   0.00066985   0.00067533   0.00068455   0.00069778   0.00071537   0.00073777   0.00076558   0.00079952   0.00084053   0.00088976   0.00094865   0.00101899   0.00110305   0.00120367   0.00132449   0.00147014   0.00164666   0.00186194   0.00212648   0.00245443   0.00286523   0.00338605   0.00405576   0.00493139   0.00609918   0.00769411   0.00993650   0.01320470   0.01819038   0.02626319   0.04043450   0.06834368   0.13379100   0.33727303   1.21386435   1.27034699   0.38328321   0.16497077   0.09144284   0.05868554   0.04132239   0.03100040   0.02434867   0.01979888   0.01654126   0.01412308   0.01227489   0.01082801   0.00967236   0.00873353   0.00795972   0.00731393   0.00676916   0.00630527   0.00590703   0.00556272   0.00526320   0.00500126   0.00477114   0.00456820   0.00438868   0.00422949   0.00408807   0.00396231   0.00385045   0.00375099   0.00366271   0.00358453   0.00351558   0.00345510   0.00340247   0.00335714   0.00331867   0.00328670   0.00326092   0.00324111   0.00322709   0.00321872   0.00321594  
 0.00084686   0.00084831   0.00085267   0.00085999   0.00087037   0.00088392   0.00090081   0.00092126   0.00094551   0.00097389   0.00100677   0.00104460   0.00108793   0.00113738   0.00119373   0.00125787   0.00133089   0.00141406   0.00150894   0.00161739   0.00174168   0.00188456   0.00204943   0.00224048   0.00246296   0.00272344   0.00303031   0.00339433   0.00382952   0.00435435   0.00499356   0.00578082   0.00676291   0.00800612   0.00960693   0.01170979   0.01453850   0.01845418   0.02406890   0.03248509   0.04584725   0.06876951   0.11264452   0.21178171   0.50644176   1.86789455   3.28259904   0.84430599   0.32476425   0.16959015   0.10473285   0.07168718   0.05257306   0.04050479   0.03238142   0.02664007   0.02242338   0.01922881   0.01674579   0.01477377   0.01317850   0.01186726   0.01077429   0.00985188   0.00906468   0.00838607   0.00779562   0.00727747   0.00681914   0.00641069   0.00604410   0.00571286   0.00541166   0.00513608   0.00488246   0.00464773   0.00442931   0.00422502   0.00403303   0.00385176   0.00367989   0.00351629   0.00336001   0.00321026   0.00306636   0.00292777   0.00279404   0.00266483   0.00253986   0.00241894   0.00230192   0.00218874   0.00207937   0.00197380   0.00187208   0.00177428   0.00168047   0.00159074   0.00150518   0.00142387   0.00134689   0.00127431   0.00120616   0.00114247   0.00108323   0.00102843   0.00097802   0.00093192   0.00089006   0.00085233   0.00081861   0.00078880   0.00076276   0.00074039   0.00072155   0.00070617   0.00069416   0.00068547   0.00068007   0.00067799   0.00067928   0.00068406   0.00069252   0.00070491   0.00072156   0.00074294   0.00076961   0.00080231   0.00084198   0.00088976   0.00094713   0.00101595   0.00109854   0.00119792   0.00131792   0.00146357   0.00164145   0.00186035   0.00213215   0.00247321   0.00290654   0.00346518   0.00419788   0.00517884   0.00652511   0.00842964   0.01122777   0.01554228   0.02263240   0.03534849   0.06124118   0.12555191   0.34956890   1.45582514   0.88736976   0.25767555   0.11536876   0.06567048   0.04288106   0.03055562   0.02312185   0.01827956   0.01493985   0.01253283   0.01073643   0.00935728   0.00827343   0.00740483   0.00669706   0.00611210   0.00562267   0.00520877   0.00485549   0.00455149   0.00428802   0.00405825   0.00385677   0.00367927   0.00352226   0.00338289   0.00325884   0.00314817   0.00304927   0.00296080   0.00288164   0.00281081   0.00274752   0.00269107   0.00264087   0.00259643   0.00255732   0.00252318   0.00249371   0.00246864   0.00244777   0.00243091   0.00241794   0.00240875   0.00240326   0.00240144  
 0.00084610   0.00084732   0.00085099   0.00085717   0.00086590   0.00087729   0.00089145   0.00090856   0.00092879   0.00095239   0.00097963   0.00101085   0.00104645   0.00108688   0.00113269   0.00118454   0.00124317   0.00130951   0.00138461   0.00146977   0.00156651   0.00167667   0.00180251   0.00194673   0.00211268   0.00230447   0.00252726   0.00278750   0.00309340   0.00345550   0.00388751   0.00440748   0.00503956   0.00581661   0.00678421   0.00800697   0.00957883   0.01164036   0.01440932   0.01823700   0.02371889   0.03192812   0.04495476   0.06730678   0.11016868   0.20757777   0.50260063   1.98990015   3.78179655   0.84464606   0.31536617   0.16293705   0.10002064   0.06816233   0.04980528   0.03824624   0.03048178   0.02500335   0.02098545   0.01794519   0.01558456   0.01371145   0.01219735   0.01095364   0.00991752   0.00904347   0.00829781   0.00765517   0.00709613   0.00660561   0.00617178   0.00578520   0.00543828   0.00512489   0.00484000   0.00457945   0.00433981   0.00411821   0.00391224   0.00371989   0.00353944   0.00336946   0.00320874   0.00305624   0.00291112   0.00277265   0.00264024   0.00251340   0.00239174   0.00227495   0.00216279   0.00205508   0.00195168   0.00185251   0.00175752   0.00166669   0.00158001   0.00149749   0.00141916   0.00134502   0.00127510   0.00120940   0.00114792   0.00109064   0.00103753   0.00098855   0.00094364   0.00090272   0.00086571   0.00083251   0.00080302   0.00077715   0.00075478   0.00073585   0.00072025   0.00070793   0.00069884   0.00069299   0.00069038   0.00069108   0.00069521   0.00070295   0.00071455   0.00073033   0.00075075   0.00077637   0.00080792   0.00084632   0.00089273   0.00094865   0.00101595   0.00109704   0.00119504   0.00131400   0.00145923   0.00163785   0.00185947   0.00213732   0.00248999   0.00294421   0.00353939   0.00433550   0.00542718   0.00697046   0.00923667   0.01273035   0.01847361   0.02878847   0.04986883   0.10274200   0.29313357   1.39887418   0.78476175   0.21135060   0.09306824   0.05265146   0.03427407   0.02437797   0.01842527   0.01455479   0.01188889   0.00996945   0.00853806   0.00743980   0.00657708   0.00588591   0.00532281   0.00485743   0.00446802   0.00413862   0.00385736   0.00361519   0.00340515   0.00322181   0.00306087   0.00291889   0.00279308   0.00268120   0.00258138   0.00249209   0.00241204   0.00234016   0.00227555   0.00221745   0.00216519   0.00211824   0.00207611   0.00203840   0.00200475   0.00197488   0.00194852   0.00192545   0.00190550   0.00188850   0.00187432   0.00186286   0.00185403   0.00184777   0.00184403   0.00184279  
 0.00084513   0.00084618   0.00084936   0.00085469   0.00086223   0.00087205   0.00088424   0.00089893   0.00091627   0.00093644   0.00095966   0.00098618   0.00101630   0.00105037   0.00108881   0.00113210   0.00118080   0.00123559   0.00129724   0.00136667   0.00144500   0.00153352   0.00163380   0.00174772   0.00187755   0.00202607   0.00219667   0.00239357   0.00262198   0.00288852   0.00320154   0.00357182   0.00401337   0.00454469   0.00519056   0.00598480   0.00697441   0.00822627   0.00983799   0.01195635   0.01481006   0.01877084   0.02447466   0.03308146   0.04688684   0.07095323   0.11825862   0.23043660   0.60048747   2.84662305   3.18567404   0.68079336   0.26793589   0.14242559   0.08884951   0.06114182   0.04494861   0.03464941   0.02767995   0.02273479   0.01909207   0.01632603   0.01417221   0.01245914   0.01107163   0.00992995   0.00897740   0.00817279   0.00748555   0.00689264   0.00637637   0.00592302   0.00552177   0.00516401   0.00484284   0.00455263   0.00428881   0.00404758   0.00382583   0.00362093   0.00343072   0.00325336   0.00308732   0.00293130   0.00278421   0.00264514   0.00251333   0.00238813   0.00226902   0.00215557   0.00204743   0.00194430   0.00184596   0.00175225   0.00166302   0.00157816   0.00149761   0.00142129   0.00134917   0.00128121   0.00121736   0.00115759   0.00110186   0.00105011   0.00100231   0.00095837   0.00091824   0.00088183   0.00084906   0.00081984   0.00079409   0.00077172   0.00075266   0.00073684   0.00072421   0.00071474   0.00070843   0.00070530   0.00070543   0.00070894   0.00071598   0.00072683   0.00074179   0.00076130   0.00078593   0.00081639   0.00085359   0.00089869   0.00095319   0.00101899   0.00109854   0.00119504   0.00131269   0.00145708   0.00163574   0.00185903   0.00214144   0.00250368   0.00297618   0.00360493   0.00446203   0.00566540   0.00741811   0.01009326   0.01443539   0.02210290   0.03740123   0.07438846   0.20008625   0.99211785   0.94009769   0.21039926   0.08568547   0.04666933   0.02971379   0.02083012   0.01558400   0.01221798   0.00992278   0.00828326   0.00706837   0.00614109   0.00541583   0.00483690   0.00436669   0.00397908   0.00365543   0.00338215   0.00314914   0.00294875   0.00277508   0.00262357   0.00249060   0.00237329   0.00226930   0.00217676   0.00209411   0.00202007   0.00195357   0.00189372   0.00183977   0.00179109   0.00174712   0.00170741   0.00167156   0.00163924   0.00161014   0.00158401   0.00156065   0.00153985   0.00152146   0.00150534   0.00149137   0.00147945   0.00146950   0.00146144   0.00145524   0.00145083   0.00144820   0.00144732  
 0.00084396   0.00084490   0.00084770   0.00085241   0.00085905   0.00086770   0.00087842   0.00089132   0.00090652   0.00092415   0.00094440   0.00096747   0.00099359   0.00102303   0.00105613   0.00109325   0.00113483   0.00118139   0.00123351   0.00129190   0.00135738   0.00143092   0.00151366   0.00160697   0.00171250   0.00183221   0.00196848   0.00212423   0.00230302   0.00250928   0.00274853   0.00302773   0.00335575   0.00374403   0.00420752   0.00476600   0.00544613   0.00628443   0.00733202   0.00866213   0.01038252   0.01265691   0.01574347   0.02006805   0.02637291   0.03604435   0.05191374   0.08050354   0.13964698   0.29287182   0.89893679   5.51327518   1.83290354   0.46993125   0.20613787   0.11576573   0.07455209   0.05234632   0.03900512   0.03035054   0.02440696   0.02014140   0.01697081   0.01454563   0.01264579   0.01112709   0.00989173   0.00887149   0.00801755   0.00729422   0.00667490   0.00613944   0.00567233   0.00526148   0.00489736   0.00457236   0.00428035   0.00401636   0.00377631   0.00355684   0.00335520   0.00316904   0.00299646   0.00283581   0.00268576   0.00254514   0.00241301   0.00228855   0.00217110   0.00206008   0.00195502   0.00185555   0.00176132   0.00167209   0.00158763   0.00150777   0.00143235   0.00136125   0.00129438   0.00123163   0.00117293   0.00111820   0.00106736   0.00102034   0.00097707   0.00093747   0.00090145   0.00086894   0.00083986   0.00081412   0.00079167   0.00077242   0.00075632   0.00074334   0.00073346   0.00072667   0.00072301   0.00072256   0.00072543   0.00073179   0.00074190   0.00075606   0.00077470   0.00079837   0.00082779   0.00086383   0.00090768   0.00096079   0.00102509   0.00110305   0.00119792   0.00131400   0.00145708   0.00163504   0.00185886   0.00214409   0.00251337   0.00300057   0.00365810   0.00457044   0.00588045   0.00784487   0.01096168   0.01629911   0.02648850   0.04946984   0.11850189   0.48642347   1.54177283   0.26516028   0.09118957   0.04591987   0.02796403   0.01905044   0.01397127   0.01079430   0.00866904   0.00717341   0.00607835   0.00525070   0.00460867   0.00409971   0.00368877   0.00335173   0.00307153   0.00283584   0.00263551   0.00246370   0.00231516   0.00218581   0.00207246   0.00197258   0.00188412   0.00180543   0.00173515   0.00167218   0.00161559   0.00156461   0.00151857   0.00147695   0.00143926   0.00140510   0.00137415   0.00134609   0.00132069   0.00129771   0.00127698   0.00125832   0.00124159   0.00122668   0.00121347   0.00120187   0.00119180   0.00118320   0.00117602   0.00117020   0.00116571   0.00116252   0.00116062   0.00115998  
 0.00084262   0.00084346   0.00084598   0.00085020   0.00085616   0.00086391   0.00087352   0.00088505   0.00089862   0.00091433   0.00093234   0.00095281   0.00097592   0.00100190   0.00103101   0.00106356   0.00109988   0.00114039   0.00118555   0.00123591   0.00129210   0.00135488   0.00142512   0.00150387   0.00159234   0.00169201   0.00180463   0.00193232   0.00207765   0.00224375   0.00243450   0.00265468   0.00291032   0.00320901   0.00356050   0.00397741   0.00447630   0.00507926   0.00581623   0.00672861   0.00787487   0.00933968   0.01124930   0.01379852   0.01730028   0.02228278   0.02969356   0.04136946   0.06125403   0.09909451   0.18455335   0.44455226   1.91460904   5.83421574   0.88614752   0.30088361   0.14957039   0.08972964   0.06013212   0.04333881   0.03288328   0.02592228   0.02104672   0.01749336   0.01481935   0.01275327   0.01112112   0.00980714   0.00873186   0.00783921   0.00708870   0.00645049   0.00590219   0.00542673   0.00501090   0.00464437   0.00431893   0.00402804   0.00376640   0.00352969   0.00331439   0.00311759   0.00293685   0.00277018   0.00261588   0.00247254   0.00233898   0.00221420   0.00209736   0.00198776   0.00188480   0.00178797   0.00169687   0.00161113   0.00153046   0.00145461   0.00138336   0.00131654   0.00125398   0.00119555   0.00114113   0.00109060   0.00104386   0.00100082   0.00096137   0.00092544   0.00089293   0.00086377   0.00083788   0.00081518   0.00079562   0.00077915   0.00076573   0.00075536   0.00074803   0.00074380   0.00074272   0.00074493   0.00075059   0.00075995   0.00077331   0.00079109   0.00081382   0.00084221   0.00087714   0.00091974   0.00097148   0.00103427   0.00111057   0.00120367   0.00131792   0.00145923   0.00163574   0.00185886   0.00214501   0.00251839   0.00301586   0.00369563   0.00465386   0.00605833   0.00822259   0.01178724   0.01822750   0.03157310   0.06616399   0.20343461   1.40091880   0.48162732   0.11730570   0.05113622   0.02885347   0.01875207   0.01331941   0.01005519   0.00793539   0.00647731   0.00542899   0.00464834   0.00405020   0.00358094   0.00320542   0.00289978   0.00264738   0.00243628   0.00225778   0.00210535   0.00197407   0.00186014   0.00176058   0.00167306   0.00159570   0.00152700   0.00146572   0.00141085   0.00136157   0.00131716   0.00127705   0.00124075   0.00120784   0.00117796   0.00115081   0.00112613   0.00110369   0.00108330   0.00106478   0.00104800   0.00103282   0.00101914   0.00100685   0.00099587   0.00098613   0.00097757   0.00097014   0.00096378   0.00095846   0.00095415   0.00095083   0.00094846   0.00094705   0.00094658  
 0.00084110   0.00084186   0.00084416   0.00084801   0.00085344   0.00086049   0.00086922   0.00087970   0.00089200   0.00090623   0.00092250   0.00094096   0.00096177   0.00098510   0.00101117   0.00104023   0.00107257   0.00110851   0.00114844   0.00119279   0.00124208   0.00129691   0.00135796   0.00142605   0.00150214   0.00158737   0.00168307   0.00179086   0.00191267   0.00205083   0.00220818   0.00238819   0.00259518   0.00283449   0.00311290   0.00343898   0.00382382   0.00428183   0.00483211   0.00550035   0.00632170   0.00734533   0.00864159   0.01031393   0.01251944   0.01550573   0.01968121   0.02575803   0.03506761   0.05033499   0.07786269   0.13501683   0.28472786   0.90112336   6.92551098   1.79350132   0.43707732   0.18967202   0.10586093   0.06781585   0.04737800   0.03512841   0.02719918   0.02176489   0.01787258   0.01498504   0.01278058   0.01105694   0.00968170   0.00856517   0.00764484   0.00687605   0.00622618   0.00567095   0.00519200   0.00477521   0.00440960   0.00408651   0.00379906   0.00354170   0.00330994   0.00310012   0.00290923   0.00273477   0.00257468   0.00242721   0.00229093   0.00216461   0.00204724   0.00193794   0.00183599   0.00174078   0.00165177   0.00156852   0.00149065   0.00141785   0.00134984   0.00128637   0.00122724   0.00117228   0.00112132   0.00107421   0.00103083   0.00099106   0.00095480   0.00092193   0.00089239   0.00086607   0.00084291   0.00082285   0.00080584   0.00079185   0.00078087   0.00077290   0.00076800   0.00076624   0.00076772   0.00077263   0.00078120   0.00079373   0.00081063   0.00083242   0.00085978   0.00089359   0.00093495   0.00098531   0.00104656   0.00112114   0.00121233   0.00132449   0.00146357   0.00163785   0.00185903   0.00214409   0.00251839   0.00302108   0.00371506   0.00470653   0.00618579   0.00852119   0.01250145   0.02006775   0.03708727   0.08839957   0.37614482   1.50949989   0.20451867   0.06739991   0.03338006   0.02012650   0.01361457   0.00993079   0.00763979   0.00611460   0.00504577   0.00426613   0.00367887   0.00322471   0.00286567   0.00257651   0.00233987   0.00214354   0.00197868   0.00183877   0.00171893   0.00161542   0.00152535   0.00144646   0.00137696   0.00131539   0.00126061   0.00121165   0.00116774   0.00112821   0.00109254   0.00106025   0.00103098   0.00100438   0.00098019   0.00095815   0.00093807   0.00091976   0.00090307   0.00088788   0.00087405   0.00086149   0.00085011   0.00083984   0.00083060   0.00082233   0.00081499   0.00080853   0.00080292   0.00079811   0.00079409   0.00079082   0.00078831   0.00078652   0.00078545   0.00078509  
 0.00083942   0.00084012   0.00084224   0.00084580   0.00085080   0.00085730   0.00086534   0.00087497   0.00088627   0.00089933   0.00091424   0.00093113   0.00095012   0.00097138   0.00099508   0.00102144   0.00105069   0.00108311   0.00111902   0.00115877   0.00120279   0.00125158   0.00130569   0.00136578   0.00143262   0.00150713   0.00159036   0.00168357   0.00178828   0.00190628   0.00203975   0.00219131   0.00236419   0.00256235   0.00279070   0.00305544   0.00336438   0.00372754   0.00415795   0.00467272   0.00529473   0.00605511   0.00699703   0.00818174   0.00969845   0.01168100   0.01433758   0.01800601   0.02326370   0.03116354   0.04379148   0.06576300   0.10900429   0.21250994   0.56752590   3.34770057   3.74524834   0.61931185   0.23327059   0.12155509   0.07475859   0.05081895   0.03693725   0.02816459   0.02226136   0.01809411   0.01503906   0.01272980   0.01093951   0.00952163   0.00837803   0.00744095   0.00666238   0.00600753   0.00545067   0.00497245   0.00455808   0.00419610   0.00387754   0.00359526   0.00334357   0.00311786   0.00291437   0.00273003   0.00256229   0.00240905   0.00226855   0.00213933   0.00202015   0.00190996   0.00180788   0.00171318   0.00162521   0.00154344   0.00146740   0.00139670   0.00133100   0.00127001   0.00121347   0.00116116   0.00111289   0.00106848   0.00102777   0.00099064   0.00095696   0.00092662   0.00089953   0.00087560   0.00085478   0.00083700   0.00082224   0.00081048   0.00080173   0.00079603   0.00079346   0.00079413   0.00079820   0.00080591   0.00081755   0.00083352   0.00085433   0.00088064   0.00091330   0.00095340   0.00100236   0.00106202   0.00113480   0.00122392   0.00133372   0.00147014   0.00164145   0.00185947   0.00214144   0.00251337   0.00301586   0.00371506   0.00472454   0.00625241   0.00871333   0.01303145   0.02161756   0.04246580   0.11576594   0.72091109   0.66527008   0.11670396   0.04531070   0.02413984   0.01514837   0.01050442   0.00779144   0.00606626   0.00489907   0.00407113   0.00346153   0.00299894   0.00263905   0.00235317   0.00212199   0.00193217   0.00177423   0.00164127   0.00152820   0.00143116   0.00134719   0.00127402   0.00120984   0.00115322   0.00110300   0.00105826   0.00101822   0.00098226   0.00094986   0.00092057   0.00089404   0.00086994   0.00084801   0.00082803   0.00080980   0.00079315   0.00077794   0.00076405   0.00075136   0.00073978   0.00072923   0.00071962   0.00071091   0.00070303   0.00069594   0.00068959   0.00068394   0.00067897   0.00067464   0.00067093   0.00066783   0.00066531   0.00066337   0.00066198   0.00066116   0.00066088  
 0.00083759   0.00083824   0.00084022   0.00084353   0.00084820   0.00085425   0.00086173   0.00087069   0.00088119   0.00089330   0.00090712   0.00092275   0.00094030   0.00095990   0.00098173   0.00100594   0.00103276   0.00106240   0.00109515   0.00113131   0.00117124   0.00121534   0.00126408   0.00131802   0.00137779   0.00144413   0.00151791   0.00160016   0.00169207   0.00179510   0.00191094   0.00204168   0.00218980   0.00235836   0.00255109   0.00277262   0.00302877   0.00332683   0.00367617   0.00408887   0.00458078   0.00517299   0.00589403   0.00678327   0.00789625   0.00931327   0.01115388   0.01360227   0.01695407   0.02170781   0.02875743   0.03983628   0.05867056   0.09450194   0.17568498   0.42629706   1.96638695   7.09164538   0.83341678   0.27483176   0.13498819   0.08027344   0.05337660   0.03818542   0.02876436   0.02251451   0.01815191   0.01498286   0.01260576   0.01077498   0.00933337   0.00817660   0.00723313   0.00645261   0.00579875   0.00524484   0.00477088   0.00436167   0.00400545   0.00369304   0.00341719   0.00317210   0.00295310   0.00275640   0.00257888   0.00241798   0.00227159   0.00213794   0.00201555   0.00190318   0.00179977   0.00170444   0.00161644   0.00153512   0.00145993   0.00139041   0.00132614   0.00126678   0.00121202   0.00116160   0.00111530   0.00107290   0.00103424   0.00099915   0.00096751   0.00093920   0.00091411   0.00089218   0.00087333   0.00085753   0.00084476   0.00083502   0.00082835   0.00082481   0.00082452   0.00082764   0.00083438   0.00084504   0.00086000   0.00087976   0.00090496   0.00093643   0.00097522   0.00102271   0.00108071   0.00115159   0.00123849   0.00134568   0.00147901   0.00164666   0.00186035   0.00213732   0.00250368   0.00300057   0.00369563   0.00470653   0.00625241   0.00877971   0.01331469   0.02266167   0.04686467   0.14484091   1.26009142   0.35827918   0.07985839   0.03391850   0.01884305   0.01210402   0.00851636   0.00637880   0.00500094   0.00405958   0.00338699   0.00288904   0.00250958   0.00221339   0.00197749   0.00178634   0.00162911   0.00149812   0.00138772   0.00129373   0.00121301   0.00114311   0.00108216   0.00102866   0.00098143   0.00093952   0.00090216   0.00086870   0.00083863   0.00081152   0.00078699   0.00076475   0.00074453   0.00072611   0.00070931   0.00069395   0.00067992   0.00066707   0.00065531   0.00064454   0.00063470   0.00062569   0.00061748   0.00060999   0.00060319   0.00059703   0.00059148   0.00058651   0.00058208   0.00057818   0.00057479   0.00057188   0.00056944   0.00056746   0.00056593   0.00056484   0.00056419   0.00056398  
 0.00083561   0.00083623   0.00083809   0.00084120   0.00084559   0.00085128   0.00085830   0.00086671   0.00087655   0.00088790   0.00090083   0.00091544   0.00093182   0.00095009   0.00097039   0.00099288   0.00101774   0.00104517   0.00107540   0.00110870   0.00114537   0.00118577   0.00123029   0.00127940   0.00133364   0.00139363   0.00146009   0.00153388   0.00161599   0.00170759   0.00181010   0.00192516   0.00205479   0.00220139   0.00236792   0.00255798   0.00277603   0.00302763   0.00331982   0.00366152   0.00406428   0.00454317   0.00511820   0.00581637   0.00667479   0.00774561   0.00910389   0.01086084   0.01318679   0.01635322   0.02081416   0.02737544   0.03757926   0.05468406   0.08657794   0.15658855   0.36048746   1.45356743   10.28586576   1.03437035   0.30693954   0.14431650   0.08377581   0.05484050   0.03879422   0.02897127   0.02251839   0.01804882   0.01482259   0.01241552   0.01057021   0.00912311   0.00796620   0.00702582   0.00625032   0.00560261   0.00505552   0.00458872   0.00418683   0.00383796   0.00353288   0.00326428   0.00302635   0.00281441   0.00262465   0.00245397   0.00229981   0.00216006   0.00203296   0.00191703   0.00181102   0.00171389   0.00162476   0.00154286   0.00146755   0.00139828   0.00133458   0.00127603   0.00122229   0.00117304   0.00112803   0.00108701   0.00104980   0.00101622   0.00098612   0.00095939   0.00093590   0.00091560   0.00089843   0.00088434   0.00087334   0.00086545   0.00086074   0.00085931   0.00086131   0.00086694   0.00087649   0.00089033   0.00090894   0.00093294   0.00096312   0.00100053   0.00104648   0.00110274   0.00117159   0.00125611   0.00136044   0.00149028   0.00165362   0.00186194   0.00213215   0.00248999   0.00297618   0.00365810   0.00465386   0.00618579   0.00871333   0.01331469   0.02303119   0.04937016   0.16829385   1.69868050   0.24445347   0.06192316   0.02755032   0.01564090   0.01016636   0.00720346   0.00541949   0.00426144   0.00346641   0.00289646   0.00247350   0.00215065   0.00189838   0.00169729   0.00153428   0.00140017   0.00128842   0.00119423   0.00111406   0.00104520   0.00098559   0.00093361   0.00088800   0.00084773   0.00081200   0.00078014   0.00075161   0.00072597   0.00070284   0.00068191   0.00066292   0.00064565   0.00062990   0.00061553   0.00060238   0.00059035   0.00057932   0.00056921   0.00055994   0.00055145   0.00054366   0.00053653   0.00053002   0.00052408   0.00051867   0.00051378   0.00050936   0.00050540   0.00050187   0.00049876   0.00049605   0.00049372   0.00049177   0.00049019   0.00048897   0.00048810   0.00048758   0.00048741  
 0.00083351   0.00083409   0.00083586   0.00083881   0.00084296   0.00084834   0.00085499   0.00086294   0.00087225   0.00088296   0.00089516   0.00090892   0.00092434   0.00094152   0.00096058   0.00098166   0.00100493   0.00103055   0.00105873   0.00108972   0.00112377   0.00116118   0.00120232   0.00124757   0.00129741   0.00135236   0.00141304   0.00148018   0.00155461   0.00163733   0.00172949   0.00183247   0.00194793   0.00207783   0.00222456   0.00239101   0.00258072   0.00279809   0.00304856   0.00333902   0.00367821   0.00407741   0.00455132   0.00511944   0.00580802   0.00665308   0.00770514   0.00903675   0.01075512   0.01302396   0.01610337   0.02042650   0.02675842   0.03655422   0.05286363   0.08298776   0.14816425   0.33318873   1.26972596   11.80399007   1.15602476   0.32289197   0.14823797   0.08493037   0.05511791   0.03874350   0.02878835   0.02228289   0.01779587   0.01456843   0.01216776   0.01033233   0.00889649   0.00775120   0.00682227   0.00605781   0.00542064   0.00488353   0.00442620   0.00403328   0.00369294   0.00339598   0.00313514   0.00290465   0.00269986   0.00251701   0.00235301   0.00220534   0.00207191   0.00195095   0.00184102   0.00174088   0.00164950   0.00156598   0.00148959   0.00141968   0.00135570   0.00129718   0.00124372   0.00119496   0.00115060   0.00111038   0.00107408   0.00104151   0.00101250   0.00098693   0.00096470   0.00094571   0.00092994   0.00091734   0.00090795   0.00090180   0.00089898   0.00089964   0.00090397   0.00091225   0.00092481   0.00094213   0.00096480   0.00099360   0.00102950   0.00107381   0.00112820   0.00119490   0.00127686   0.00137809   0.00150407   0.00166253   0.00186455   0.00212648   0.00247321   0.00294421   0.00360493   0.00457044   0.00605833   0.00852119   0.01303145   0.02266167   0.04937016   0.17745742   1.82588717   0.19861250   0.05287986   0.02393333   0.01368305   0.00892008   0.00632711   0.00476074   0.00374214   0.00304229   0.00254048   0.00216817   0.00188414   0.00166235   0.00148573   0.00134267   0.00122510   0.00112722   0.00104481   0.00097474   0.00091460   0.00086259   0.00081728   0.00077754   0.00074248   0.00071140   0.00068369   0.00065889   0.00063661   0.00061652   0.00059834   0.00058184   0.00056683   0.00055315   0.00054065   0.00052922   0.00051874   0.00050913   0.00050031   0.00049222   0.00048478   0.00047795   0.00047169   0.00046595   0.00046070   0.00045591   0.00045154   0.00044759   0.00044401   0.00044081   0.00043795   0.00043543   0.00043323   0.00043134   0.00042976   0.00042848   0.00042749   0.00042678   0.00042636   0.00042622  
 0.00083128   0.00083184   0.00083352   0.00083633   0.00084029   0.00084542   0.00085175   0.00085932   0.00086817   0.00087836   0.00088995   0.00090301   0.00091763   0.00093389   0.00095193   0.00097184   0.00099379   0.00101792   0.00104442   0.00107351   0.00110541   0.00114039   0.00117877   0.00122089   0.00126717   0.00131805   0.00137409   0.00143590   0.00150421   0.00157986   0.00166385   0.00175733   0.00186170   0.00197860   0.00211000   0.00225830   0.00242640   0.00261782   0.00283697   0.00308929   0.00338165   0.00372279   0.00412395   0.00459982   0.00516983   0.00586015   0.00670669   0.00775976   0.00909161   0.01080894   0.01307469   0.01614752   0.02045820   0.02676719   0.03652057   0.05274844   0.08270449   0.14749360   0.33148438   1.26719056   12.49612697   1.15224929   0.31976402   0.14642182   0.08373062   0.05424832   0.03807227   0.02824684   0.02183171   0.01741072   0.01423345   0.01187210   0.01006830   0.00865848   0.00753501   0.00662468   0.00587632   0.00525327   0.00472870   0.00428263   0.00389992   0.00356893   0.00328060   0.00302780   0.00280485   0.00260716   0.00243105   0.00227348   0.00213197   0.00200446   0.00188922   0.00178481   0.00169004   0.00160387   0.00152544   0.00145400   0.00138893   0.00132968   0.00127580   0.00122687   0.00118257   0.00114260   0.00110671   0.00107469   0.00104637   0.00102161   0.00100030   0.00098236   0.00096776   0.00095648   0.00094855   0.00094406   0.00094312   0.00094591   0.00095269   0.00096378   0.00097964   0.00100082   0.00102807   0.00106233   0.00110486   0.00115725   0.00122164   0.00130087   0.00139875   0.00152055   0.00167363   0.00186857   0.00212094   0.00245443   0.00290654   0.00353939   0.00446203   0.00588045   0.00822259   0.01250145   0.02161756   0.04686467   0.16829385   1.82588717   0.18592942   0.04901723   0.02205634   0.01254779   0.00814375   0.00575326   0.00431326   0.00337939   0.00273945   0.00228176   0.00194305   0.00168526   0.00148444   0.00132487   0.00119591   0.00109014   0.00100227   0.00092842   0.00086574   0.00081204   0.00076567   0.00072532   0.00068999   0.00065886   0.00063129   0.00060674   0.00058479   0.00056508   0.00054731   0.00053125   0.00051668   0.00050342   0.00049134   0.00048031   0.00047021   0.00046095   0.00045245   0.00044465   0.00043748   0.00043088   0.00042482   0.00041925   0.00041413   0.00040944   0.00040514   0.00040121   0.00039764   0.00039439   0.00039145   0.00038882   0.00038647   0.00038440   0.00038259   0.00038104   0.00037973   0.00037868   0.00037786   0.00037728   0.00037693   0.00037681  
 0.00082894   0.00082948   0.00083109   0.00083378   0.00083758   0.00084249   0.00084856   0.00085580   0.00086427   0.00087401   0.00088508   0.00089755   0.00091149   0.00092700   0.00094416   0.00096310   0.00098394   0.00100683   0.00103194   0.00105944   0.00108956   0.00112253   0.00115863   0.00119817   0.00124152   0.00128908   0.00134132   0.00139880   0.00146214   0.00153209   0.00160949   0.00169536   0.00179088   0.00189746   0.00201678   0.00215083   0.00230204   0.00247335   0.00266837   0.00289155   0.00314844   0.00344601   0.00379315   0.00420132   0.00468544   0.00526533   0.00596766   0.00682908   0.00790100   0.00925733   0.01100741   0.01331852   0.01645690   0.02086724   0.02733768   0.03737453   0.05415616   0.08536750   0.15371887   0.35256819   1.43005981   12.19682773   1.03303365   0.29966640   0.13956237   0.08047761   0.05238541   0.03686762   0.02739961   0.02119850   0.01691547   0.01383240   0.01153843   0.00978470   0.00841331   0.00732015   0.00643432   0.00570618   0.00510014   0.00459012   0.00415668   0.00378509   0.00346403   0.00318465   0.00294001   0.00272455   0.00253383   0.00236423   0.00221279   0.00207709   0.00195510   0.00184515   0.00174582   0.00165595   0.00157452   0.00150069   0.00143372   0.00137302   0.00131804   0.00126834   0.00122354   0.00118331   0.00114737   0.00111549   0.00108748   0.00106320   0.00104254   0.00102541   0.00101180   0.00100169   0.00099515   0.00099228   0.00099323   0.00099824   0.00100763   0.00102179   0.00104128   0.00106680   0.00109926   0.00113983   0.00119006   0.00125197   0.00132826   0.00142257   0.00153988   0.00168717   0.00187439   0.00211621   0.00243482   0.00286523   0.00346518   0.00433550   0.00566540   0.00784487   0.01178724   0.02006775   0.04246580   0.14484091   1.69868050   0.19861250   0.04901723   0.02147325   0.01202451   0.00771752   0.00540516   0.00402377   0.00313394   0.00252767   0.00209625   0.00177841   0.00153751   0.00135055   0.00120252   0.00108327   0.00098577   0.00090499   0.00083730   0.00077998   0.00073100   0.00068879   0.00065214   0.00062011   0.00059194   0.00056703   0.00054488   0.00052510   0.00050736   0.00049139   0.00047696   0.00046388   0.00045199   0.00044116   0.00043127   0.00042222   0.00041392   0.00040630   0.00039930   0.00039287   0.00038694   0.00038149   0.00037647   0.00037186   0.00036761   0.00036372   0.00036015   0.00035688   0.00035391   0.00035120   0.00034876   0.00034657   0.00034461   0.00034288   0.00034137   0.00034007   0.00033899   0.00033810   0.00033742   0.00033694   0.00033665   0.00033655  
 0.00082650   0.00082701   0.00082857   0.00083116   0.00083482   0.00083955   0.00084538   0.00085235   0.00086049   0.00086985   0.00088048   0.00089244   0.00090581   0.00092067   0.00093710   0.00095520   0.00097511   0.00099695   0.00102087   0.00104704   0.00107566   0.00110695   0.00114114   0.00117853   0.00121944   0.00126424   0.00131334   0.00136725   0.00142650   0.00149177   0.00156380   0.00164347   0.00173182   0.00183006   0.00193965   0.00206229   0.00220007   0.00235547   0.00253151   0.00273192   0.00296129   0.00322533   0.00353127   0.00388829   0.00430825   0.00480664   0.00540404   0.00612822   0.00701740   0.00812533   0.00952953   0.01134507   0.01374872   0.01702329   0.02164402   0.02845992   0.03911031   0.05710244   0.09108631   0.16742603   0.40071157   1.84199609   9.40407163   0.85227486   0.26827915   0.12905207   0.07567559   0.04975607   0.03524632   0.02631230   0.02042240   0.01633434   0.01338057   0.01117642   0.00948753   0.00816449   0.00710844   0.00625180   0.00554714   0.00496035   0.00446642   0.00404664   0.00368684   0.00337608   0.00310583   0.00286936   0.00266132   0.00247738   0.00231404   0.00216843   0.00203820   0.00192137   0.00181633   0.00172169   0.00163632   0.00155923   0.00148960   0.00142673   0.00137002   0.00131896   0.00127313   0.00123216   0.00119574   0.00116362   0.00113560   0.00111152   0.00109126   0.00107475   0.00106197   0.00105294   0.00104774   0.00104649   0.00104942   0.00105679   0.00106900   0.00108655   0.00111011   0.00114054   0.00117896   0.00122683   0.00128607   0.00135923   0.00144974   0.00156229   0.00170342   0.00188244   0.00211297   0.00241555   0.00282235   0.00338605   0.00419788   0.00542718   0.00741811   0.01096168   0.01822750   0.03708727   0.11576594   1.26009142   0.24445347   0.05287986   0.02205634   0.01202451   0.00758151   0.00524054   0.00386098   0.00298171   0.00238781   0.00196829   0.00166119   0.00142974   0.00125104   0.00111020   0.00099724   0.00090524   0.00082931   0.00076590   0.00071237   0.00066677   0.00062758   0.00059365   0.00056406   0.00053810   0.00051518   0.00049485   0.00047673   0.00046050   0.00044590   0.00043274   0.00042082   0.00040999   0.00040014   0.00039114   0.00038291   0.00037537   0.00036845   0.00036209   0.00035624   0.00035085   0.00034589   0.00034131   0.00033710   0.00033322   0.00032965   0.00032638   0.00032337   0.00032062   0.00031811   0.00031583   0.00031377   0.00031192   0.00031026   0.00030880   0.00030752   0.00030643   0.00030551   0.00030476   0.00030419   0.00030378   0.00030353   0.00030345  
 0.00082396   0.00082446   0.00082596   0.00082847   0.00083200   0.00083657   0.00084221   0.00084894   0.00085679   0.00086582   0.00087608   0.00088761   0.00090048   0.00091478   0.00093057   0.00094797   0.00096708   0.00098802   0.00101094   0.00103598   0.00106332   0.00109317   0.00112575   0.00116133   0.00120018   0.00124266   0.00128913   0.00134004   0.00139589   0.00145727   0.00152484   0.00159939   0.00168183   0.00177324   0.00187488   0.00198825   0.00211514   0.00225771   0.00241855   0.00260081   0.00280839   0.00304606   0.00331983   0.00363727   0.00400801   0.00444456   0.00496324   0.00558582   0.00634177   0.00727175   0.00843319   0.00990930   0.01182422   0.01436987   0.01785561   0.02280625   0.03017046   0.04180847   0.06178433   0.10042816   0.19076041   0.48955183   2.79812907   5.53945726   0.66563194   0.23205971   0.11649408   0.06989762   0.04661259   0.03333502   0.02505425   0.01954361   0.01569149   0.01289275   0.01079509   0.00918211   0.00791495   0.00690115   0.00607726   0.00539854   0.00483270   0.00435601   0.00395065   0.00360310   0.00330288   0.00304185   0.00281354   0.00261279   0.00243545   0.00227814   0.00213810   0.00201304   0.00190107   0.00180061   0.00171035   0.00162915   0.00155609   0.00149037   0.00143132   0.00137835   0.00133100   0.00128884   0.00125155   0.00121885   0.00119052   0.00116638   0.00114632   0.00113027   0.00111821   0.00111020   0.00110632   0.00110676   0.00111177   0.00112170   0.00113701   0.00115834   0.00118650   0.00122253   0.00126781   0.00132416   0.00139397   0.00148046   0.00158801   0.00172270   0.00189316   0.00211191   0.00239774   0.00277982   0.00330549   0.00405576   0.00517884   0.00697046   0.01009326   0.01629911   0.03157310   0.08839957   0.72091109   0.35827918   0.06192316   0.02393333   0.01254779   0.00771752   0.00524054   0.00380844   0.00290880   0.00230812   0.00188787   0.00158275   0.00135445   0.00117930   0.00104205   0.00093255   0.00084380   0.00077087   0.00071021   0.00065922   0.00061592   0.00057884   0.00054683   0.00051900   0.00049465   0.00047321   0.00045424   0.00043735   0.00042227   0.00040872   0.00039653   0.00038550   0.00037550   0.00036640   0.00035810   0.00035052   0.00034358   0.00033721   0.00033135   0.00032596   0.00032100   0.00031643   0.00031222   0.00030833   0.00030475   0.00030145   0.00029841   0.00029561   0.00029305   0.00029070   0.00028856   0.00028661   0.00028485   0.00028326   0.00028185   0.00028060   0.00027951   0.00027857   0.00027779   0.00027715   0.00027665   0.00027630   0.00027609   0.00027602  
 0.00082134   0.00082183   0.00082328   0.00082572   0.00082914   0.00083357   0.00083903   0.00084555   0.00085316   0.00086191   0.00087183   0.00088298   0.00089543   0.00090924   0.00092449   0.00094127   0.00095969   0.00097986   0.00100190   0.00102597   0.00105222   0.00108084   0.00111204   0.00114606   0.00118317   0.00122367   0.00126791   0.00131629   0.00136927   0.00142736   0.00149119   0.00156145   0.00163897   0.00172469   0.00181974   0.00192546   0.00204340   0.00217547   0.00232391   0.00249146   0.00268146   0.00289800   0.00314615   0.00343229   0.00376444   0.00415289   0.00461098   0.00515623   0.00581204   0.00661022   0.00759488   0.00882864   0.01040274   0.01245432   0.01519713   0.01897928   0.02439877   0.03255396   0.04564398   0.06861265   0.11456175   0.22829169   0.65223057   5.33346327   2.94805994   0.50496172   0.19611020   0.10330183   0.06367290   0.04319269   0.03125387   0.02369119   0.01860003   0.01500948   0.01238252   0.01040255   0.00887311   0.00766706   0.00669917   0.00591057   0.00525955   0.00471589   0.00425725   0.00386684   0.00353185   0.00324235   0.00299057   0.00277036   0.00257680   0.00240590   0.00225443   0.00211974   0.00199962   0.00189227   0.00179617   0.00171003   0.00163280   0.00156357   0.00150157   0.00144617   0.00139682   0.00135307   0.00131455   0.00128095   0.00125203   0.00122762   0.00120759   0.00119187   0.00118047   0.00117344   0.00117093   0.00117314   0.00118040   0.00119313   0.00121191   0.00123749   0.00127086   0.00131330   0.00136651   0.00143274   0.00151498   0.00161730   0.00174532   0.00190697   0.00211366   0.00238242   0.00273939   0.00322655   0.00391475   0.00493139   0.00652511   0.00923667   0.01443539   0.02648850   0.06616399   0.37614482   0.66527008   0.07985839   0.02755032   0.01368305   0.00814375   0.00540516   0.00386098   0.00290880   0.00228223   0.00184905   0.00153768   0.00130672   0.00113086   0.00099401   0.00088549   0.00079802   0.00072653   0.00066735   0.00061781   0.00057592   0.00054019   0.00050946   0.00048283   0.00045960   0.00043921   0.00042121   0.00040523   0.00039099   0.00037823   0.00036676   0.00035641   0.00034704   0.00033853   0.00033078   0.00032370   0.00031722   0.00031128   0.00030582   0.00030080   0.00029618   0.00029192   0.00028799   0.00028437   0.00028102   0.00027794   0.00027509   0.00027247   0.00027006   0.00026785   0.00026582   0.00026397   0.00026229   0.00026076   0.00025939   0.00025817   0.00025709   0.00025614   0.00025533   0.00025465   0.00025410   0.00025367   0.00025336   0.00025318   0.00025312  
 0.00081865   0.00081912   0.00082053   0.00082290   0.00082623   0.00083054   0.00083585   0.00084218   0.00084958   0.00085807   0.00086770   0.00087852   0.00089059   0.00090398   0.00091875   0.00093500   0.00095282   0.00097231   0.00099359   0.00101681   0.00104212   0.00106968   0.00109969   0.00113237   0.00116797   0.00120677   0.00124910   0.00129531   0.00134583   0.00140114   0.00146179   0.00152842   0.00160177   0.00168270   0.00177222   0.00187153   0.00198202   0.00210536   0.00224355   0.00239899   0.00257458   0.00277389   0.00300128   0.00326221   0.00356348   0.00391376   0.00432416   0.00480912   0.00538771   0.00608550   0.00693740   0.00799213   0.00931928   0.01102101   0.01325224   0.01625702   0.02043794   0.02649772   0.03575358   0.05091477   0.07830315   0.13562840   0.28932486   0.97517768   12.30549986   1.61149595   0.37933510   0.16346894   0.09050082   0.05742162   0.03969448   0.02910581   0.02228032   0.01762489   0.01430813   0.01186180   0.01000586   0.00856449   0.00742280   0.00650313   0.00575147   0.00512933   0.00460864   0.00416860   0.00379349   0.00347126   0.00319256   0.00295006   0.00273791   0.00255144   0.00238686   0.00224109   0.00211159   0.00199627   0.00189338   0.00180147   0.00171933   0.00164594   0.00158043   0.00152209   0.00147030   0.00142457   0.00138449   0.00134971   0.00131998   0.00129510   0.00127495   0.00125947   0.00124868   0.00124266   0.00124158   0.00124572   0.00125544   0.00127129   0.00129394   0.00132432   0.00136363   0.00141344   0.00147583   0.00155359   0.00165047   0.00177163   0.00192430   0.00211883   0.00237050   0.00270253   0.00315175   0.00377935   0.00469330   0.00609918   0.00842964   0.01273035   0.02210290   0.04946984   0.20343461   1.50949989   0.11670396   0.03391850   0.01564090   0.00892008   0.00575326   0.00402377   0.00298171   0.00230812   0.00184905   0.00152298   0.00128355   0.00110287   0.00096336   0.00085350   0.00076553   0.00069404   0.00063519   0.00058617   0.00054491   0.00050987   0.00047986   0.00045395   0.00043142   0.00041171   0.00039437   0.00037903   0.00036538   0.00035319   0.00034225   0.00033240   0.00032350   0.00031543   0.00030809   0.00030139   0.00029527   0.00028967   0.00028452   0.00027979   0.00027544   0.00027143   0.00026772   0.00026431   0.00026115   0.00025824   0.00025555   0.00025307   0.00025079   0.00024868   0.00024675   0.00024498   0.00024336   0.00024189   0.00024056   0.00023936   0.00023829   0.00023734   0.00023651   0.00023580   0.00023521   0.00023472   0.00023435   0.00023408   0.00023392   0.00023387  
 0.00081588   0.00081634   0.00081772   0.00082003   0.00082328   0.00082748   0.00083265   0.00083882   0.00084603   0.00085429   0.00086367   0.00087420   0.00088594   0.00089895   0.00091330   0.00092907   0.00094636   0.00096526   0.00098588   0.00100836   0.00103283   0.00105946   0.00108844   0.00111995   0.00115424   0.00119157   0.00123224   0.00127658   0.00132498   0.00137789   0.00143581   0.00149933   0.00156912   0.00164597   0.00173080   0.00182468   0.00192887   0.00204487   0.00217447   0.00231979   0.00248342   0.00266847   0.00287877   0.00311905   0.00339520   0.00371463   0.00408676   0.00452375   0.00504146   0.00566092   0.00641050   0.00732914   0.00847158   0.00991658   0.01178086   0.01424331   0.01758944   0.02229765   0.02921958   0.03999254   0.05809976   0.09206569   0.16757220   0.39403489   1.73200470   11.50708730   0.94046439   0.28574955   0.13541091   0.07870944   0.05143596   0.03626664   0.02697176   0.02086796   0.01664562   0.01360399   0.01134060   0.00961095   0.00825958   0.00718378   0.00631351   0.00559968   0.00500706   0.00450982   0.00408869   0.00372908   0.00341973   0.00315189   0.00291866   0.00271454   0.00253511   0.00237678   0.00223662   0.00211222   0.00200160   0.00190310   0.00181534   0.00173716   0.00166759   0.00160582   0.00155118   0.00150311   0.00146115   0.00142494   0.00139418   0.00136868   0.00134831   0.00133301   0.00132282   0.00131785   0.00131832   0.00132456   0.00133702   0.00135635   0.00138338   0.00141921   0.00146530   0.00152358   0.00159661   0.00168784   0.00180198   0.00194558   0.00212798   0.00236277   0.00267046   0.00308305   0.00365290   0.00447052   0.00570380   0.00769411   0.01122777   0.01847361   0.03740123   0.11850189   1.40091880   0.20451867   0.04531070   0.01884305   0.01016636   0.00632711   0.00431326   0.00313394   0.00238781   0.00188787   0.00153768   0.00128355   0.00109371   0.00094843   0.00083494   0.00074471   0.00067186   0.00061224   0.00056286   0.00052152   0.00048657   0.00045677   0.00043115   0.00040897   0.00038963   0.00037267   0.00035771   0.00034445   0.00033264   0.00032206   0.00031256   0.00030400   0.00029624   0.00028920   0.00028280   0.00027695   0.00027159   0.00026669   0.00026218   0.00025803   0.00025421   0.00025069   0.00024743   0.00024443   0.00024166   0.00023909   0.00023672   0.00023454   0.00023252   0.00023067   0.00022896   0.00022740   0.00022597   0.00022467   0.00022349   0.00022243   0.00022149   0.00022065   0.00021992   0.00021929   0.00021876   0.00021833   0.00021800   0.00021776   0.00021762   0.00021758  
 0.00081306   0.00081351   0.00081486   0.00081711   0.00082028   0.00082439   0.00082944   0.00083547   0.00084250   0.00085057   0.00085971   0.00086998   0.00088142   0.00089410   0.00090808   0.00092343   0.00094025   0.00095862   0.00097866   0.00100048   0.00102422   0.00105004   0.00107809   0.00110858   0.00114173   0.00117777   0.00121699   0.00125969   0.00130625   0.00135708   0.00141263   0.00147346   0.00154018   0.00161352   0.00169431   0.00178354   0.00188236   0.00199212   0.00211442   0.00225120   0.00240474   0.00257783   0.00277387   0.00299701   0.00325239   0.00354647   0.00388738   0.00428550   0.00475429   0.00531139   0.00598031   0.00679297   0.00779351   0.00904443   0.01063652   0.01270578   0.01546335   0.01925140   0.02465428   0.03273731   0.04561298   0.06796823   0.11198857   0.21807219   0.59200660   4.09654456   3.99094939   0.58658584   0.21743203   0.11207953   0.06821783   0.04589184   0.03300973   0.02491029   0.01948913   0.01568362   0.01291026   0.01082702   0.00922270   0.00796113   0.00695135   0.00613072   0.00545497   0.00489208   0.00441845   0.00401637   0.00367234   0.00337593   0.00311897   0.00289502   0.00269891   0.00252649   0.00237438   0.00223982   0.00212052   0.00201460   0.00192050   0.00183691   0.00176275   0.00169710   0.00163921   0.00158846   0.00154435   0.00150646   0.00147450   0.00144825   0.00142757   0.00141242   0.00140285   0.00139902   0.00140119   0.00140976   0.00142529   0.00144853   0.00148050   0.00152253   0.00157639   0.00164443   0.00172978   0.00183675   0.00197124   0.00214161   0.00235993   0.00264414   0.00302191   0.00353772   0.00426682   0.00534517   0.00703969   0.00993650   0.01554228   0.02878847   0.07438846   0.48642347   0.48162732   0.06739991   0.02413984   0.01210402   0.00720346   0.00476074   0.00337939   0.00252767   0.00196829   0.00158275   0.00130672   0.00110287   0.00094843   0.00082885   0.00073453   0.00065893   0.00059747   0.00054687   0.00050475   0.00046933   0.00043927   0.00041355   0.00039137   0.00037212   0.00035529   0.00034051   0.00032744   0.00031583   0.00030548   0.00029620   0.00028785   0.00028031   0.00027348   0.00026727   0.00026162   0.00025645   0.00025172   0.00024737   0.00024338   0.00023971   0.00023632   0.00023319   0.00023030   0.00022763   0.00022516   0.00022288   0.00022078   0.00021883   0.00021704   0.00021538   0.00021386   0.00021247   0.00021120   0.00021004   0.00020899   0.00020804   0.00020720   0.00020645   0.00020579   0.00020523   0.00020476   0.00020438   0.00020408   0.00020387   0.00020374   0.00020370  
 0.00081019   0.00081063   0.00081195   0.00081415   0.00081726   0.00082127   0.00082622   0.00083211   0.00083899   0.00084688   0.00085582   0.00086585   0.00087703   0.00088941   0.00090305   0.00091803   0.00093443   0.00095233   0.00097185   0.00099309   0.00101618   0.00104126   0.00106851   0.00109809   0.00113022   0.00116512   0.00120306   0.00124433   0.00128928   0.00133827   0.00139175   0.00145023   0.00151428   0.00158456   0.00166186   0.00174707   0.00184125   0.00194563   0.00206169   0.00219115   0.00233611   0.00249906   0.00268304   0.00289174   0.00312975   0.00340271   0.00371775   0.00408388   0.00451269   0.00501923   0.00562336   0.00635173   0.00724075   0.00834121   0.00972565   0.01150064   0.01382779   0.01696182   0.02132311   0.02764592   0.03730776   0.05314523   0.08178859   0.14185944   0.30352473   1.03148418   13.05879992   1.62644311   0.38770145   0.16775282   0.09304308   0.05909301   0.04087450   0.02998361   0.02296009   0.01816852   0.01475464   0.01223697   0.01032740   0.00884496   0.00767136   0.00672662   0.00595511   0.00531716   0.00478388   0.00433380   0.00395074   0.00362229   0.00333881   0.00309274   0.00287807   0.00268999   0.00252460   0.00237874   0.00224980   0.00213565   0.00203452   0.00194492   0.00186564   0.00179567   0.00173415   0.00168041   0.00163388   0.00159412   0.00156080   0.00153368   0.00151264   0.00149764   0.00148875   0.00148618   0.00149024   0.00150142   0.00152039   0.00154805   0.00158562   0.00163471   0.00169745   0.00177671   0.00187636   0.00200172   0.00216024   0.00236255   0.00262434   0.00296938   0.00343525   0.00408421   0.00502577   0.00646760   0.00884499   0.01320470   0.02263240   0.04986883   0.20008625   1.54177283   0.11730570   0.03338006   0.01514837   0.00851636   0.00541949   0.00374214   0.00273945   0.00209625   0.00166119   0.00135445   0.00113086   0.00096336   0.00083494   0.00073453   0.00065469   0.00059024   0.00053754   0.00049393   0.00045747   0.00042669   0.00040048   0.00037798   0.00035854   0.00034162   0.00032680   0.00031376   0.00030221   0.00029194   0.00028276   0.00027453   0.00026711   0.00026040   0.00025432   0.00024879   0.00024375   0.00023913   0.00023491   0.00023102   0.00022745   0.00022416   0.00022113   0.00021833   0.00021574   0.00021334   0.00021113   0.00020908   0.00020719   0.00020544   0.00020382   0.00020234   0.00020097   0.00019972   0.00019857   0.00019753   0.00019658   0.00019573   0.00019497   0.00019429   0.00019370   0.00019320   0.00019277   0.00019243   0.00019216   0.00019197   0.00019186   0.00019182  
 0.00080727   0.00080770   0.00080900   0.00081116   0.00081420   0.00081814   0.00082298   0.00082876   0.00083550   0.00084323   0.00085198   0.00086180   0.00087274   0.00088485   0.00089819   0.00091283   0.00092885   0.00094633   0.00096538   0.00098609   0.00100860   0.00103304   0.00105956   0.00108833   0.00111956   0.00115345   0.00119025   0.00123025   0.00127376   0.00132113   0.00137279   0.00142920   0.00149090   0.00155851   0.00163274   0.00171445   0.00180459   0.00190431   0.00201495   0.00213810   0.00227567   0.00242991   0.00260358   0.00280001   0.00302327   0.00327842   0.00357175   0.00391118   0.00430683   0.00477172   0.00532291   0.00598303   0.00678267   0.00776395   0.00898617   0.01053496   0.01253764   0.01519018   0.01880685   0.02391756   0.03147288   0.04331856   0.06343433   0.10174795   0.18907466   0.46399314   2.31472290   8.30137801   0.82116664   0.26901077   0.13143124   0.07765806   0.05127104   0.03640618   0.02721705   0.02114374   0.01692206   0.01386950   0.01159133   0.00984642   0.00848070   0.00739203   0.00651051   0.00578702   0.00518620   0.00468211   0.00425533   0.00389113   0.00357817   0.00330758   0.00307239   0.00286703   0.00268701   0.00252872   0.00238919   0.00226599   0.00215712   0.00206092   0.00197603   0.00190130   0.00183580   0.00177877   0.00172958   0.00168776   0.00165294   0.00162488   0.00160345   0.00158862   0.00158051   0.00157935   0.00158554   0.00159965   0.00162249   0.00165514   0.00169906   0.00175617   0.00182908   0.00192125   0.00203746   0.00218431   0.00237117   0.00261166   0.00292615   0.00334630   0.00392345   0.00474555   0.00597391   0.00793188   0.01135023   0.01819038   0.03534849   0.10274200   0.99211785   0.26516028   0.05113622   0.02012650   0.01050442   0.00637880   0.00426144   0.00304229   0.00228176   0.00177841   0.00142974   0.00117930   0.00099401   0.00085350   0.00074471   0.00065893   0.00059024   0.00053447   0.00048862   0.00045052   0.00041854   0.00039146   0.00036833   0.00034842   0.00033118   0.00031614   0.00030295   0.00029132   0.00028101   0.00027182   0.00026360   0.00025622   0.00024957   0.00024355   0.00023808   0.00023310   0.00022856   0.00022440   0.00022059   0.00021709   0.00021387   0.00021089   0.00020815   0.00020562   0.00020328   0.00020111   0.00019910   0.00019725   0.00019553   0.00019395   0.00019248   0.00019114   0.00018990   0.00018876   0.00018772   0.00018677   0.00018591   0.00018513   0.00018444   0.00018383   0.00018330   0.00018284   0.00018245   0.00018213   0.00018189   0.00018172   0.00018161   0.00018158  
 0.00080432   0.00080474   0.00080601   0.00080814   0.00081113   0.00081499   0.00081974   0.00082541   0.00083202   0.00083960   0.00084819   0.00085782   0.00086854   0.00088040   0.00089347   0.00090780   0.00092348   0.00094058   0.00095920   0.00097945   0.00100143   0.00102528   0.00105115   0.00107920   0.00110961   0.00114259   0.00117838   0.00121724   0.00125947   0.00130541   0.00135544   0.00141001   0.00146963   0.00153487   0.00160641   0.00168502   0.00177162   0.00186725   0.00197316   0.00209082   0.00222196   0.00236866   0.00253343   0.00271929   0.00292992   0.00316987   0.00344475   0.00376162   0.00412940   0.00455952   0.00506681   0.00567078   0.00639755   0.00728266   0.00837554   0.00974648   0.01149823   0.01378576   0.01685164   0.02109289   0.02719584   0.03643135   0.05137118   0.07788280   0.13185910   0.26963599   0.81898388   8.08409338   2.40515561   0.47791754   0.19436898   0.10459834   0.06526447   0.04462339   0.03246960   0.02471692   0.01947160   0.01575873   0.01303501   0.01097820   0.00938742   0.00813212   0.00712451   0.00630379   0.00562677   0.00506210   0.00458656   0.00418268   0.00383710   0.00353949   0.00328173   0.00305741   0.00286138   0.00268950   0.00253841   0.00240534   0.00228806   0.00218468   0.00209368   0.00201378   0.00194396   0.00188335   0.00183129   0.00178724   0.00175082   0.00172176   0.00169993   0.00168533   0.00167811   0.00167855   0.00168714   0.00170455   0.00173176   0.00177005   0.00182116   0.00188740   0.00197191   0.00207893   0.00221431   0.00238625   0.00260658   0.00289270   0.00327123   0.00378443   0.00450292   0.00555208   0.00717288   0.00987960   0.01494207   0.02626319   0.06124118   0.29313357   0.94009769   0.09118957   0.02885347   0.01361457   0.00779144   0.00500094   0.00346641   0.00254048   0.00194305   0.00153751   0.00125104   0.00104205   0.00088549   0.00076553   0.00067186   0.00059747   0.00053754   0.00048862   0.00044824   0.00041454   0.00038617   0.00036206   0.00034142   0.00032363   0.00030818   0.00029468   0.00028282   0.00027235   0.00026305   0.00025476   0.00024733   0.00024065   0.00023463   0.00022917   0.00022421   0.00021970   0.00021557   0.00021179   0.00020833   0.00020514   0.00020221   0.00019950   0.00019700   0.00019469   0.00019255   0.00019057   0.00018874   0.00018705   0.00018548   0.00018403   0.00018270   0.00018146   0.00018033   0.00017929   0.00017833   0.00017747   0.00017668   0.00017597   0.00017534   0.00017478   0.00017428   0.00017386   0.00017351   0.00017322   0.00017300   0.00017284   0.00017274   0.00017271  
 0.00080134   0.00080175   0.00080300   0.00080509   0.00080803   0.00081182   0.00081650   0.00082207   0.00082856   0.00083601   0.00084444   0.00085389   0.00086441   0.00087605   0.00088887   0.00090293   0.00091829   0.00093505   0.00095328   0.00097309   0.00099460   0.00101792   0.00104320   0.00107059   0.00110027   0.00113243   0.00116731   0.00120514   0.00124623   0.00129087   0.00133946   0.00139239   0.00145015   0.00151328   0.00158242   0.00165830   0.00174175   0.00183377   0.00193551   0.00204833   0.00217385   0.00231396   0.00247098   0.00264765   0.00284736   0.00307419   0.00333325   0.00363083   0.00397492   0.00437564   0.00484604   0.00540318   0.00606963   0.00687588   0.00786378   0.00909212   0.01064556   0.01264951   0.01529624   0.01889257   0.02395273   0.03139219   0.04297110   0.06243440   0.09894749   0.18012154   0.42352230   1.85628870   11.76487554   1.00333107   0.30613827   0.14528076   0.08451944   0.05527221   0.03899888   0.02902559   0.02247591   0.01794539   0.01468230   0.01225481   0.01040054   0.00895260   0.00780076   0.00686982   0.00610707   0.00547469   0.00494495   0.00449717   0.00411568   0.00378841   0.00350597   0.00326096   0.00304750   0.00286086   0.00269722   0.00255348   0.00242709   0.00231596   0.00221837   0.00213292   0.00205844   0.00199400   0.00193886   0.00189244   0.00185432   0.00182422   0.00180202   0.00178773   0.00178154   0.00178381   0.00179511   0.00181625   0.00184838   0.00189303   0.00195227   0.00202889   0.00212664   0.00225070   0.00240825   0.00260949   0.00286931   0.00321005   0.00366652   0.00429545   0.00519456   0.00654439   0.00871054   0.01253125   0.02030661   0.04043450   0.12555191   1.39887418   0.21039926   0.04591987   0.01875207   0.00993079   0.00606626   0.00405958   0.00289646   0.00216817   0.00168526   0.00135055   0.00111020   0.00093255   0.00079802   0.00069404   0.00061224   0.00054687   0.00049393   0.00045052   0.00041454   0.00038442   0.00035898   0.00033731   0.00031872   0.00030265   0.00028868   0.00027645   0.00026569   0.00025618   0.00024772   0.00024018   0.00023341   0.00022732   0.00022182   0.00021683   0.00021230   0.00020817   0.00020439   0.00020093   0.00019775   0.00019483   0.00019214   0.00018965   0.00018736   0.00018523   0.00018327   0.00018145   0.00017977   0.00017821   0.00017677   0.00017543   0.00017420   0.00017306   0.00017202   0.00017106   0.00017018   0.00016938   0.00016865   0.00016800   0.00016741   0.00016690   0.00016644   0.00016605   0.00016573   0.00016546   0.00016526   0.00016511   0.00016502   0.00016499  
 0.00079834   0.00079875   0.00079998   0.00080203   0.00080492   0.00080865   0.00081325   0.00081873   0.00082512   0.00083244   0.00084072   0.00085002   0.00086036   0.00087179   0.00088438   0.00089818   0.00091326   0.00092970   0.00094758   0.00096700   0.00098807   0.00101091   0.00103565   0.00106244   0.00109145   0.00112288   0.00115692   0.00119383   0.00123388   0.00127736   0.00132463   0.00137609   0.00143218   0.00149343   0.00156042   0.00163385   0.00171450   0.00180331   0.00190135   0.00200990   0.00213043   0.00226474   0.00241494   0.00258358   0.00277374   0.00298917   0.00323450   0.00351544   0.00383918   0.00421477   0.00465382   0.00517139   0.00578726   0.00652790   0.00742928   0.00854136   0.00993509   0.01171403   0.01403404   0.01713851   0.02142468   0.02757681   0.03685609   0.05179931   0.07814541   0.13124460   0.26437615   0.77430328   6.75452610   2.85653432   0.52866440   0.20997210   0.11174421   0.06928629   0.04718800   0.03424733   0.02602501   0.02047829   0.01656109   0.01369281   0.01153021   0.00985982   0.00854326   0.00748764   0.00662869   0.00592085   0.00533107   0.00483492   0.00441401   0.00405432   0.00374499   0.00347751   0.00324517   0.00304258   0.00286542   0.00271018   0.00257401   0.00245455   0.00234991   0.00225851   0.00217906   0.00211055   0.00205214   0.00200322   0.00196333   0.00193218   0.00190965   0.00189578   0.00189080   0.00189516   0.00190952   0.00193487   0.00197254   0.00202436   0.00209279   0.00218116   0.00229400   0.00243760   0.00262076   0.00285618   0.00316263   0.00356880   0.00412037   0.00489380   0.00602528   0.00777768   0.01071531   0.01624427   0.02875078   0.06834368   0.34956890   0.78476175   0.08568547   0.02796403   0.01331941   0.00763979   0.00489907   0.00338699   0.00247350   0.00188414   0.00148444   0.00120252   0.00099724   0.00084380   0.00072653   0.00063519   0.00056286   0.00050475   0.00045747   0.00041854   0.00038617   0.00035898   0.00033596   0.00031631   0.00029941   0.00028478   0.00027203   0.00026086   0.00025103   0.00024231   0.00023456   0.00022764   0.00022142   0.00021582   0.00021076   0.00020618   0.00020200   0.00019819   0.00019471   0.00019152   0.00018858   0.00018588   0.00018340   0.00018110   0.00017898   0.00017701   0.00017519   0.00017351   0.00017195   0.00017050   0.00016917   0.00016793   0.00016679   0.00016573   0.00016476   0.00016387   0.00016306   0.00016231   0.00016164   0.00016103   0.00016049   0.00016001   0.00015959   0.00015923   0.00015892   0.00015867   0.00015848   0.00015835   0.00015826   0.00015824  
 0.00079532   0.00079572   0.00079693   0.00079896   0.00080180   0.00080548   0.00081001   0.00081540   0.00082169   0.00082889   0.00083705   0.00084619   0.00085636   0.00086761   0.00087999   0.00089355   0.00090837   0.00092451   0.00094207   0.00096113   0.00098180   0.00100420   0.00102844   0.00105469   0.00108309   0.00111384   0.00114713   0.00118320   0.00122230   0.00126473   0.00131082   0.00136094   0.00141552   0.00147506   0.00154012   0.00161135   0.00168950   0.00177543   0.00187016   0.00197489   0.00209100   0.00222015   0.00236432   0.00252586   0.00270762   0.00291304   0.00314637   0.00341282   0.00371890   0.00407280   0.00448492   0.00496871   0.00554167   0.00622704   0.00705613   0.00807199   0.00933500   0.01093215   0.01299223   0.01571263   0.01940821   0.02460632   0.03224505   0.04412612   0.06407709   0.10144470   0.18428425   0.43122396   1.85876577   12.14696467   1.05594318   0.32018660   0.15156385   0.08807392   0.05756844   0.04061411   0.03023126   0.02341624   0.01870404   0.01531117   0.01278781   0.01086079   0.00935642   0.00816001   0.00719336   0.00640165   0.00574554   0.00519623   0.00473222   0.00433722   0.00399871   0.00370694   0.00345422   0.00323447   0.00304279   0.00287523   0.00272860   0.00260026   0.00248810   0.00239038   0.00230567   0.00223285   0.00217101   0.00211948   0.00207776   0.00204556   0.00202276   0.00200944   0.00200589   0.00201262   0.00203045   0.00206052   0.00210442   0.00216430   0.00224309   0.00234476   0.00247477   0.00264073   0.00285347   0.00312875   0.00349026   0.00397490   0.00464280   0.00559747   0.00703019   0.00932830   0.01338031   0.02162703   0.04300170   0.13379100   1.45582514   0.21135060   0.04666933   0.01905044   0.01005519   0.00611460   0.00407113   0.00288904   0.00215065   0.00166235   0.00132487   0.00108327   0.00090524   0.00077087   0.00066735   0.00058617   0.00052152   0.00046933   0.00042669   0.00039146   0.00036206   0.00033731   0.00031631   0.00029833   0.00028285   0.00026943   0.00025772   0.00024744   0.00023838   0.00023034   0.00022319   0.00021679   0.00021104   0.00020586   0.00020117   0.00019692   0.00019305   0.00018951   0.00018628   0.00018332   0.00018059   0.00017808   0.00017577   0.00017363   0.00017165   0.00016982   0.00016813   0.00016656   0.00016510   0.00016376   0.00016251   0.00016136   0.00016029   0.00015930   0.00015840   0.00015757   0.00015680   0.00015611   0.00015548   0.00015491   0.00015440   0.00015395   0.00015356   0.00015322   0.00015294   0.00015271   0.00015253   0.00015240   0.00015232   0.00015230  
 0.00079229   0.00079269   0.00079388   0.00079588   0.00079868   0.00080231   0.00080677   0.00081209   0.00081828   0.00082538   0.00083341   0.00084242   0.00085243   0.00086350   0.00087568   0.00088903   0.00090360   0.00091948   0.00093673   0.00095546   0.00097577   0.00099775   0.00102155   0.00104729   0.00107514   0.00110527   0.00113787   0.00117316   0.00121140   0.00125287   0.00129787   0.00134678   0.00139999   0.00145799   0.00152130   0.00159054   0.00166641   0.00174975   0.00184151   0.00194281   0.00205496   0.00217951   0.00231830   0.00247353   0.00264783   0.00284441   0.00306717   0.00332090   0.00361154   0.00394653   0.00433532   0.00478996   0.00532613   0.00596442   0.00673240   0.00766758   0.00882207   0.01026999   0.01211959   0.01453400   0.01776830   0.02223950   0.02866733   0.03838166   0.05406589   0.08181691   0.13804397   0.28027181   0.83505341   7.54895820   2.71233345   0.52682090   0.21236165   0.11383150   0.07089272   0.04843284   0.03523607   0.02683046   0.02114950   0.01713162   0.01418615   0.01196325   0.01024500   0.00888992   0.00780293   0.00691820   0.00618902   0.00558147   0.00507047   0.00463714   0.00426707   0.00394909   0.00367449   0.00343634   0.00322913   0.00304843   0.00289066   0.00275289   0.00263277   0.00252835   0.00243810   0.00236075   0.00229532   0.00224108   0.00219751   0.00216428   0.00214131   0.00212869   0.00212679   0.00213623   0.00215796   0.00219334   0.00224421   0.00231314   0.00240359   0.00252028   0.00266978   0.00286132   0.00310815   0.00342988   0.00385643   0.00443532   0.00524589   0.00642904   0.00825563   0.01130416   0.01700595   0.02977847   0.06948339   0.33727303   0.88736976   0.09306824   0.02971379   0.01397127   0.00793539   0.00504577   0.00346153   0.00250958   0.00189838   0.00148573   0.00119591   0.00098577   0.00082931   0.00071021   0.00061781   0.00054491   0.00048657   0.00043927   0.00040048   0.00036833   0.00034142   0.00031872   0.00029941   0.00028285   0.00026857   0.00025616   0.00024533   0.00023581   0.00022740   0.00021994   0.00021329   0.00020734   0.00020199   0.00019717   0.00019280   0.00018884   0.00018522   0.00018192   0.00017890   0.00017613   0.00017358   0.00017124   0.00016907   0.00016707   0.00016522   0.00016350   0.00016192   0.00016045   0.00015908   0.00015782   0.00015665   0.00015556   0.00015456   0.00015364   0.00015279   0.00015201   0.00015129   0.00015064   0.00015005   0.00014951   0.00014903   0.00014861   0.00014824   0.00014792   0.00014766   0.00014744   0.00014727   0.00014715   0.00014708   0.00014705  
 0.00078926   0.00078966   0.00079083   0.00079280   0.00079557   0.00079914   0.00080355   0.00080879   0.00081490   0.00082190   0.00082982   0.00083869   0.00084856   0.00085947   0.00087146   0.00088460   0.00089895   0.00091458   0.00093156   0.00094998   0.00096994   0.00099155   0.00101493   0.00104021   0.00106754   0.00109709   0.00112906   0.00116365   0.00120110   0.00124168   0.00128569   0.00133349   0.00138545   0.00144204   0.00150375   0.00157118   0.00164500   0.00172599   0.00181506   0.00191327   0.00202184   0.00214225   0.00227622   0.00242580   0.00259346   0.00278217   0.00299554   0.00323801   0.00351504   0.00383345   0.00420183   0.00463113   0.00513544   0.00573324   0.00644898   0.00731574   0.00837900   0.00970274   0.01137926   0.01354560   0.01641235   0.02031655   0.02582500   0.03395103   0.04665347   0.06812957   0.10875368   0.20024990   0.48124182   2.23186186   9.93358758   0.97224806   0.31051321   0.15012315   0.08825114   0.05811550   0.04121903   0.03080770   0.02394266   0.01917909   0.01573960   0.01317577   0.01121421   0.00968055   0.00845936   0.00747171   0.00666220   0.00599101   0.00542891   0.00495409   0.00454998   0.00420386   0.00390581   0.00364800   0.00342425   0.00322959   0.00306000   0.00291225   0.00278372   0.00267227   0.00257619   0.00249410   0.00242495   0.00236792   0.00232247   0.00228826   0.00226522   0.00225349   0.00225351   0.00226602   0.00229213   0.00233344   0.00239212   0.00247118   0.00257471   0.00270833   0.00287993   0.00310065   0.00338677   0.00376262   0.00426600   0.00495823   0.00594437   0.00741718   0.00976369   0.01386120   0.02207837   0.04283799   0.12608566   1.21386435   0.25767555   0.05265146   0.02083012   0.01079430   0.00647731   0.00426613   0.00299894   0.00221339   0.00169729   0.00134267   0.00109014   0.00090499   0.00076590   0.00065922   0.00057592   0.00050987   0.00045677   0.00041355   0.00037798   0.00034842   0.00032363   0.00030265   0.00028478   0.00026943   0.00025616   0.00024463   0.00023454   0.00022567   0.00021782   0.00021086   0.00020464   0.00019908   0.00019407   0.00018955   0.00018546   0.00018174   0.00017835   0.00017525   0.00017241   0.00016981   0.00016741   0.00016521   0.00016317   0.00016128   0.00015954   0.00015793   0.00015643   0.00015505   0.00015376   0.00015257   0.00015146   0.00015044   0.00014950   0.00014862   0.00014782   0.00014708   0.00014641   0.00014579   0.00014523   0.00014473   0.00014427   0.00014387   0.00014352   0.00014322   0.00014297   0.00014277   0.00014261   0.00014249   0.00014242   0.00014240  
 0.00078624   0.00078663   0.00078779   0.00078973   0.00079246   0.00079599   0.00080034   0.00080551   0.00081154   0.00081844   0.00082626   0.00083501   0.00084474   0.00085550   0.00086732   0.00088028   0.00089441   0.00090981   0.00092653   0.00094466   0.00096431   0.00098557   0.00100856   0.00103341   0.00106026   0.00108929   0.00112066   0.00115460   0.00119132   0.00123108   0.00127419   0.00132096   0.00137178   0.00142707   0.00148733   0.00155311   0.00162505   0.00170390   0.00179053   0.00188592   0.00199126   0.00210793   0.00223754   0.00238204   0.00254373   0.00272539   0.00293039   0.00316283   0.00342779   0.00373153   0.00408194   0.00448900   0.00496553   0.00552816   0.00619884   0.00700697   0.00799267   0.00921181   0.01074408   0.01270626   0.01527506   0.01872807   0.02352163   0.03044887   0.04098810   0.05815670   0.08891931   0.15246154   0.31866556   1.01602621   10.56520651   2.16104161   0.48124117   0.20301444   0.11126613   0.07022384   0.04841046   0.03545423   0.02713699   0.02148228   0.01746431   0.01450776   0.01226967   0.01053533   0.00916473   0.00806342   0.00716581   0.00642523   0.00580772   0.00528810   0.00484740   0.00447112   0.00414802   0.00386929   0.00362797   0.00341850   0.00323643   0.00307816   0.00294078   0.00282195   0.00271978   0.00263277   0.00255976   0.00249988   0.00245255   0.00241742   0.00239443   0.00238379   0.00238603   0.00240200   0.00243302   0.00248095   0.00254834   0.00263871   0.00275688   0.00290955   0.00310614   0.00336014   0.00369146   0.00413033   0.00472454   0.00555333   0.00675623   0.00859856   0.01163887   0.01723103   0.02942269   0.06539164   0.27589469   1.27034699   0.11536876   0.03427407   0.01558400   0.00866904   0.00542899   0.00367887   0.00263905   0.00197749   0.00153428   0.00122510   0.00100227   0.00083730   0.00071237   0.00061592   0.00054019   0.00047986   0.00043115   0.00039137   0.00035854   0.00033118   0.00030818   0.00028868   0.00027203   0.00025772   0.00024533   0.00023454   0.00022509   0.00021678   0.00020942   0.00020288   0.00019704   0.00019180   0.00018709   0.00018284   0.00017898   0.00017548   0.00017228   0.00016936   0.00016668   0.00016422   0.00016195   0.00015987   0.00015794   0.00015616   0.00015451   0.00015298   0.00015157   0.00015025   0.00014903   0.00014790   0.00014686   0.00014589   0.00014499   0.00014416   0.00014340   0.00014270   0.00014206   0.00014147   0.00014094   0.00014046   0.00014004   0.00013966   0.00013932   0.00013904   0.00013880   0.00013860   0.00013845   0.00013834   0.00013828   0.00013826  
 0.00078322   0.00078360   0.00078475   0.00078667   0.00078937   0.00079286   0.00079715   0.00080226   0.00080821   0.00081503   0.00082274   0.00083138   0.00084098   0.00085160   0.00086326   0.00087604   0.00088998   0.00090515   0.00092163   0.00093950   0.00095885   0.00097978   0.00100241   0.00102686   0.00105327   0.00108181   0.00111264   0.00114597   0.00118201   0.00122102   0.00126329   0.00130912   0.00135888   0.00141298   0.00147190   0.00153616   0.00160638   0.00168328   0.00176767   0.00186051   0.00196290   0.00207617   0.00220183   0.00234173   0.00249803   0.00267334   0.00287081   0.00309428   0.00334845   0.00363914   0.00397361   0.00436104   0.00481312   0.00534499   0.00597646   0.00673390   0.00765301   0.00878308   0.01019369   0.01198562   0.01430924   0.01739696   0.02162327   0.02762321   0.03654403   0.05063337   0.07479522   0.12146744   0.23024591   0.58728397   3.23566773   6.41024826   0.81061659   0.28344640   0.14242768   0.08553782   0.05710892   0.04090110   0.03079593   0.02407421   0.01937843   0.01596959   0.01341750   0.01145791   0.00992124   0.00869463   0.00770060   0.00688454   0.00620706   0.00563919   0.00515925   0.00475074   0.00440096   0.00410001   0.00384008   0.00361499   0.00341976   0.00325043   0.00310378   0.00297724   0.00286872   0.00277661   0.00269962   0.00263684   0.00258763   0.00255166   0.00252888   0.00251956   0.00252432   0.00254419   0.00258069   0.00263598   0.00271305   0.00281601   0.00295055   0.00312460   0.00334941   0.00364129   0.00402458   0.00453681   0.00523845   0.00623206   0.00770363   0.01002065   0.01399831   0.02176831   0.04052334   0.10860682   0.80658086   0.38328321   0.06567048   0.02437797   0.01221798   0.00717341   0.00464834   0.00322471   0.00235317   0.00178634   0.00140017   0.00112722   0.00092842   0.00077998   0.00066677   0.00057884   0.00050946   0.00045395   0.00040897   0.00037212   0.00034162   0.00031614   0.00029468   0.00027645   0.00026086   0.00024744   0.00023581   0.00022567   0.00021678   0.00020894   0.00020201   0.00019584   0.00019032   0.00018538   0.00018092   0.00017690   0.00017324   0.00016992   0.00016690   0.00016412   0.00016159   0.00015925   0.00015710   0.00015512   0.00015329   0.00015160   0.00015003   0.00014858   0.00014723   0.00014598   0.00014482   0.00014375   0.00014275   0.00014183   0.00014097   0.00014018   0.00013946   0.00013879   0.00013818   0.00013762   0.00013711   0.00013666   0.00013625   0.00013588   0.00013557   0.00013529   0.00013507   0.00013488   0.00013473   0.00013463   0.00013457   0.00013455  
 0.00078022   0.00078060   0.00078173   0.00078363   0.00078629   0.00078974   0.00079398   0.00079903   0.00080491   0.00081164   0.00081926   0.00082780   0.00083728   0.00084776   0.00085928   0.00087188   0.00088564   0.00090061   0.00091686   0.00093448   0.00095355   0.00097418   0.00099647   0.00102055   0.00104655   0.00107462   0.00110495   0.00113771   0.00117313   0.00121144   0.00125293   0.00129789   0.00134667   0.00139968   0.00145735   0.00152022   0.00158886   0.00166396   0.00174630   0.00183679   0.00193649   0.00204665   0.00216872   0.00230444   0.00245585   0.00262541   0.00281609   0.00303147   0.00327595   0.00355495   0.00387520   0.00424518   0.00467563   0.00518039   0.00577748   0.00649073   0.00735217   0.00840566   0.00971257   0.01136084   0.01348006   0.01626757   0.02003584   0.02530336   0.03298183   0.04479584   0.06433500   0.10011270   0.17655331   0.38893229   1.41200249   14.37012693   1.54847197   0.41263667   0.18569853   0.10516232   0.06770610   0.04731106   0.03499510   0.02699297   0.02150233   0.01757268   0.01466427   0.01245215   0.01073117   0.00936669   0.00826732   0.00736931   0.00662710   0.00600739   0.00548545   0.00504259   0.00466447   0.00433998   0.00406041   0.00381884   0.00360980   0.00342888   0.00327254   0.00313795   0.00302285   0.00292546   0.00284440   0.00277868   0.00272763   0.00269090   0.00266849   0.00266074   0.00266838   0.00269260   0.00273519   0.00279864   0.00288644   0.00300339   0.00315617   0.00335416   0.00361078   0.00394572   0.00438869   0.00498631   0.00581509   0.00700805   0.00881405   0.01174565   0.01700766   0.02803635   0.05825145   0.20477586   1.78403861   0.16497077   0.04288106   0.01842527   0.00992278   0.00607835   0.00405020   0.00286567   0.00212199   0.00162911   0.00128842   0.00104481   0.00086574   0.00073100   0.00062758   0.00054683   0.00048283   0.00043142   0.00038963   0.00035529   0.00032680   0.00030295   0.00028282   0.00026569   0.00025103   0.00023838   0.00022740   0.00021782   0.00020942   0.00020201   0.00019544   0.00018959   0.00018436   0.00017966   0.00017544   0.00017161   0.00016814   0.00016498   0.00016210   0.00015946   0.00015704   0.00015482   0.00015277   0.00015088   0.00014914   0.00014752   0.00014602   0.00014464   0.00014335   0.00014216   0.00014105   0.00014002   0.00013907   0.00013819   0.00013737   0.00013661   0.00013592   0.00013528   0.00013469   0.00013416   0.00013367   0.00013324   0.00013285   0.00013250   0.00013220   0.00013193   0.00013171   0.00013154   0.00013140   0.00013130   0.00013124   0.00013122  
 0.00077724   0.00077761   0.00077873   0.00078061   0.00078324   0.00078665   0.00079084   0.00079583   0.00080165   0.00080830   0.00081583   0.00082427   0.00083364   0.00084399   0.00085537   0.00086782   0.00088140   0.00089617   0.00091222   0.00092960   0.00094841   0.00096875   0.00099073   0.00101445   0.00104006   0.00106771   0.00109756   0.00112980   0.00116463   0.00120230   0.00124306   0.00128720   0.00133508   0.00138707   0.00144360   0.00150517   0.00157235   0.00164579   0.00172624   0.00181458   0.00191181   0.00201913   0.00213791   0.00226981   0.00241676   0.00258110   0.00276561   0.00297367   0.00320941   0.00347789   0.00378538   0.00413975   0.00455093   0.00503164   0.00559838   0.00627282   0.00708391   0.00807101   0.00928872   0.01081452   0.01276133   0.01529886   0.01869161   0.02337019   0.03007395   0.04015979   0.05634103   0.08470466   0.14132319   0.28075756   0.79266060   5.88020597   3.59440926   0.63569498   0.24766299   0.13069903   0.08072261   0.05488776   0.03982496   0.03028261   0.02385894   0.01932954   0.01601706   0.01352213   0.01159689   0.01008094   0.00886672   0.00787994   0.00706798   0.00639269   0.00582592   0.00534653   0.00493837   0.00458901   0.00428873   0.00402987   0.00380634   0.00361330   0.00344686   0.00330391   0.00318199   0.00307916   0.00299394   0.00292526   0.00287240   0.00283503   0.00281318   0.00280726   0.00281815   0.00284722   0.00289655   0.00296903   0.00306869   0.00320114   0.00337420   0.00359894   0.00389136   0.00427516   0.00478662   0.00548360   0.00646297   0.00789760   0.01012183   0.01385610   0.02090668   0.03696921   0.08869483   0.46964047   0.72103892   0.09144284   0.03055562   0.01455479   0.00828326   0.00525070   0.00358094   0.00257651   0.00193217   0.00149812   0.00119423   0.00097474   0.00081204   0.00068879   0.00059365   0.00051900   0.00045960   0.00041171   0.00037267   0.00034051   0.00031376   0.00029132   0.00027235   0.00025618   0.00024231   0.00023034   0.00021994   0.00021086   0.00020288   0.00019584   0.00018959   0.00018402   0.00017904   0.00017457   0.00017054   0.00016689   0.00016358   0.00016056   0.00015781   0.00015529   0.00015298   0.00015085   0.00014889   0.00014708   0.00014541   0.00014386   0.00014243   0.00014110   0.00013987   0.00013872   0.00013766   0.00013667   0.00013576   0.00013491   0.00013413   0.00013340   0.00013274   0.00013212   0.00013156   0.00013105   0.00013058   0.00013016   0.00012978   0.00012945   0.00012916   0.00012891   0.00012870   0.00012852   0.00012839   0.00012830   0.00012824   0.00012822  
 0.00077428   0.00077465   0.00077576   0.00077761   0.00078022   0.00078359   0.00078774   0.00079267   0.00079842   0.00080501   0.00081245   0.00082079   0.00083005   0.00084029   0.00085153   0.00086383   0.00087725   0.00089184   0.00090768   0.00092485   0.00094342   0.00096349   0.00098516   0.00100856   0.00103381   0.00106106   0.00109046   0.00112221   0.00115650   0.00119355   0.00123363   0.00127703   0.00132406   0.00137510   0.00143057   0.00149094   0.00155677   0.00162867   0.00170738   0.00179373   0.00188868   0.00199338   0.00210914   0.00223753   0.00238041   0.00253997   0.00271887   0.00292028   0.00314809   0.00340706   0.00370304   0.00404338   0.00443730   0.00489656   0.00543634   0.00607647   0.00684329   0.00777239   0.00891270   0.01033312   0.01213303   0.01445998   0.01754077   0.02173835   0.02766299   0.03640544   0.05007292   0.07317613   0.11684445   0.21499526   0.51467406   2.33330609   10.06246406   1.06060652   0.33984388   0.16453182   0.09686053   0.06388810   0.04539423   0.03399408   0.02647399   0.02125387   0.01748344   0.01467213   0.01252085   0.01083877   0.00949954   0.00841677   0.00752981   0.00679506   0.00618054   0.00566238   0.00522246   0.00484689   0.00452484   0.00424784   0.00400917   0.00380350   0.00362655   0.00347494   0.00334598   0.00323757   0.00314810   0.00307643   0.00302183   0.00298394   0.00296285   0.00295906   0.00297358   0.00300804   0.00306480   0.00314722   0.00325995   0.00340953   0.00360508   0.00385965   0.00419227   0.00463145   0.00522144   0.00603400   0.00719192   0.00892026   0.01167025   0.01646321   0.02605166   0.05019826   0.14638571   1.30019787   0.28286903   0.05868554   0.02312185   0.01188889   0.00706837   0.00460867   0.00320542   0.00233987   0.00177423   0.00138772   0.00111406   0.00091460   0.00076567   0.00065214   0.00056406   0.00049465   0.00043921   0.00039437   0.00035771   0.00032744   0.00030221   0.00028101   0.00026305   0.00024772   0.00023456   0.00022319   0.00021329   0.00020464   0.00019704   0.00019032   0.00018436   0.00017904   0.00017428   0.00017001   0.00016615   0.00016266   0.00015948   0.00015659   0.00015396   0.00015154   0.00014932   0.00014728   0.00014540   0.00014366   0.00014205   0.00014057   0.00013919   0.00013791   0.00013672   0.00013562   0.00013460   0.00013365   0.00013277   0.00013196   0.00013120   0.00013050   0.00012986   0.00012927   0.00012873   0.00012823   0.00012778   0.00012738   0.00012701   0.00012669   0.00012641   0.00012617   0.00012596   0.00012580   0.00012567   0.00012558   0.00012552   0.00012551  
 0.00077135   0.00077171   0.00077281   0.00077465   0.00077723   0.00078056   0.00078467   0.00078955   0.00079524   0.00080175   0.00080912   0.00081737   0.00082653   0.00083665   0.00084777   0.00085993   0.00087319   0.00088761   0.00090327   0.00092022   0.00093856   0.00095837   0.00097977   0.00100286   0.00102777   0.00105464   0.00108363   0.00111491   0.00114869   0.00118517   0.00122462   0.00126731   0.00131355   0.00136371   0.00141819   0.00147744   0.00154201   0.00161249   0.00168958   0.00177409   0.00186694   0.00196922   0.00208220   0.00220737   0.00234650   0.00250169   0.00267544   0.00287078   0.00309138   0.00334170   0.00362727   0.00395494   0.00433332   0.00477334   0.00528903   0.00589865   0.00662631   0.00750437   0.00857704   0.00990605   0.01157963   0.01372738   0.01654595   0.02034532   0.02563704   0.03331435   0.04505197   0.06429393   0.09907081   0.17183202   0.36629786   1.21912962   12.19778966   1.98799189   0.48372507   0.21031846   0.11708211   0.07463910   0.05183419   0.03818652   0.02937639   0.02336067   0.01907150   0.01590664   0.01350552   0.01164153   0.01016648   0.00898011   0.00801269   0.00721445   0.00654917   0.00598996   0.00551653   0.00511338   0.00476851   0.00447254   0.00421807   0.00399925   0.00381140   0.00365084   0.00351462   0.00340049   0.00330671   0.00323206   0.00317577   0.00313750   0.00311738   0.00311603   0.00313462   0.00317502   0.00323995   0.00333328   0.00346039   0.00362882   0.00384926   0.00413703   0.00451472   0.00501657   0.00569651   0.00664352   0.00801331   0.01009961   0.01351433   0.01971916   0.03298842   0.07075902   0.27165359   1.56003025   0.14625436   0.04132239   0.01827956   0.00996945   0.00614109   0.00409971   0.00289978   0.00214354   0.00164127   0.00129373   0.00104520   0.00086259   0.00072532   0.00062011   0.00053810   0.00047321   0.00042121   0.00037903   0.00034445   0.00031583   0.00029194   0.00027182   0.00025476   0.00024018   0.00022764   0.00021679   0.00020734   0.00019908   0.00019180   0.00018538   0.00017966   0.00017457   0.00017001   0.00016590   0.00016220   0.00015885   0.00015580   0.00015302   0.00015048   0.00014816   0.00014602   0.00014406   0.00014224   0.00014057   0.00013902   0.00013759   0.00013626   0.00013503   0.00013388   0.00013282   0.00013183   0.00013092   0.00013007   0.00012928   0.00012855   0.00012787   0.00012725   0.00012668   0.00012616   0.00012568   0.00012524   0.00012485   0.00012450   0.00012419   0.00012392   0.00012368   0.00012349   0.00012333   0.00012320   0.00012311   0.00012306   0.00012304  
 0.00076845   0.00076881   0.00076990   0.00077172   0.00077427   0.00077757   0.00078164   0.00078647   0.00079210   0.00079855   0.00080584   0.00081400   0.00082307   0.00083308   0.00084408   0.00085611   0.00086922   0.00088348   0.00089896   0.00091571   0.00093383   0.00095341   0.00097454   0.00099734   0.00102193   0.00104844   0.00107704   0.00110789   0.00114118   0.00117713   0.00121599   0.00125802   0.00130352   0.00135285   0.00140640   0.00146462   0.00152802   0.00159717   0.00167276   0.00175555   0.00184645   0.00194649   0.00205690   0.00217910   0.00231478   0.00246595   0.00263498   0.00282476   0.00303875   0.00328120   0.00355728   0.00387346   0.00423779   0.00466048   0.00515454   0.00573689   0.00642970   0.00726258   0.00827573   0.00952486   0.01108892   0.01308276   0.01567865   0.01914440   0.02391469   0.03073298   0.04095701   0.05728382   0.08570848   0.14184515   0.27750921   0.75549409   4.94315857   4.39343649   0.72262259   0.27387440   0.14273039   0.08756099   0.05930410   0.04292864   0.03259860   0.02566629   0.02078985   0.01723029   0.01455343   0.01249056   0.01086820   0.00957024   0.00851663   0.00765075   0.00693163   0.00632904   0.00582032   0.00538823   0.00501948   0.00470371   0.00443280   0.00420033   0.00400120   0.00383139   0.00368772   0.00356774   0.00346959   0.00339197   0.00333407   0.00329557   0.00327666   0.00327807   0.00330117   0.00334810   0.00342199   0.00352725   0.00367010   0.00385927   0.00410717   0.00443181   0.00485993   0.00543261   0.00621547   0.00731886   0.00894036   0.01146425   0.01572473   0.02383615   0.04258351   0.10475906   0.59484047   0.62626479   0.08976479   0.03100040   0.01493985   0.00853806   0.00541583   0.00368877   0.00264738   0.00197868   0.00152820   0.00121301   0.00098559   0.00081728   0.00068999   0.00059194   0.00051518   0.00045424   0.00040523   0.00036538   0.00033264   0.00030548   0.00028276   0.00026360   0.00024733   0.00023341   0.00022142   0.00021104   0.00020199   0.00019407   0.00018709   0.00018092   0.00017544   0.00017054   0.00016615   0.00016220   0.00015863   0.00015540   0.00015246   0.00014979   0.00014734   0.00014509   0.00014303   0.00014114   0.00013939   0.00013777   0.00013627   0.00013489   0.00013360   0.00013241   0.00013130   0.00013027   0.00012932   0.00012843   0.00012761   0.00012684   0.00012614   0.00012549   0.00012488   0.00012433   0.00012382   0.00012336   0.00012294   0.00012256   0.00012221   0.00012191   0.00012165   0.00012142   0.00012123   0.00012108   0.00012095   0.00012087   0.00012082   0.00012080  
 0.00076559   0.00076595   0.00076702   0.00076883   0.00077136   0.00077463   0.00077865   0.00078344   0.00078902   0.00079540   0.00080262   0.00081070   0.00081968   0.00082958   0.00084047   0.00085237   0.00086535   0.00087945   0.00089476   0.00091132   0.00092924   0.00094859   0.00096947   0.00099199   0.00101628   0.00104246   0.00107068   0.00110112   0.00113397   0.00116942   0.00120771   0.00124912   0.00129393   0.00134249   0.00139517   0.00145242   0.00151472   0.00158263   0.00165682   0.00173802   0.00182711   0.00192507   0.00203310   0.00215254   0.00228504   0.00243249   0.00259718   0.00278185   0.00298979   0.00322502   0.00349245   0.00379817   0.00414975   0.00455674   0.00503130   0.00558915   0.00625078   0.00704344   0.00800391   0.00918277   0.01065120   0.01251178   0.01491681   0.01810009   0.02243547   0.02855065   0.03756560   0.05163886   0.07537549   0.12008122   0.21993178   0.52078936   2.27415252   10.64207578   1.15276429   0.36484043   0.17571842   0.10319961   0.06799821   0.04830043   0.03617704   0.02818852   0.02264759   0.01864785   0.01566707   0.01338713   0.01160528   0.01018733   0.00904162   0.00810381   0.00732768   0.00667936   0.00613357   0.00567117   0.00527747   0.00494108   0.00465310   0.00440648   0.00419570   0.00401637   0.00386506   0.00373911   0.00363655   0.00355598   0.00349656   0.00345800   0.00344054   0.00344506   0.00347313   0.00352721   0.00361086   0.00372915   0.00388921   0.00410109   0.00437924   0.00474471   0.00522915   0.00588175   0.00678230   0.00806754   0.00998844   0.01304900   0.01839309   0.02911607   0.05627129   0.16573705   1.42867724   0.28563081   0.06133347   0.02434867   0.01253283   0.00743980   0.00483690   0.00335173   0.00243628   0.00183877   0.00143116   0.00114311   0.00093361   0.00077754   0.00065886   0.00056703   0.00049485   0.00043735   0.00039099   0.00035319   0.00032206   0.00029620   0.00027453   0.00025622   0.00024065   0.00022732   0.00021582   0.00020586   0.00019717   0.00018955   0.00018284   0.00017690   0.00017161   0.00016689   0.00016266   0.00015885   0.00015540   0.00015228   0.00014944   0.00014685   0.00014449   0.00014232   0.00014032   0.00013848   0.00013679   0.00013522   0.00013377   0.00013243   0.00013118   0.00013003   0.00012895   0.00012795   0.00012703   0.00012617   0.00012537   0.00012463   0.00012394   0.00012331   0.00012272   0.00012218   0.00012169   0.00012124   0.00012083   0.00012046   0.00012013   0.00011983   0.00011958   0.00011936   0.00011917   0.00011902   0.00011890   0.00011882   0.00011877   0.00011875  
 0.00076277   0.00076312   0.00076419   0.00076598   0.00076848   0.00077173   0.00077571   0.00078046   0.00078598   0.00079231   0.00079945   0.00080746   0.00081635   0.00082616   0.00083693   0.00084872   0.00086156   0.00087552   0.00089066   0.00090705   0.00092477   0.00094391   0.00096455   0.00098681   0.00101081   0.00103668   0.00106455   0.00109461   0.00112702   0.00116200   0.00119977   0.00124059   0.00128475   0.00133259   0.00138446   0.00144079   0.00150206   0.00156882   0.00164170   0.00172142   0.00180881   0.00190485   0.00201065   0.00212755   0.00225709   0.00240110   0.00256178   0.00274174   0.00294411   0.00317272   0.00343223   0.00372839   0.00406834   0.00446108   0.00491799   0.00545372   0.00608734   0.00684402   0.00775759   0.00887428   0.01025864   0.01200302   0.01424312   0.01718500   0.02115365   0.02668583   0.03471956   0.04701523   0.06719728   0.10372897   0.18031206   0.38553987   1.28812482   12.15497779   2.01415777   0.50001253   0.21883502   0.12227206   0.07815475   0.05439521   0.04015259   0.03094665   0.02465429   0.02016420   0.01684893   0.01433244   0.01237823   0.01083152   0.00958755   0.00857341   0.00773706   0.00704062   0.00645595   0.00596187   0.00554218   0.00518437   0.00487868   0.00461745   0.00439465   0.00420554   0.00404640   0.00391439   0.00380737   0.00372388   0.00366305   0.00362460   0.00360886   0.00361685   0.00365038   0.00371224   0.00380652   0.00393897   0.00411776   0.00435448   0.00466584   0.00507645   0.00562367   0.00636631   0.00740129   0.00889801   0.01117546   0.01489654   0.02163975   0.03599853   0.07654696   0.28737796   1.61907872   0.16050269   0.04503856   0.01979888   0.01073643   0.00657708   0.00436669   0.00307153   0.00225778   0.00171893   0.00134719   0.00108216   0.00088800   0.00074248   0.00063129   0.00054488   0.00047673   0.00042227   0.00037823   0.00034225   0.00031256   0.00028785   0.00026711   0.00024957   0.00023463   0.00022182   0.00021076   0.00020117   0.00019280   0.00018546   0.00017898   0.00017324   0.00016814   0.00016358   0.00015948   0.00015580   0.00015246   0.00014944   0.00014669   0.00014418   0.00014189   0.00013978   0.00013785   0.00013607   0.00013442   0.00013290   0.00013149   0.00013019   0.00012898   0.00012785   0.00012681   0.00012584   0.00012494   0.00012410   0.00012332   0.00012260   0.00012193   0.00012131   0.00012074   0.00012022   0.00011974   0.00011930   0.00011890   0.00011854   0.00011822   0.00011793   0.00011768   0.00011747   0.00011729   0.00011714   0.00011702   0.00011694   0.00011689   0.00011688  
 0.00075999   0.00076035   0.00076141   0.00076317   0.00076566   0.00076887   0.00077282   0.00077753   0.00078300   0.00078927   0.00079635   0.00080428   0.00081309   0.00082281   0.00083348   0.00084515   0.00085786   0.00087169   0.00088667   0.00090290   0.00092043   0.00093936   0.00095978   0.00098180   0.00100552   0.00103109   0.00105863   0.00108832   0.00112033   0.00115487   0.00119214   0.00123241   0.00127596   0.00132311   0.00137422   0.00142970   0.00149001   0.00155568   0.00162734   0.00170567   0.00179148   0.00188571   0.00198945   0.00210397   0.00223077   0.00237160   0.00252857   0.00270417   0.00290140   0.00312392   0.00337615   0.00366355   0.00399288   0.00437261   0.00481347   0.00532918   0.00593751   0.00666187   0.00753350   0.00859487   0.00990491   0.01154727   0.01364381   0.01637766   0.02003410   0.02507734   0.03230368   0.04317272   0.06059746   0.09109352   0.15178124   0.30025527   0.83580086   5.70842869   3.97148149   0.71043860   0.27625388   0.14573245   0.09006757   0.06132202   0.04457101   0.03396156   0.02681996   0.02178424   0.01810138   0.01532756   0.01318743   0.01150281   0.01015424   0.00905926   0.00815943   0.00741246   0.00678712   0.00626000   0.00581327   0.00543324   0.00510924   0.00483293   0.00459777   0.00439863   0.00423150   0.00409332   0.00398183   0.00389546   0.00383333   0.00379517   0.00378142   0.00379325   0.00383274   0.00390306   0.00400884   0.00415665   0.00435579   0.00461957   0.00496731   0.00542771   0.00604478   0.00688870   0.00807708   0.00981970   0.01252234   0.01705950   0.02562467   0.04514073   0.10801592   0.56267236   0.75493528   0.10338331   0.03481616   0.01654126   0.00935728   0.00588591   0.00397908   0.00283584   0.00210535   0.00161542   0.00127402   0.00102866   0.00084773   0.00071140   0.00060674   0.00052510   0.00046050   0.00040872   0.00036676   0.00033240   0.00030400   0.00028031   0.00026040   0.00024355   0.00022917   0.00021683   0.00020618   0.00019692   0.00018884   0.00018174   0.00017548   0.00016992   0.00016498   0.00016056   0.00015659   0.00015302   0.00014979   0.00014685   0.00014418   0.00014175   0.00013952   0.00013747   0.00013559   0.00013386   0.00013226   0.00013078   0.00012941   0.00012813   0.00012696   0.00012586   0.00012484   0.00012390   0.00012302   0.00012220   0.00012144   0.00012074   0.00012009   0.00011949   0.00011893   0.00011842   0.00011795   0.00011752   0.00011713   0.00011678   0.00011647   0.00011619   0.00011594   0.00011573   0.00011555   0.00011541   0.00011530   0.00011522   0.00011517   0.00011516  
 0.00075727   0.00075762   0.00075867   0.00076042   0.00076289   0.00076607   0.00076999   0.00077465   0.00078008   0.00078629   0.00079331   0.00080117   0.00080990   0.00081953   0.00083010   0.00084166   0.00085426   0.00086795   0.00088279   0.00089886   0.00091621   0.00093495   0.00095516   0.00097694   0.00100041   0.00102569   0.00105292   0.00108227   0.00111390   0.00114800   0.00118481   0.00122457   0.00126754   0.00131404   0.00136443   0.00141910   0.00147851   0.00154317   0.00161368   0.00169071   0.00177504   0.00186759   0.00196941   0.00208171   0.00220596   0.00234383   0.00249735   0.00266891   0.00286140   0.00307829   0.00332381   0.00360316   0.00392275   0.00429060   0.00471683   0.00521432   0.00579976   0.00649495   0.00732889   0.00834081   0.00958481   0.01113709   0.01310785   0.01566108   0.01904944   0.02367847   0.03023237   0.03993909   0.05518302   0.08110184   0.13048553   0.24282329   0.59295734   2.79738081   8.57448771   1.05769915   0.35441231   0.17486792   0.10410139   0.06920852   0.04948353   0.03725572   0.02915501   0.02351288   0.01942668   0.01637343   0.01403314   0.01220110   0.01074141   0.00956099   0.00859439   0.00779447   0.00712666   0.00656515   0.00609038   0.00568734   0.00534444   0.00505260   0.00480475   0.00459535   0.00442007   0.00427565   0.00415967   0.00407048   0.00400716   0.00396949   0.00395801   0.00397407   0.00402004   0.00409951   0.00421771   0.00438210   0.00460327   0.00489648   0.00528397   0.00579915   0.00649375   0.00745142   0.00881465   0.01084315   0.01405355   0.01960312   0.03056344   0.05755520   0.15979784   1.20697333   0.36751692   0.07285466   0.02796586   0.01412308   0.00827343   0.00532281   0.00365543   0.00263551   0.00197407   0.00152535   0.00120984   0.00098143   0.00081200   0.00068369   0.00058479   0.00050736   0.00044590   0.00039653   0.00035641   0.00032350   0.00029624   0.00027348   0.00025432   0.00023808   0.00022421   0.00021230   0.00020200   0.00019305   0.00018522   0.00017835   0.00017228   0.00016690   0.00016210   0.00015781   0.00015396   0.00015048   0.00014734   0.00014449   0.00014189   0.00013952   0.00013735   0.00013535   0.00013352   0.00013183   0.00013027   0.00012883   0.00012749   0.00012625   0.00012510   0.00012403   0.00012304   0.00012212   0.00012126   0.00012046   0.00011972   0.00011903   0.00011840   0.00011781   0.00011726   0.00011676   0.00011630   0.00011588   0.00011550   0.00011516   0.00011485   0.00011458   0.00011434   0.00011414   0.00011396   0.00011382   0.00011371   0.00011363   0.00011359   0.00011357  
 0.00075460   0.00075494   0.00075598   0.00075772   0.00076017   0.00076333   0.00076721   0.00077183   0.00077722   0.00078338   0.00079034   0.00079813   0.00080678   0.00081633   0.00082681   0.00083827   0.00085075   0.00086431   0.00087902   0.00089493   0.00091212   0.00093067   0.00095068   0.00097223   0.00099546   0.00102047   0.00104741   0.00107642   0.00110769   0.00114140   0.00117777   0.00121703   0.00125946   0.00130536   0.00135507   0.00140898   0.00146754   0.00153125   0.00160067   0.00167648   0.00175944   0.00185041   0.00195042   0.00206067   0.00218253   0.00231765   0.00246796   0.00263578   0.00282387   0.00303555   0.00327488   0.00354681   0.00385745   0.00421440   0.00462724   0.00510814   0.00567276   0.00634152   0.00714148   0.00810902   0.00929403   0.01076636   0.01262627   0.01502165   0.01817804   0.02245303   0.02844087   0.03718813   0.05067806   0.07304655   0.11412340   0.20217029   0.44755588   1.62394218   13.12798852   1.67418362   0.46358808   0.21144167   0.12071186   0.07820443   0.05494736   0.04085318   0.03167011   0.02535494   0.02082691   0.01747078   0.01491542   0.01292614   0.01134865   0.01007815   0.00904144   0.00818617   0.00747413   0.00687690   0.00637308   0.00594629   0.00558391   0.00527613   0.00501528   0.00479539   0.00461183   0.00446110   0.00434062   0.00424866   0.00418429   0.00414731   0.00413839   0.00415908   0.00421205   0.00430137   0.00443294   0.00461518   0.00486015   0.00518524   0.00561606   0.00619136   0.00697185   0.00805703   0.00961935   0.01198013   0.01579775   0.02260888   0.03675119   0.07485681   0.25146415   1.83695995   0.21206217   0.05465253   0.02313949   0.01227489   0.00740483   0.00485743   0.00338215   0.00246370   0.00186014   0.00144646   0.00115322   0.00093952   0.00078014   0.00065889   0.00056508   0.00049139   0.00043274   0.00038550   0.00034704   0.00031543   0.00028920   0.00026727   0.00024879   0.00023310   0.00021970   0.00020817   0.00019819   0.00018951   0.00018192   0.00017525   0.00016936   0.00016412   0.00015946   0.00015529   0.00015154   0.00014816   0.00014509   0.00014232   0.00013978   0.00013747   0.00013535   0.00013341   0.00013162   0.00012997   0.00012845   0.00012704   0.00012573   0.00012452   0.00012340   0.00012235   0.00012138   0.00012048   0.00011964   0.00011886   0.00011813   0.00011746   0.00011684   0.00011626   0.00011573   0.00011524   0.00011479   0.00011438   0.00011400   0.00011367   0.00011337   0.00011310   0.00011286   0.00011266   0.00011249   0.00011235   0.00011225   0.00011217   0.00011213   0.00011211  
 0.00075198   0.00075232   0.00075335   0.00075508   0.00075751   0.00076064   0.00076449   0.00076908   0.00077442   0.00078053   0.00078743   0.00079516   0.00080374   0.00081321   0.00082360   0.00083496   0.00084733   0.00086077   0.00087535   0.00089111   0.00090814   0.00092652   0.00094633   0.00096768   0.00099067   0.00101543   0.00104208   0.00107079   0.00110172   0.00113505   0.00117100   0.00120980   0.00125171   0.00129704   0.00134611   0.00139931   0.00145707   0.00151987   0.00158829   0.00166295   0.00174461   0.00183411   0.00193243   0.00204074   0.00216038   0.00229293   0.00244026   0.00260460   0.00278860   0.00299546   0.00322907   0.00349414   0.00379653   0.00414346   0.00454403   0.00500974   0.00555539   0.00620015   0.00696935   0.00789689   0.00902899   0.01043003   0.01219172   0.01444832   0.01740263   0.02137259   0.02687941   0.03482548   0.04688405   0.06644528   0.10124923   0.17224996   0.35340501   1.06574519   8.52100563   2.86730058   0.62085659   0.25791008   0.14047214   0.08848556   0.06102628   0.04477960   0.03437617   0.02731506   0.02230388   0.01862012   0.01583416   0.01367753   0.01197544   0.01061016   0.00950003   0.00858703   0.00782899   0.00719476   0.00666092   0.00620966   0.00582727   0.00550313   0.00522898   0.00499840   0.00480644   0.00464934   0.00452437   0.00442972   0.00436443   0.00432835   0.00432228   0.00434800   0.00440852   0.00450841   0.00465430   0.00485571   0.00512628   0.00548583   0.00596373   0.00660485   0.00748028   0.00870814   0.01049686   0.01324378   0.01778862   0.02617919   0.04459875   0.09972555   0.42836234   1.18580450   0.13839786   0.04291299   0.01960314   0.01082801   0.00669706   0.00446802   0.00314914   0.00231516   0.00176058   0.00137696   0.00110300   0.00090216   0.00075161   0.00063661   0.00054731   0.00047696   0.00042082   0.00037550   0.00033853   0.00030809   0.00028280   0.00026162   0.00024375   0.00022856   0.00021557   0.00020439   0.00019471   0.00018628   0.00017890   0.00017241   0.00016668   0.00016159   0.00015704   0.00015298   0.00014932   0.00014602   0.00014303   0.00014032   0.00013785   0.00013559   0.00013352   0.00013162   0.00012987   0.00012826   0.00012677   0.00012539   0.00012411   0.00012293   0.00012182   0.00012080   0.00011985   0.00011896   0.00011814   0.00011738   0.00011667   0.00011601   0.00011540   0.00011483   0.00011431   0.00011383   0.00011339   0.00011298   0.00011262   0.00011229   0.00011199   0.00011173   0.00011150   0.00011130   0.00011114   0.00011100   0.00011089   0.00011082   0.00011078   0.00011076  
 0.00074942   0.00074976   0.00075078   0.00075250   0.00075490   0.00075801   0.00076184   0.00076639   0.00077169   0.00077775   0.00078460   0.00079226   0.00080078   0.00081017   0.00082047   0.00083174   0.00084401   0.00085734   0.00087178   0.00088741   0.00090429   0.00092250   0.00094213   0.00096328   0.00098605   0.00101056   0.00103695   0.00106536   0.00109597   0.00112894   0.00116449   0.00120285   0.00124428   0.00128907   0.00133754   0.00139006   0.00144707   0.00150902   0.00157649   0.00165008   0.00173051   0.00181862   0.00191537   0.00202187   0.00213943   0.00226958   0.00241413   0.00257523   0.00275543   0.00295781   0.00318611   0.00344485   0.00373961   0.00407731   0.00446660   0.00491840   0.00544669   0.00606959   0.00681086   0.00770222   0.00878670   0.01012389   0.01179816   0.01393208   0.01670926   0.02041455   0.02550916   0.03277937   0.04365494   0.06095940   0.09091647   0.14953007   0.28877151   0.76067209   4.37472293   5.34672077   0.85590552   0.31775977   0.16410853   0.10025870   0.06779119   0.04906212   0.03728411   0.02939758   0.02385910   0.01982168   0.01678903   0.01445468   0.01262111   0.01115634   0.00996950   0.00899640   0.00819068   0.00751819   0.00695341   0.00647698   0.00607406   0.00573319   0.00544548   0.00520404   0.00500355   0.00484004   0.00471060   0.00461334   0.00454726   0.00451231   0.00450939   0.00454054   0.00460915   0.00472033   0.00488153   0.00510345   0.00540149   0.00579815   0.00632707   0.00704007   0.00802018   0.00940738   0.01145318   0.01464865   0.02006571   0.03044376   0.05468879   0.13681569   0.79483433   0.60574033   0.09827806   0.03488429   0.01692925   0.00967236   0.00611210   0.00413862   0.00294875   0.00218581   0.00167306   0.00131539   0.00105826   0.00086870   0.00072597   0.00061652   0.00053125   0.00046388   0.00040999   0.00036640   0.00033078   0.00030139   0.00027695   0.00025645   0.00023913   0.00022440   0.00021179   0.00020093   0.00019152   0.00018332   0.00017613   0.00016981   0.00016422   0.00015925   0.00015482   0.00015085   0.00014728   0.00014406   0.00014114   0.00013848   0.00013607   0.00013386   0.00013183   0.00012997   0.00012826   0.00012668   0.00012522   0.00012387   0.00012261   0.00012145   0.00012037   0.00011937   0.00011844   0.00011757   0.00011676   0.00011601   0.00011531   0.00011466   0.00011406   0.00011351   0.00011300   0.00011252   0.00011209   0.00011170   0.00011134   0.00011101   0.00011072   0.00011046   0.00011024   0.00011004   0.00010988   0.00010975   0.00010964   0.00010957   0.00010952   0.00010951  
 0.00074692   0.00074726   0.00074827   0.00074997   0.00075236   0.00075545   0.00075925   0.00076376   0.00076902   0.00077504   0.00078184   0.00078945   0.00079789   0.00080721   0.00081743   0.00082861   0.00084078   0.00085400   0.00086833   0.00088382   0.00090056   0.00091861   0.00093807   0.00095902   0.00098158   0.00100587   0.00103200   0.00106014   0.00109043   0.00112307   0.00115824   0.00119619   0.00123716   0.00128143   0.00132933   0.00138122   0.00143751   0.00149867   0.00156524   0.00163782   0.00171711   0.00180392   0.00189918   0.00200399   0.00211961   0.00224751   0.00238946   0.00254753   0.00272419   0.00292241   0.00314578   0.00339865   0.00368637   0.00401555   0.00439444   0.00483346   0.00534586   0.00594877   0.00666462   0.00752316   0.00856462   0.00984442   0.01144053   0.01346551   0.01608658   0.01956076   0.02429948   0.03099441   0.04088128   0.05634525   0.08248336   0.13183204   0.24235772   0.57620592   2.50272924   9.92608257   1.22302997   0.39604297   0.19254842   0.11376737   0.07532064   0.05372923   0.04040478   0.03160646   0.02549367   0.02107535   0.01777940   0.01525681   0.01328483   0.01171588   0.01044909   0.00941361   0.00855854   0.00784659   0.00724999   0.00674774   0.00632382   0.00596587   0.00566435   0.00541188   0.00520279   0.00503283   0.00489896   0.00479916   0.00473246   0.00469884   0.00469938   0.00473637   0.00481361   0.00493681   0.00511431   0.00535808   0.00568549   0.00612202   0.00670607   0.00749732   0.00859256   0.01015732   0.01249462   0.01621088   0.02267559   0.03556810   0.06786501   0.19462911   1.46889274   0.34493855   0.07409760   0.02913948   0.01485485   0.00873353   0.00562267   0.00385736   0.00277508   0.00207246   0.00159570   0.00126061   0.00101822   0.00083863   0.00070284   0.00059834   0.00051668   0.00045199   0.00040014   0.00035810   0.00032370   0.00029527   0.00027159   0.00025172   0.00023491   0.00022059   0.00020833   0.00019775   0.00018858   0.00018059   0.00017358   0.00016741   0.00016195   0.00015710   0.00015277   0.00014889   0.00014540   0.00014224   0.00013939   0.00013679   0.00013442   0.00013226   0.00013027   0.00012845   0.00012677   0.00012522   0.00012379   0.00012246   0.00012123   0.00012009   0.00011903   0.00011804   0.00011713   0.00011627   0.00011548   0.00011474   0.00011406   0.00011342   0.00011283   0.00011228   0.00011178   0.00011132   0.00011089   0.00011050   0.00011015   0.00010983   0.00010954   0.00010929   0.00010906   0.00010887   0.00010871   0.00010858   0.00010848   0.00010841   0.00010836   0.00010835  
 0.00074448   0.00074482   0.00074583   0.00074752   0.00074989   0.00075295   0.00075672   0.00076121   0.00076643   0.00077240   0.00077915   0.00078670   0.00079509   0.00080433   0.00081448   0.00082557   0.00083765   0.00085077   0.00086498   0.00088035   0.00089695   0.00091485   0.00093414   0.00095491   0.00097727   0.00100134   0.00102723   0.00105510   0.00108511   0.00111742   0.00115224   0.00118980   0.00123033   0.00127412   0.00132148   0.00137277   0.00142839   0.00148880   0.00155452   0.00162614   0.00170435   0.00178994   0.00188382   0.00198704   0.00210083   0.00222664   0.00236616   0.00252140   0.00269477   0.00288911   0.00310789   0.00335531   0.00363650   0.00395781   0.00432711   0.00475436   0.00525217   0.00583679   0.00652942   0.00735811   0.00836060   0.00958863   0.01111461   0.01304242   0.01552524   0.01879648   0.02322589   0.02942722   0.03847960   0.05242363   0.07550173   0.11775114   0.20781911   0.45606269   1.60999382   12.53789288   1.82681288   0.50024939   0.22698566   0.12929851   0.08370129   0.05881051   0.04374866   0.03394509   0.02720820   0.02238064   0.01880440   0.01608290   0.01396559   0.01228784   0.01093793   0.00983784   0.00893185   0.00817931   0.00755006   0.00702139   0.00657603   0.00620070   0.00588515   0.00562151   0.00540374   0.00522732   0.00508904   0.00498681   0.00491963   0.00488757   0.00489186   0.00493510   0.00502151   0.00515746   0.00535223   0.00561923   0.00597793   0.00645715   0.00710058   0.00797679   0.00919832   0.01096047   0.01362772   0.01794825   0.02567310   0.04176517   0.08537721   0.28952012   1.84764649   0.22095737   0.05839666   0.02487909   0.01321083   0.00795972   0.00520877   0.00361519   0.00262357   0.00197258   0.00152700   0.00121165   0.00098226   0.00081152   0.00068191   0.00058184   0.00050342   0.00044116   0.00039114   0.00035052   0.00031722   0.00028967   0.00026669   0.00024737   0.00023102   0.00021709   0.00020514   0.00019483   0.00018588   0.00017808   0.00017124   0.00016521   0.00015987   0.00015512   0.00015088   0.00014708   0.00014366   0.00014057   0.00013777   0.00013522   0.00013290   0.00013078   0.00012883   0.00012704   0.00012539   0.00012387   0.00012246   0.00012116   0.00011995   0.00011883   0.00011778   0.00011681   0.00011591   0.00011507   0.00011429   0.00011357   0.00011289   0.00011227   0.00011169   0.00011115   0.00011065   0.00011019   0.00010977   0.00010939   0.00010904   0.00010873   0.00010845   0.00010820   0.00010798   0.00010779   0.00010763   0.00010750   0.00010740   0.00010733   0.00010729   0.00010727  
 0.00074211   0.00074245   0.00074345   0.00074513   0.00074748   0.00075053   0.00075427   0.00075873   0.00076391   0.00076984   0.00077654   0.00078404   0.00079237   0.00080155   0.00081162   0.00082263   0.00083462   0.00084763   0.00086174   0.00087699   0.00089345   0.00091121   0.00093035   0.00095095   0.00097312   0.00099698   0.00102264   0.00105026   0.00107999   0.00111200   0.00114648   0.00118366   0.00122378   0.00126711   0.00131397   0.00136469   0.00141968   0.00147938   0.00154430   0.00161503   0.00169223   0.00177667   0.00186923   0.00197096   0.00208304   0.00220689   0.00234414   0.00249674   0.00266703   0.00285776   0.00307228   0.00331463   0.00358977   0.00390378   0.00426423   0.00468062   0.00516500   0.00573284   0.00640424   0.00720572   0.00817280   0.00935400   0.01081684   0.01265765   0.01501749   0.01810962   0.02226862   0.02804341   0.03638532   0.04906023   0.06965048   0.10634733   0.18136719   0.37329256   1.12985998   8.69561947   2.87637751   0.64176324   0.26897011   0.14719045   0.09302825   0.06433637   0.04732563   0.03641616   0.02900272   0.02373662   0.01986277   0.01693168   0.01466220   0.01287114   0.01143503   0.01026823   0.00930983   0.00851564   0.00785297   0.00729734   0.00683014   0.00643714   0.00610739   0.00583247   0.00560596   0.00542308   0.00528045   0.00517588   0.00510838   0.00507809   0.00508644   0.00513632   0.00523244   0.00538185   0.00559487   0.00588645   0.00627839   0.00680315   0.00751032   0.00847849   0.00983814   0.01181920   0.01485919   0.01988029   0.02912287   0.04931130   0.10912362   0.45413660   1.27650914   0.15446037   0.04761088   0.02162681   0.01188431   0.00731393   0.00485549   0.00340515   0.00249060   0.00188412   0.00146572   0.00116774   0.00094986   0.00078699   0.00066292   0.00056683   0.00049134   0.00043127   0.00038291   0.00034358   0.00031128   0.00028452   0.00026218   0.00024338   0.00022745   0.00021387   0.00020221   0.00019214   0.00018340   0.00017577   0.00016907   0.00016317   0.00015794   0.00015329   0.00014914   0.00014541   0.00014205   0.00013902   0.00013627   0.00013377   0.00013149   0.00012941   0.00012749   0.00012573   0.00012411   0.00012261   0.00012123   0.00011995   0.00011876   0.00011766   0.00011663   0.00011567   0.00011479   0.00011396   0.00011319   0.00011248   0.00011181   0.00011119   0.00011062   0.00011009   0.00010960   0.00010915   0.00010874   0.00010836   0.00010802   0.00010771   0.00010743   0.00010718   0.00010697   0.00010678   0.00010662   0.00010650   0.00010640   0.00010633   0.00010628   0.00010627  
 0.00073981   0.00074014   0.00074114   0.00074281   0.00074515   0.00074817   0.00075189   0.00075632   0.00076147   0.00076736   0.00077402   0.00078146   0.00078973   0.00079885   0.00080885   0.00081978   0.00083168   0.00084461   0.00085860   0.00087374   0.00089008   0.00090771   0.00092669   0.00094713   0.00096912   0.00099278   0.00101823   0.00104561   0.00107507   0.00110679   0.00114096   0.00117779   0.00121752   0.00126042   0.00130679   0.00135698   0.00141136   0.00147039   0.00153457   0.00160445   0.00168069   0.00176405   0.00185539   0.00195572   0.00206620   0.00218820   0.00232332   0.00247346   0.00264087   0.00282824   0.00303878   0.00327643   0.00354595   0.00385319   0.00420545   0.00461182   0.00508384   0.00563625   0.00628819   0.00706480   0.00799965   0.00913836   0.01054420   0.01230685   0.01455689   0.01749023   0.02141155   0.02681543   0.03454778   0.04615269   0.06469447   0.09697152   0.16062414   0.31372783   0.84454920   5.04183133   4.77401165   0.83836037   0.32053162   0.16784209   0.10340522   0.07033749   0.05114468   0.03902145   0.03087656   0.02514183   0.02095291   0.01780162   0.01537326   0.01346451   0.01193931   0.01070379   0.00969161   0.00885478   0.00815802   0.00757494   0.00708556   0.00667466   0.00633055   0.00604425   0.00580898   0.00561966   0.00547273   0.00536593   0.00529826   0.00526996   0.00528266   0.00533957   0.00544590   0.00560947   0.00584171   0.00615920   0.00658632   0.00715950   0.00793488   0.00900224   0.01051249   0.01273563   0.01619580   0.02202825   0.03310107   0.05856818   0.14206591   0.75112347   0.73752462   0.11504441   0.03987009   0.01908434   0.01079755   0.00676916   0.00455149   0.00322181   0.00237329   0.00180543   0.00141085   0.00112821   0.00092057   0.00076475   0.00064565   0.00055315   0.00048031   0.00042222   0.00037537   0.00033721   0.00030582   0.00027979   0.00025803   0.00023971   0.00022416   0.00021089   0.00019950   0.00018965   0.00018110   0.00017363   0.00016707   0.00016128   0.00015616   0.00015160   0.00014752   0.00014386   0.00014057   0.00013759   0.00013489   0.00013243   0.00013019   0.00012813   0.00012625   0.00012452   0.00012293   0.00012145   0.00012009   0.00011883   0.00011766   0.00011657   0.00011556   0.00011462   0.00011374   0.00011293   0.00011217   0.00011146   0.00011081   0.00011020   0.00010963   0.00010911   0.00010863   0.00010818   0.00010777   0.00010740   0.00010706   0.00010676   0.00010648   0.00010624   0.00010602   0.00010584   0.00010569   0.00010556   0.00010546   0.00010539   0.00010535   0.00010534  
 0.00073758   0.00073791   0.00073890   0.00074056   0.00074288   0.00074589   0.00074958   0.00075398   0.00075910   0.00076495   0.00077157   0.00077897   0.00078718   0.00079623   0.00080617   0.00081703   0.00082885   0.00084168   0.00085558   0.00087061   0.00088684   0.00090433   0.00092317   0.00094345   0.00096527   0.00098874   0.00101399   0.00104114   0.00107036   0.00110180   0.00113567   0.00117216   0.00121152   0.00125401   0.00129993   0.00134961   0.00140344   0.00146183   0.00152530   0.00159438   0.00166973   0.00175207   0.00184226   0.00194127   0.00205025   0.00217052   0.00230365   0.00245149   0.00261621   0.00280043   0.00300728   0.00324054   0.00350483   0.00380581   0.00415047   0.00454758   0.00500819   0.00554641   0.00618049   0.00693434   0.00783977   0.00893987   0.01029410   0.01198633   0.01413799   0.01692999   0.02064144   0.02572099   0.03292677   0.04362179   0.06045808   0.08916327   0.14403471   0.26935112   0.66158237   3.10103547   8.01413448   1.11858123   0.38435287   0.19172339   0.11494437   0.07684431   0.05521348   0.04176166   0.03282825   0.02659426   0.02207283   0.01869089   0.01609716   0.01406657   0.01244952   0.01114345   0.01007622   0.00919590   0.00846444   0.00785348   0.00734165   0.00691266   0.00655406   0.00625634   0.00601229   0.00581655   0.00566540   0.00555648   0.00548880   0.00546271   0.00548003   0.00554434   0.00566139   0.00583979   0.00609216   0.00643688   0.00690108   0.00752555   0.00837364   0.00954763   0.01122155   0.01371159   0.01764426   0.02441512   0.03769742   0.07001362   0.18895535   1.25687812   0.45215268   0.08982592   0.03411794   0.01705696   0.00989554   0.00630527   0.00428802   0.00306087   0.00226930   0.00173515   0.00136157   0.00109254   0.00089404   0.00074453   0.00062990   0.00054065   0.00047021   0.00041392   0.00036845   0.00033135   0.00030080   0.00027544   0.00025421   0.00023632   0.00022113   0.00020815   0.00019700   0.00018736   0.00017898   0.00017165   0.00016522   0.00015954   0.00015451   0.00015003   0.00014602   0.00014243   0.00013919   0.00013626   0.00013360   0.00013118   0.00012898   0.00012696   0.00012510   0.00012340   0.00012182   0.00012037   0.00011903   0.00011778   0.00011663   0.00011556   0.00011456   0.00011363   0.00011277   0.00011196   0.00011121   0.00011052   0.00010987   0.00010927   0.00010871   0.00010820   0.00010772   0.00010728   0.00010688   0.00010651   0.00010617   0.00010587   0.00010560   0.00010536   0.00010515   0.00010497   0.00010481   0.00010469   0.00010459   0.00010452   0.00010448   0.00010447  
 0.00073542   0.00073575   0.00073674   0.00073838   0.00074070   0.00074368   0.00074736   0.00075173   0.00075681   0.00076263   0.00076920   0.00077656   0.00078472   0.00079371   0.00080359   0.00081437   0.00082612   0.00083886   0.00085267   0.00086760   0.00088371   0.00090108   0.00091978   0.00093992   0.00096158   0.00098487   0.00100992   0.00103686   0.00106584   0.00109703   0.00113061   0.00116679   0.00120580   0.00124790   0.00129339   0.00134259   0.00139588   0.00145368   0.00151648   0.00158481   0.00165931   0.00174070   0.00182980   0.00192758   0.00203515   0.00215380   0.00228507   0.00243075   0.00259296   0.00277424   0.00297764   0.00320683   0.00346626   0.00376141   0.00409904   0.00448759   0.00493766   0.00546281   0.00608047   0.00681345   0.00769200   0.00875693   0.01006432   0.01169295   0.01375620   0.01642197   0.01994734   0.02474185   0.03148999   0.04140546   0.05680791   0.08258828   0.13054580   0.23534899   0.53719378   2.07979340   11.58128340   1.52946294   0.46401204   0.21938725   0.12776577   0.08388618   0.05953798   0.04463614   0.03485541   0.02809129   0.02322007   0.01959735   0.01683208   0.01467574   0.01296431   0.01158603   0.01046264   0.00953808   0.00877141   0.00813224   0.00759773   0.00715051   0.00677736   0.00646818   0.00621536   0.00601326   0.00585796   0.00574703   0.00567950   0.00565581   0.00567803   0.00575010   0.00587832   0.00607219   0.00634557   0.00671879   0.00722192   0.00790051   0.00882581   0.01011401   0.01196515   0.01474849   0.01921104   0.02706549   0.04301739   0.08428455   0.25761542   1.81098247   0.30234620   0.07271850   0.02972133   0.01541311   0.00913842   0.00590703   0.00405825   0.00291889   0.00217676   0.00167218   0.00131716   0.00106025   0.00086994   0.00072611   0.00061553   0.00052922   0.00046095   0.00040630   0.00036209   0.00032596   0.00029618   0.00027143   0.00025069   0.00023319   0.00021833   0.00020562   0.00019469   0.00018523   0.00017701   0.00016982   0.00016350   0.00015793   0.00015298   0.00014858   0.00014464   0.00014110   0.00013791   0.00013503   0.00013241   0.00013003   0.00012785   0.00012586   0.00012403   0.00012235   0.00012080   0.00011937   0.00011804   0.00011681   0.00011567   0.00011462   0.00011363   0.00011271   0.00011186   0.00011107   0.00011033   0.00010964   0.00010900   0.00010841   0.00010785   0.00010734   0.00010687   0.00010644   0.00010604   0.00010568   0.00010534   0.00010505   0.00010478   0.00010454   0.00010433   0.00010415   0.00010400   0.00010388   0.00010378   0.00010371   0.00010367   0.00010366  
 0.00073334   0.00073367   0.00073465   0.00073628   0.00073858   0.00074155   0.00074520   0.00074955   0.00075461   0.00076039   0.00076692   0.00077423   0.00078234   0.00079129   0.00080110   0.00081182   0.00082349   0.00083615   0.00084987   0.00086470   0.00088071   0.00089796   0.00091653   0.00093653   0.00095803   0.00098116   0.00100602   0.00103276   0.00106152   0.00109246   0.00112577   0.00116165   0.00120033   0.00124206   0.00128715   0.00133590   0.00138869   0.00144593   0.00150810   0.00157572   0.00164943   0.00172992   0.00181800   0.00191462   0.00202086   0.00213800   0.00226752   0.00241118   0.00257105   0.00274959   0.00294978   0.00317516   0.00343008   0.00371982   0.00405093   0.00443154   0.00487188   0.00538497   0.00598752   0.00670136   0.00755531   0.00858815   0.00985297   0.01142402   0.01340762   0.01596029   0.01932007   0.02386301   0.03021131   0.03945441   0.05364106   0.07699886   0.11942301   0.20868829   0.44869145   1.49827898   11.41267310   2.14989469   0.56432503   0.25148252   0.14199631   0.09149038   0.06412191   0.04764269   0.03695461   0.02962957   0.02439173   0.02051855   0.01757592   0.01529026   0.01348221   0.01203026   0.01084976   0.00988034   0.00907806   0.00841043   0.00785307   0.00738754   0.00699980   0.00667918   0.00641762   0.00620921   0.00604986   0.00593705   0.00586982   0.00584873   0.00587609   0.00595623   0.00609608   0.00630600   0.00660123   0.00700413   0.00754797   0.00828343   0.00929040   0.01070041   0.01274271   0.01584720   0.02090213   0.03000536   0.04918474   0.10223785   0.36115366   1.77979450   0.21721502   0.06057140   0.02628198   0.01406122   0.00849675   0.00556272   0.00385677   0.00279308   0.00209411   0.00161559   0.00127705   0.00103098   0.00084801   0.00070931   0.00060238   0.00051874   0.00045245   0.00039930   0.00035624   0.00032100   0.00029192   0.00026772   0.00024743   0.00023030   0.00021574   0.00020328   0.00019255   0.00018327   0.00017519   0.00016813   0.00016192   0.00015643   0.00015157   0.00014723   0.00014335   0.00013987   0.00013672   0.00013388   0.00013130   0.00012895   0.00012681   0.00012484   0.00012304   0.00012138   0.00011985   0.00011844   0.00011713   0.00011591   0.00011479   0.00011374   0.00011277   0.00011186   0.00011102   0.00011023   0.00010950   0.00010882   0.00010819   0.00010760   0.00010706   0.00010655   0.00010609   0.00010566   0.00010526   0.00010490   0.00010457   0.00010428   0.00010401   0.00010378   0.00010357   0.00010339   0.00010324   0.00010312   0.00010303   0.00010296   0.00010292   0.00010291  
 0.00073134   0.00073166   0.00073264   0.00073426   0.00073655   0.00073950   0.00074313   0.00074745   0.00075248   0.00075823   0.00076473   0.00077200   0.00078006   0.00078895   0.00079871   0.00080936   0.00082096   0.00083355   0.00084719   0.00086192   0.00087782   0.00089496   0.00091342   0.00093328   0.00095464   0.00097761   0.00100230   0.00102884   0.00105739   0.00108810   0.00112115   0.00115675   0.00119512   0.00123651   0.00128121   0.00132953   0.00138185   0.00143856   0.00150014   0.00156710   0.00164006   0.00171970   0.00180683   0.00190236   0.00200736   0.00212308   0.00225096   0.00239273   0.00255041   0.00272640   0.00292358   0.00314543   0.00339614   0.00368086   0.00400592   0.00437919   0.00481054   0.00531249   0.00590114   0.00659739   0.00742880   0.00843233   0.00965840   0.01117722   0.01308890   0.01553999   0.01875195   0.02307201   0.02906932   0.03772911   0.05087708   0.07220816   0.11014102   0.18737928   0.38340406   1.14032202   8.15093325   3.11092447   0.69182900   0.28876769   0.15776789   0.09968091   0.06896619   0.05077729   0.03912128   0.03120504   0.02558440   0.02145168   0.01832640   0.01590822   0.01400158   0.01247475   0.01123639   0.01022163   0.00938346   0.00868720   0.00810692   0.00762306   0.00722074   0.00688871   0.00661848   0.00640385   0.00624054   0.00612597   0.00605918   0.00604088   0.00607361   0.00616213   0.00631398   0.00654050   0.00685834   0.00729203   0.00787825   0.00867321   0.00976617   0.01130556   0.01355320   0.01700793   0.02272280   0.03326169   0.05634405   0.12503600   0.52131417   1.26797561   0.16490595   0.05162780   0.02353905   0.01293591   0.00794837   0.00526320   0.00367927   0.00268120   0.00202007   0.00156461   0.00124075   0.00100438   0.00082803   0.00069395   0.00059035   0.00050913   0.00044465   0.00039287   0.00035085   0.00031643   0.00028799   0.00026431   0.00024443   0.00022763   0.00021334   0.00020111   0.00019057   0.00018145   0.00017351   0.00016656   0.00016045   0.00015505   0.00015025   0.00014598   0.00014216   0.00013872   0.00013562   0.00013282   0.00013027   0.00012795   0.00012584   0.00012390   0.00012212   0.00012048   0.00011896   0.00011757   0.00011627   0.00011507   0.00011396   0.00011293   0.00011196   0.00011107   0.00011023   0.00010946   0.00010873   0.00010806   0.00010743   0.00010685   0.00010631   0.00010581   0.00010535   0.00010493   0.00010453   0.00010418   0.00010385   0.00010356   0.00010330   0.00010306   0.00010286   0.00010268   0.00010254   0.00010241   0.00010232   0.00010225   0.00010221   0.00010220  
 0.00072941   0.00072973   0.00073070   0.00073232   0.00073459   0.00073753   0.00074114   0.00074544   0.00075044   0.00075616   0.00076263   0.00076985   0.00077787   0.00078672   0.00079641   0.00080701   0.00081854   0.00083106   0.00084461   0.00085926   0.00087507   0.00089210   0.00091044   0.00093018   0.00095140   0.00097421   0.00099874   0.00102510   0.00105345   0.00108394   0.00111675   0.00115208   0.00119015   0.00123122   0.00127556   0.00132349   0.00137536   0.00143157   0.00149259   0.00155893   0.00163118   0.00171003   0.00179626   0.00189077   0.00199461   0.00210900   0.00223536   0.00237536   0.00253099   0.00270459   0.00289898   0.00311753   0.00336434   0.00364440   0.00396384   0.00433031   0.00475334   0.00524503   0.00582086   0.00650094   0.00731169   0.00828842   0.00947916   0.01095055   0.01279717   0.01515683   0.01823649   0.02235842   0.02804640   0.03619756   0.04845233   0.06807298   0.10231567   0.17007164   0.33381562   0.90539988   5.37141110   4.61098217   0.85546241   0.33212455   0.17521464   0.10847701   0.07406836   0.05403384   0.04134959   0.03281283   0.02679417   0.02239358   0.01908094   0.01652752   0.01452069   0.01291802   0.01162125   0.01056086   0.00968664   0.00896169   0.00835849   0.00785632   0.00743949   0.00709612   0.00681731   0.00659656   0.00642941   0.00631320   0.00624699   0.00623164   0.00626994   0.00636710   0.00653131   0.00677490   0.00711602   0.00758150   0.00821163   0.00906856   0.01025167   0.01192784   0.01439503   0.01823007   0.02467727   0.03686191   0.06466336   0.15426769   0.77094831   0.83368512   0.13063278   0.04484706   0.02131581   0.01198945   0.00747631   0.00500126   0.00352226   0.00258138   0.00195357   0.00151857   0.00120784   0.00098019   0.00080980   0.00067992   0.00057932   0.00050031   0.00043748   0.00038694   0.00034589   0.00031222   0.00028437   0.00026115   0.00024166   0.00022516   0.00021113   0.00019910   0.00018874   0.00017977   0.00017195   0.00016510   0.00015908   0.00015376   0.00014903   0.00014482   0.00014105   0.00013766   0.00013460   0.00013183   0.00012932   0.00012703   0.00012494   0.00012302   0.00012126   0.00011964   0.00011814   0.00011676   0.00011548   0.00011429   0.00011319   0.00011217   0.00011121   0.00011033   0.00010950   0.00010873   0.00010802   0.00010735   0.00010673   0.00010615   0.00010562   0.00010512   0.00010467   0.00010424   0.00010386   0.00010350   0.00010318   0.00010289   0.00010263   0.00010240   0.00010220   0.00010202   0.00010188   0.00010176   0.00010166   0.00010160   0.00010156   0.00010155  
 0.00072756   0.00072788   0.00072885   0.00073046   0.00073272   0.00073564   0.00073924   0.00074351   0.00074849   0.00075418   0.00076061   0.00076780   0.00077578   0.00078457   0.00079422   0.00080476   0.00081623   0.00082868   0.00084215   0.00085672   0.00087243   0.00088937   0.00090760   0.00092722   0.00094831   0.00097098   0.00099535   0.00102154   0.00104970   0.00107998   0.00111256   0.00114764   0.00118544   0.00122620   0.00127020   0.00131775   0.00136920   0.00142495   0.00148544   0.00155119   0.00162279   0.00170090   0.00178628   0.00187984   0.00198259   0.00209573   0.00222066   0.00235901   0.00251273   0.00268411   0.00287590   0.00309139   0.00333456   0.00361028   0.00392453   0.00428469   0.00470003   0.00518224   0.00574628   0.00641150   0.00720329   0.00815550   0.00931401   0.01074227   0.01252997   0.01480717   0.01776816   0.02171351   0.02712790   0.03483359   0.04631587   0.06448203   0.09566060   0.15582213   0.29524092   0.74314808   3.66020772   6.84539867   1.06750735   0.38257023   0.19446891   0.11789142   0.07942188   0.05740391   0.04363232   0.03444724   0.02801658   0.02334076   0.01983676   0.01714589   0.01503766   0.01335851   0.01200300   0.01089684   0.00998656   0.00923297   0.00860693   0.00808657   0.00765534   0.00730075   0.00701347   0.00678672   0.00661584   0.00649811   0.00643262   0.00642036   0.00646442   0.00657043   0.00674729   0.00700834   0.00737332   0.00787147   0.00854689   0.00946803   0.01074518   0.01256524   0.01526604   0.01951205   0.02676829   0.04083307   0.07433642   0.19211468   1.14217484   0.56690715   0.10699771   0.03958133   0.01948899   0.01118636   0.00706744   0.00477114   0.00338289   0.00249209   0.00189372   0.00147695   0.00117796   0.00095815   0.00079315   0.00066707   0.00056921   0.00049222   0.00043088   0.00038149   0.00034131   0.00030833   0.00028102   0.00025824   0.00023909   0.00022288   0.00020908   0.00019725   0.00018705   0.00017821   0.00017050   0.00016376   0.00015782   0.00015257   0.00014790   0.00014375   0.00014002   0.00013667   0.00013365   0.00013092   0.00012843   0.00012617   0.00012410   0.00012220   0.00012046   0.00011886   0.00011738   0.00011601   0.00011474   0.00011357   0.00011248   0.00011146   0.00011052   0.00010964   0.00010882   0.00010806   0.00010735   0.00010669   0.00010607   0.00010550   0.00010497   0.00010448   0.00010403   0.00010361   0.00010323   0.00010288   0.00010256   0.00010227   0.00010201   0.00010178   0.00010158   0.00010141   0.00010126   0.00010114   0.00010105   0.00010099   0.00010095   0.00010093  
 0.00072580   0.00072612   0.00072708   0.00072868   0.00073093   0.00073384   0.00073742   0.00074167   0.00074662   0.00075229   0.00075868   0.00076584   0.00077378   0.00078253   0.00079213   0.00080261   0.00081402   0.00082640   0.00083981   0.00085430   0.00086993   0.00088677   0.00090490   0.00092440   0.00094537   0.00096790   0.00099212   0.00101815   0.00104614   0.00107622   0.00110859   0.00114344   0.00118097   0.00122145   0.00126513   0.00131232   0.00136338   0.00141868   0.00147869   0.00154389   0.00161487   0.00169228   0.00177688   0.00186954   0.00197127   0.00208325   0.00220684   0.00234366   0.00249560   0.00266491   0.00285427   0.00306690   0.00330671   0.00357841   0.00388784   0.00424217   0.00465040   0.00512387   0.00567704   0.00632859   0.00710299   0.00803276   0.00916186   0.01055088   0.01228515   0.01448790   0.01734226   0.02112985   0.02630158   0.03361565   0.04442656   0.06134772   0.08995867   0.14395524   0.26463587   0.62642858   2.63592704   9.59380684   1.34485073   0.44126540   0.21565590   0.12792839   0.08501548   0.06087648   0.04596081   0.03610171   0.02924664   0.02428937   0.02059082   0.01776090   0.01555049   0.01379455   0.01238024   0.01122838   0.01028216   0.00950009   0.00885139   0.00831300   0.00786753   0.00750189   0.00720629   0.00697367   0.00679919   0.00668007   0.00661542   0.00660638   0.00665634   0.00677137   0.00696110   0.00723994   0.00762925   0.00816078   0.00888266   0.00986999   0.01124470   0.01321533   0.01616337   0.02085115   0.02899676   0.04520071   0.08558420   0.24157490   1.59772254   0.40748212   0.09001941   0.03541023   0.01797044   0.01049975   0.00671144   0.00456820   0.00325884   0.00241204   0.00183977   0.00143926   0.00115081   0.00093807   0.00077794   0.00065531   0.00055994   0.00048478   0.00042482   0.00037647   0.00033710   0.00030475   0.00027794   0.00025555   0.00023672   0.00022078   0.00020719   0.00019553   0.00018548   0.00017677   0.00016917   0.00016251   0.00015665   0.00015146   0.00014686   0.00014275   0.00013907   0.00013576   0.00013277   0.00013007   0.00012761   0.00012537   0.00012332   0.00012144   0.00011972   0.00011813   0.00011667   0.00011531   0.00011406   0.00011289   0.00011181   0.00011081   0.00010987   0.00010900   0.00010819   0.00010743   0.00010673   0.00010607   0.00010547   0.00010490   0.00010437   0.00010389   0.00010344   0.00010302   0.00010264   0.00010229   0.00010198   0.00010169   0.00010143   0.00010121   0.00010101   0.00010083   0.00010069   0.00010057   0.00010048   0.00010042   0.00010038   0.00010036  
 0.00072411   0.00072443   0.00072539   0.00072698   0.00072923   0.00073212   0.00073568   0.00073992   0.00074485   0.00075048   0.00075685   0.00076397   0.00077187   0.00078058   0.00079013   0.00080057   0.00081192   0.00082424   0.00083758   0.00085199   0.00086754   0.00088429   0.00090233   0.00092172   0.00094258   0.00096499   0.00098907   0.00101495   0.00104276   0.00107267   0.00110483   0.00113946   0.00117675   0.00121695   0.00126033   0.00130719   0.00135788   0.00141278   0.00147232   0.00153701   0.00160740   0.00168416   0.00176803   0.00185985   0.00196063   0.00207153   0.00219388   0.00232926   0.00247954   0.00264692   0.00283403   0.00304402   0.00328069   0.00354867   0.00385363   0.00420258   0.00460425   0.00506965   0.00561281   0.00625181   0.00701026   0.00791950   0.00902175   0.01037505   0.01206086   0.01419631   0.01695473   0.02060116   0.02555716   0.03252589   0.04275088   0.05860034   0.08504275   0.13397661   0.23995239   0.53966643   1.99744581   11.50471679   1.71054614   0.50951501   0.23888646   0.13858141   0.09083240   0.06443774   0.04832485   0.03776877   0.03047882   0.02523519   0.02133987   0.01836995   0.01605709   0.01422439   0.01275148   0.01155418   0.01057233   0.00976206   0.00909097   0.00853480   0.00807532   0.00769881   0.00739508   0.00715674   0.00697880   0.00685840   0.00679470   0.00678900   0.00684495   0.00696914   0.00717189   0.00746874   0.00788271   0.00844818   0.00921745   0.01027264   0.01174800   0.01387528   0.01708345   0.02224336   0.03136119   0.04998742   0.09865507   0.30673829   1.91263517   0.30824075   0.07741547   0.03205124   0.01669575   0.00990897   0.00640009   0.00438868   0.00314817   0.00234016   0.00179109   0.00140510   0.00112613   0.00091976   0.00076405   0.00064454   0.00055145   0.00047795   0.00041925   0.00037186   0.00033322   0.00030145   0.00027509   0.00025307   0.00023454   0.00021883   0.00020544   0.00019395   0.00018403   0.00017543   0.00016793   0.00016136   0.00015556   0.00015044   0.00014589   0.00014183   0.00013819   0.00013491   0.00013196   0.00012928   0.00012684   0.00012463   0.00012260   0.00012074   0.00011903   0.00011746   0.00011601   0.00011466   0.00011342   0.00011227   0.00011119   0.00011020   0.00010927   0.00010841   0.00010760   0.00010685   0.00010615   0.00010550   0.00010490   0.00010434   0.00010381   0.00010333   0.00010288   0.00010247   0.00010210   0.00010175   0.00010144   0.00010115   0.00010090   0.00010067   0.00010047   0.00010030   0.00010016   0.00010004   0.00009995   0.00009989   0.00009985   0.00009984  
 0.00072252   0.00072283   0.00072378   0.00072537   0.00072761   0.00073049   0.00073403   0.00073825   0.00074316   0.00074877   0.00075511   0.00076220   0.00077006   0.00077874   0.00078824   0.00079863   0.00080993   0.00082219   0.00083547   0.00084981   0.00086528   0.00088195   0.00089990   0.00091919   0.00093994   0.00096223   0.00098618   0.00101192   0.00103957   0.00106931   0.00110128   0.00113570   0.00117276   0.00121271   0.00125581   0.00130236   0.00135270   0.00140721   0.00146633   0.00153053   0.00160039   0.00167654   0.00175972   0.00185076   0.00195066   0.00206054   0.00218173   0.00231579   0.00246452   0.00263011   0.00281513   0.00302267   0.00325644   0.00352097   0.00382181   0.00416578   0.00456139   0.00501937   0.00555333   0.00618080   0.00692463   0.00781508   0.00889283   0.01021363   0.01185546   0.01393008   0.01660211   0.02012206   0.02488592   0.03154937   0.04126127   0.05618385   0.08078247   0.12551755   0.21977088   0.47343377   1.57892261   11.09401943   2.19540624   0.58875637   0.26424802   0.14983081   0.09684978   0.06807087   0.05071269   0.03944011   0.03170706   0.02617373   0.02208043   0.01897032   0.01655524   0.01464623   0.01311520   0.01187296   0.01085592   0.01001788   0.00932476   0.00875114   0.00827792   0.00789080   0.00757913   0.00733524   0.00715399   0.00703243   0.00696978   0.00696748   0.00702951   0.00716291   0.00737877   0.00769374   0.00813257   0.00873233   0.00954967   0.01067400   0.01225256   0.01454180   0.01802194   0.02368320   0.03385715   0.05521095   0.11382239   0.39306682   1.84143072   0.24326612   0.06780574   0.02930877   0.01561693   0.00939795   0.00612684   0.00422949   0.00304927   0.00227555   0.00174712   0.00137415   0.00110369   0.00090307   0.00075136   0.00063470   0.00054366   0.00047169   0.00041413   0.00036761   0.00032965   0.00029841   0.00027247   0.00025079   0.00023252   0.00021704   0.00020382   0.00019248   0.00018270   0.00017420   0.00016679   0.00016029   0.00015456   0.00014950   0.00014499   0.00014097   0.00013737   0.00013413   0.00013120   0.00012855   0.00012614   0.00012394   0.00012193   0.00012009   0.00011840   0.00011684   0.00011540   0.00011406   0.00011283   0.00011169   0.00011062   0.00010963   0.00010871   0.00010785   0.00010706   0.00010631   0.00010562   0.00010497   0.00010437   0.00010381   0.00010330   0.00010282   0.00010237   0.00010196   0.00010159   0.00010125   0.00010093   0.00010065   0.00010040   0.00010017   0.00009998   0.00009981   0.00009967   0.00009955   0.00009946   0.00009940   0.00009936   0.00009934  
 0.00072100   0.00072132   0.00072227   0.00072385   0.00072607   0.00072894   0.00073247   0.00073667   0.00074156   0.00074715   0.00075346   0.00076052   0.00076836   0.00077699   0.00078646   0.00079680   0.00080805   0.00082026   0.00083347   0.00084775   0.00086315   0.00087974   0.00089760   0.00091681   0.00093745   0.00095963   0.00098346   0.00100906   0.00103657   0.00106614   0.00109794   0.00113217   0.00116901   0.00120873   0.00125156   0.00129782   0.00134784   0.00140199   0.00146071   0.00152446   0.00159382   0.00166940   0.00175194   0.00184226   0.00194133   0.00205028   0.00217039   0.00230321   0.00245051   0.00261445   0.00279753   0.00300279   0.00323388   0.00349523   0.00379225   0.00413163   0.00452168   0.00497282   0.00549833   0.00611522   0.00684567   0.00771896   0.00877437   0.01006560   0.01166754   0.01368716   0.01628140   0.01968794   0.02428049   0.03067357   0.03993498   0.05405281   0.07707497   0.11829852   0.20308188   0.42176186   1.29174050   9.07086528   2.83868022   0.68052754   0.29179340   0.16164115   0.10303799   0.07175589   0.05311095   0.04110651   0.03292482   0.02710014   0.02280884   0.01955913   0.01704266   0.01505817   0.01346983   0.01218336   0.01113176   0.01026650   0.00955183   0.00896115   0.00847455   0.00807709   0.00775772   0.00750849   0.00732407   0.00720147   0.00713995   0.00714111   0.00720923   0.00735186   0.00758081   0.00791391   0.00837764   0.00901183   0.00987761   0.01107193   0.01275562   0.01521117   0.01897369   0.02516358   0.03647677   0.06088193   0.13137856   0.50751033   1.50343785   0.19872982   0.06031726   0.02704390   0.01469767   0.00895401   0.00588634   0.00408807   0.00296080   0.00221745   0.00170741   0.00134609   0.00108330   0.00088788   0.00073978   0.00062569   0.00053653   0.00046595   0.00040944   0.00036372   0.00032638   0.00029561   0.00027006   0.00024868   0.00023067   0.00021538   0.00020234   0.00019114   0.00018146   0.00017306   0.00016573   0.00015930   0.00015364   0.00014862   0.00014416   0.00014018   0.00013661   0.00013340   0.00013050   0.00012787   0.00012549   0.00012331   0.00012131   0.00011949   0.00011781   0.00011626   0.00011483   0.00011351   0.00011228   0.00011115   0.00011009   0.00010911   0.00010820   0.00010734   0.00010655   0.00010581   0.00010512   0.00010448   0.00010389   0.00010333   0.00010282   0.00010234   0.00010190   0.00010149   0.00010112   0.00010078   0.00010047   0.00010019   0.00009994   0.00009971   0.00009952   0.00009935   0.00009921   0.00009909   0.00009900   0.00009894   0.00009890   0.00009889  
 0.00071958   0.00071989   0.00072083   0.00072241   0.00072463   0.00072749   0.00073100   0.00073519   0.00074006   0.00074562   0.00075191   0.00075894   0.00076675   0.00077535   0.00078478   0.00079507   0.00080628   0.00081844   0.00083160   0.00084581   0.00086115   0.00087767   0.00089544   0.00091456   0.00093511   0.00095718   0.00098090   0.00100638   0.00103375   0.00106317   0.00109481   0.00112885   0.00116550   0.00120499   0.00124759   0.00129358   0.00134329   0.00139711   0.00145545   0.00151879   0.00158768   0.00166274   0.00174468   0.00183433   0.00193264   0.00204071   0.00215983   0.00229150   0.00243748   0.00259988   0.00278117   0.00298433   0.00321295   0.00347136   0.00376488   0.00410004   0.00448496   0.00492983   0.00544759   0.00605480   0.00677302   0.00763065   0.00866572   0.00993008   0.01149587   0.01346579   0.01598998   0.01929485   0.02373457   0.02988794   0.03875303   0.05217008   0.07383818   0.11210445   0.18915155   0.38072575   1.08693123   6.94831350   3.68534870   0.78640680   0.32152751   0.17395870   0.10936015   0.07546966   0.05550474   0.04275798   0.03412509   0.02800934   0.02352127   0.02013343   0.01751698   0.01545830   0.01381376   0.01248402   0.01139868   0.01050687   0.00977123   0.00916399   0.00866440   0.00825693   0.00793013   0.00767576   0.00748833   0.00736481   0.00730448   0.00730913   0.00738333   0.00753511   0.00777708   0.00812818   0.00861668   0.00928522   0.01019945   0.01146414   0.01325413   0.01587922   0.01993272   0.02667568   0.03920809   0.06700117   0.15162338   0.65801945   1.15011824   0.16699899   0.05437653   0.02515574   0.01391004   0.00856708   0.00567427   0.00396231   0.00288164   0.00216519   0.00167156   0.00132069   0.00106478   0.00087405   0.00072923   0.00061748   0.00053002   0.00046070   0.00040514   0.00036015   0.00032337   0.00029305   0.00026785   0.00024675   0.00022896   0.00021386   0.00020097   0.00018990   0.00018033   0.00017202   0.00016476   0.00015840   0.00015279   0.00014782   0.00014340   0.00013946   0.00013592   0.00013274   0.00012986   0.00012725   0.00012488   0.00012272   0.00012074   0.00011893   0.00011726   0.00011573   0.00011431   0.00011300   0.00011178   0.00011065   0.00010960   0.00010863   0.00010772   0.00010687   0.00010609   0.00010535   0.00010467   0.00010403   0.00010344   0.00010288   0.00010237   0.00010190   0.00010146   0.00010106   0.00010069   0.00010035   0.00010004   0.00009976   0.00009951   0.00009929   0.00009909   0.00009893   0.00009878   0.00009867   0.00009858   0.00009852   0.00009848   0.00009847  
 0.00071824   0.00071855   0.00071949   0.00072106   0.00072327   0.00072612   0.00072962   0.00073379   0.00073864   0.00074419   0.00075046   0.00075746   0.00076524   0.00077380   0.00078320   0.00079346   0.00080462   0.00081673   0.00082984   0.00084400   0.00085927   0.00087572   0.00089342   0.00091246   0.00093292   0.00095490   0.00097851   0.00100387   0.00103112   0.00106040   0.00109189   0.00112576   0.00116222   0.00120151   0.00124387   0.00128962   0.00133905   0.00139256   0.00145056   0.00151351   0.00158196   0.00165653   0.00173793   0.00182696   0.00192456   0.00203183   0.00215003   0.00228064   0.00242540   0.00258638   0.00276602   0.00296726   0.00319360   0.00344931   0.00373961   0.00407089   0.00445111   0.00489024   0.00540091   0.00599928   0.00670634   0.00754971   0.00856629   0.00980628   0.01133937   0.01326444   0.01572562   0.01893938   0.02324276   0.02918352   0.03769956   0.05050508   0.07100609   0.10676775   0.17743605   0.34765974   0.93615576   5.31470738   4.77487924   0.90791237   0.35339230   0.18670902   0.11577177   0.07918582   0.05787763   0.04438374   0.03530045   0.02889601   0.02421375   0.02069016   0.01797580   0.01584466   0.01414536   0.01277355   0.01165548   0.01073796   0.00998202   0.00935878   0.00884667   0.00842957   0.00809564   0.00783636   0.00764609   0.00752174   0.00746266   0.00747078   0.00755099   0.00771182   0.00796660   0.00833545   0.00884843   0.00955095   0.01051333   0.01184821   0.01374487   0.01654139   0.02089224   0.02820888   0.04203461   0.07355654   0.17484493   0.85154106   0.87866056   0.14366042   0.04959437   0.02356961   0.01323234   0.00822904   0.00548705   0.00385045   0.00281081   0.00211824   0.00163924   0.00129771   0.00104800   0.00086149   0.00071962   0.00060999   0.00052408   0.00045591   0.00040121   0.00035688   0.00032062   0.00029070   0.00026582   0.00024498   0.00022740   0.00021247   0.00019972   0.00018876   0.00017929   0.00017106   0.00016387   0.00015757   0.00015201   0.00014708   0.00014270   0.00013879   0.00013528   0.00013212   0.00012927   0.00012668   0.00012433   0.00012218   0.00012022   0.00011842   0.00011676   0.00011524   0.00011383   0.00011252   0.00011132   0.00011019   0.00010915   0.00010818   0.00010728   0.00010644   0.00010566   0.00010493   0.00010424   0.00010361   0.00010302   0.00010247   0.00010196   0.00010149   0.00010106   0.00010066   0.00010029   0.00009995   0.00009964   0.00009936   0.00009912   0.00009889   0.00009870   0.00009853   0.00009839   0.00009828   0.00009819   0.00009813   0.00009809   0.00009808  
 0.00071699   0.00071730   0.00071824   0.00071980   0.00072200   0.00072484   0.00072834   0.00073249   0.00073733   0.00074286   0.00074910   0.00075608   0.00076383   0.00077236   0.00078173   0.00079195   0.00080307   0.00081514   0.00082820   0.00084231   0.00085752   0.00087391   0.00089154   0.00091050   0.00093088   0.00095277   0.00097628   0.00100154   0.00102867   0.00105782   0.00108917   0.00112288   0.00115917   0.00119827   0.00124043   0.00128594   0.00133512   0.00138834   0.00144602   0.00150861   0.00157667   0.00165079   0.00173168   0.00182013   0.00191709   0.00202361   0.00214096   0.00227060   0.00241425   0.00257393   0.00275206   0.00295152   0.00317577   0.00342901   0.00371636   0.00404409   0.00442002   0.00485391   0.00535811   0.00594843   0.00664535   0.00747576   0.00847558   0.00969352   0.01119707   0.01308175   0.01548634   0.01861856   0.02280046   0.02855270   0.03676127   0.04903250   0.06852514   0.10215637   0.16752559   0.32070266   0.82225212   4.16281767   6.11385358   1.04635134   0.38725044   0.19979491   0.12222059   0.08287493   0.06021188   0.04597237   0.03644315   0.02975463   0.02488222   0.02122623   0.01841667   0.01621527   0.01446301   0.01305059   0.01190096   0.01095870   0.01018327   0.00954468   0.00902056   0.00859427   0.00825352   0.00798958   0.00779665   0.00767158   0.00761377   0.00762532   0.00771143   0.00788109   0.00814841   0.00853463   0.00907158   0.00980749   0.01081728   0.01222161   0.01422438   0.01719273   0.02184466   0.02975069   0.04493479   0.08051965   0.20129079   1.08915438   0.68747500   0.12604365   0.04569930   0.02222929   0.01264747   0.00793333   0.00532174   0.00375099   0.00274752   0.00207611   0.00161014   0.00127698   0.00103282   0.00085011   0.00071091   0.00060319   0.00051867   0.00045154   0.00039764   0.00035391   0.00031811   0.00028856   0.00026397   0.00024336   0.00022597   0.00021120   0.00019857   0.00018772   0.00017833   0.00017018   0.00016306   0.00015680   0.00015129   0.00014641   0.00014206   0.00013818   0.00013469   0.00013156   0.00012873   0.00012616   0.00012382   0.00012169   0.00011974   0.00011795   0.00011630   0.00011479   0.00011339   0.00011209   0.00011089   0.00010977   0.00010874   0.00010777   0.00010688   0.00010604   0.00010526   0.00010453   0.00010386   0.00010323   0.00010264   0.00010210   0.00010159   0.00010112   0.00010069   0.00010029   0.00009992   0.00009958   0.00009928   0.00009900   0.00009875   0.00009853   0.00009834   0.00009818   0.00009804   0.00009792   0.00009783   0.00009777   0.00009773   0.00009772  
 0.00071583   0.00071614   0.00071707   0.00071863   0.00072083   0.00072366   0.00072714   0.00073128   0.00073610   0.00074161   0.00074784   0.00075480   0.00076252   0.00077103   0.00078036   0.00079055   0.00080163   0.00081366   0.00082668   0.00084074   0.00085590   0.00087223   0.00088980   0.00090869   0.00092899   0.00095080   0.00097422   0.00099938   0.00102640   0.00105544   0.00108665   0.00112022   0.00115636   0.00119528   0.00123725   0.00128254   0.00133149   0.00138445   0.00144183   0.00150410   0.00157179   0.00164549   0.00172592   0.00181385   0.00191021   0.00201605   0.00213263   0.00226138   0.00240399   0.00256249   0.00273923   0.00293707   0.00315942   0.00341041   0.00369506   0.00401957   0.00439160   0.00482072   0.00531904   0.00590206   0.00658977   0.00740847   0.00839313   0.00959118   0.01106814   0.01291654   0.01527044   0.01832986   0.02240368   0.02798901   0.03592689   0.04773129   0.06635158   0.09816525   0.15910693   0.29852398   0.73439267   3.35977097   7.63006788   1.20260924   0.42286876   0.21309502   0.12864673   0.08650473   0.06248853   0.04751192   0.03754520   0.03057958   0.02552255   0.02173849   0.01883714   0.01656816   0.01476508   0.01331375   0.01213394   0.01116806   0.01037404   0.00972083   0.00918530   0.00875027   0.00840308   0.00813474   0.00793932   0.00781361   0.00775709   0.00777201   0.00786384   0.00804208   0.00832154   0.00872460   0.00928483   0.01005323   0.01110932   0.01258171   0.01468906   0.01782794   0.02278165   0.03128682   0.04788175   0.08784246   0.23112797   1.35793603   0.55431035   0.11246513   0.04249738   0.02109184   0.01214184   0.00767460   0.00517588   0.00366271   0.00269107   0.00203840   0.00158401   0.00125832   0.00101914   0.00083984   0.00070303   0.00059703   0.00051378   0.00044759   0.00039439   0.00035120   0.00031583   0.00028661   0.00026229   0.00024189   0.00022467   0.00021004   0.00019753   0.00018677   0.00017747   0.00016938   0.00016231   0.00015611   0.00015064   0.00014579   0.00014147   0.00013762   0.00013416   0.00013105   0.00012823   0.00012568   0.00012336   0.00012124   0.00011930   0.00011752   0.00011588   0.00011438   0.00011298   0.00011170   0.00011050   0.00010939   0.00010836   0.00010740   0.00010651   0.00010568   0.00010490   0.00010418   0.00010350   0.00010288   0.00010229   0.00010175   0.00010125   0.00010078   0.00010035   0.00009995   0.00009958   0.00009925   0.00009894   0.00009867   0.00009842   0.00009820   0.00009801   0.00009785   0.00009771   0.00009760   0.00009751   0.00009744   0.00009741   0.00009739  
 0.00071476   0.00071507   0.00071600   0.00071755   0.00071974   0.00072257   0.00072604   0.00073017   0.00073497   0.00074047   0.00074668   0.00075362   0.00076131   0.00076980   0.00077910   0.00078926   0.00080031   0.00081230   0.00082528   0.00083929   0.00085440   0.00087068   0.00088820   0.00090702   0.00092726   0.00094899   0.00097233   0.00099739   0.00102432   0.00105324   0.00108434   0.00111778   0.00115377   0.00119253   0.00123432   0.00127942   0.00132815   0.00138087   0.00143799   0.00149996   0.00156731   0.00164064   0.00172064   0.00180810   0.00190391   0.00200914   0.00212501   0.00225294   0.00239463   0.00255204   0.00272753   0.00292390   0.00314451   0.00339345   0.00367567   0.00399725   0.00436574   0.00479054   0.00528356   0.00585997   0.00653940   0.00734753   0.00831856   0.00949874   0.01095186   0.01276779   0.01507645   0.01807106   0.02204902   0.02748691   0.03518695   0.04658388   0.06444950   0.09471017   0.15193763   0.28015296   0.66549706   2.79193160   9.13247283   1.37687922   0.45990314   0.22646324   0.13498316   0.09004049   0.06468767   0.04899003   0.03859842   0.03136518   0.02613063   0.02222385   0.01923478   0.01690140   0.01504997   0.01356170   0.01235328   0.01136502   0.01055343   0.00988641   0.00934012   0.00889686   0.00854361   0.00827116   0.00807343   0.00794718   0.00789194   0.00791010   0.00800745   0.00819391   0.00848503   0.00890427   0.00948689   0.01028661   0.01138743   0.01292586   0.01513518   0.01844149   0.02369427   0.03280126   0.05084317   0.09545422   0.26439138   1.62389712   0.46021972   0.10182468   0.03984722   0.02012406   0.01170458   0.00744845   0.00504743   0.00358453   0.00264087   0.00200475   0.00156065   0.00124159   0.00100685   0.00083060   0.00069594   0.00059148   0.00050936   0.00044401   0.00039145   0.00034876   0.00031377   0.00028485   0.00026076   0.00024056   0.00022349   0.00020899   0.00019658   0.00018591   0.00017668   0.00016865   0.00016164   0.00015548   0.00015005   0.00014523   0.00014094   0.00013711   0.00013367   0.00013058   0.00012778   0.00012524   0.00012294   0.00012083   0.00011890   0.00011713   0.00011550   0.00011400   0.00011262   0.00011134   0.00011015   0.00010904   0.00010802   0.00010706   0.00010617   0.00010534   0.00010457   0.00010385   0.00010318   0.00010256   0.00010198   0.00010144   0.00010093   0.00010047   0.00010004   0.00009964   0.00009928   0.00009894   0.00009864   0.00009837   0.00009812   0.00009790   0.00009771   0.00009755   0.00009741   0.00009730   0.00009721   0.00009715   0.00009711   0.00009710  
 0.00071378   0.00071409   0.00071501   0.00071657   0.00071875   0.00072157   0.00072503   0.00072915   0.00073394   0.00073942   0.00074561   0.00075253   0.00076021   0.00076867   0.00077795   0.00078808   0.00079910   0.00081106   0.00082400   0.00083797   0.00085304   0.00086927   0.00088673   0.00090550   0.00092567   0.00094733   0.00097060   0.00099558   0.00102241   0.00105124   0.00108223   0.00111555   0.00115141   0.00119003   0.00123166   0.00127658   0.00132512   0.00137762   0.00143449   0.00149619   0.00156324   0.00163623   0.00171585   0.00180287   0.00189819   0.00200286   0.00211809   0.00224529   0.00238613   0.00254256   0.00271692   0.00291196   0.00313101   0.00337810   0.00365812   0.00397707   0.00434237   0.00476330   0.00525154   0.00582203   0.00649401   0.00729268   0.00825152   0.00941573   0.01084758   0.01263461   0.01490307   0.01784026   0.02173354   0.02704168   0.03453339   0.04557556   0.06278930   0.09172313   0.14582813   0.26486916   0.61079007   2.38197628   10.34094340   1.56834357   0.49788657   0.23972940   0.14115650   0.09344548   0.06678875   0.05039416   0.03959463   0.03210578   0.02670236   0.02267922   0.01960723   0.01721308   0.01531612   0.01379312   0.01255784   0.01154861   0.01072056   0.01004062   0.00948428   0.00903334   0.00867446   0.00839819   0.00819834   0.00807163   0.00801763   0.00803890   0.00814149   0.00833577   0.00863796   0.00907256   0.00967647   0.01050603   0.01164962   0.01325138   0.01555896   0.01902764   0.02457305   0.03427651   0.05378139   0.10325897   0.30092330   1.83734152   0.39233399   0.09338077   0.03764398   0.01930002   0.01132690   0.00725128   0.00493470   0.00351558   0.00259643   0.00197488   0.00153985   0.00122668   0.00099587   0.00082233   0.00068959   0.00058651   0.00050540   0.00044081   0.00038882   0.00034657   0.00031192   0.00028326   0.00025939   0.00023936   0.00022243   0.00020804   0.00019573   0.00018513   0.00017597   0.00016800   0.00016103   0.00015491   0.00014951   0.00014473   0.00014046   0.00013666   0.00013324   0.00013016   0.00012738   0.00012485   0.00012256   0.00012046   0.00011854   0.00011678   0.00011516   0.00011367   0.00011229   0.00011101   0.00010983   0.00010873   0.00010771   0.00010676   0.00010587   0.00010505   0.00010428   0.00010356   0.00010289   0.00010227   0.00010169   0.00010115   0.00010065   0.00010019   0.00009976   0.00009936   0.00009900   0.00009867   0.00009837   0.00009809   0.00009785   0.00009763   0.00009744   0.00009728   0.00009714   0.00009703   0.00009694   0.00009688   0.00009684   0.00009683  
 0.00071289   0.00071320   0.00071412   0.00071567   0.00071785   0.00072066   0.00072411   0.00072822   0.00073301   0.00073847   0.00074465   0.00075155   0.00075921   0.00076765   0.00077691   0.00078701   0.00079801   0.00080993   0.00082284   0.00083677   0.00085180   0.00086799   0.00088540   0.00090412   0.00092423   0.00094584   0.00096903   0.00099394   0.00102069   0.00104943   0.00108032   0.00111354   0.00114928   0.00118777   0.00122925   0.00127402   0.00132238   0.00137468   0.00143134   0.00149279   0.00155957   0.00163225   0.00171152   0.00179815   0.00189303   0.00199720   0.00211186   0.00223840   0.00237848   0.00253404   0.00270738   0.00290123   0.00311889   0.00336432   0.00364238   0.00395897   0.00432142   0.00473889   0.00522288   0.00578808   0.00645344   0.00724369   0.00819169   0.00934174   0.01075475   0.01251621   0.01474920   0.01763582   0.02145472   0.02664930   0.03395942   0.04469400   0.06134651   0.08914898   0.14062901   0.25213010   0.56696526   2.07997323   11.02226708   1.77484087   0.53622313   0.25270121   0.14708826   0.09668166   0.06877089   0.05171174   0.04052568   0.03279580   0.02723375   0.02310164   0.01995216   0.01750137   0.01556203   0.01400676   0.01274656   0.01171789   0.01087459   0.01018271   0.00961708   0.00915905   0.00879498   0.00851521   0.00831342   0.00818633   0.00813352   0.00815773   0.00826524   0.00846684   0.00877941   0.00922843   0.00985234   0.01070998   0.01189390   0.01355561   0.01595660   0.01958058   0.02540819   0.03569384   0.05665391   0.11113438   0.34031015   1.95703500   0.34235214   0.08662026   0.03580874   0.01859929   0.01100171   0.00708009   0.00483625   0.00345510   0.00255732   0.00194852   0.00152146   0.00121347   0.00098613   0.00081499   0.00068394   0.00058208   0.00050187   0.00043795   0.00038647   0.00034461   0.00031026   0.00028185   0.00025817   0.00023829   0.00022149   0.00020720   0.00019497   0.00018444   0.00017534   0.00016741   0.00016049   0.00015440   0.00014903   0.00014427   0.00014004   0.00013625   0.00013285   0.00012978   0.00012701   0.00012450   0.00012221   0.00012013   0.00011822   0.00011647   0.00011485   0.00011337   0.00011199   0.00011072   0.00010954   0.00010845   0.00010743   0.00010648   0.00010560   0.00010478   0.00010401   0.00010330   0.00010263   0.00010201   0.00010143   0.00010090   0.00010040   0.00009994   0.00009951   0.00009912   0.00009875   0.00009842   0.00009812   0.00009785   0.00009761   0.00009739   0.00009720   0.00009704   0.00009690   0.00009679   0.00009670   0.00009664   0.00009660   0.00009659  
 0.00071209   0.00071240   0.00071332   0.00071487   0.00071704   0.00071985   0.00072329   0.00072740   0.00073217   0.00073762   0.00074379   0.00075068   0.00075832   0.00076674   0.00077597   0.00078606   0.00079703   0.00080892   0.00082180   0.00083570   0.00085070   0.00086684   0.00088421   0.00090289   0.00092295   0.00094450   0.00096763   0.00099247   0.00101915   0.00104782   0.00107862   0.00111174   0.00114737   0.00118574   0.00122710   0.00127173   0.00131993   0.00137206   0.00142852   0.00148976   0.00155629   0.00162871   0.00170767   0.00179395   0.00188844   0.00199216   0.00210631   0.00223227   0.00237168   0.00252646   0.00269889   0.00289169   0.00310810   0.00335208   0.00362839   0.00394290   0.00430284   0.00471724   0.00519747   0.00575801   0.00641752   0.00720036   0.00813883   0.00927642   0.01067288   0.01241193   0.01461386   0.01745631   0.02121041   0.02630633   0.03345928   0.04392889   0.06010089   0.08694290   0.13622175   0.24152269   0.53168222   1.85375355   11.13098751   1.99257675   0.57419022   0.26516799   0.15269645   0.09971038   0.07061325   0.05293039   0.04138367   0.03342988   0.02772095   0.02348824   0.02026740   0.01776452   0.01578629   0.01420143   0.01291841   0.01187196   0.01101473   0.01031195   0.00973784   0.00927336   0.00890457   0.00862162   0.00841810   0.00829068   0.00823901   0.00826594   0.00837800   0.00858638   0.00890853   0.00937088   0.01001331   0.01089698   0.01211838   0.01383596   0.01632438   0.02009450   0.02618972   0.03703371   0.05941414   0.11893220   0.38182765   1.97513046   0.30493055   0.08118013   0.03428147   0.01800567   0.01072323   0.00693243   0.00475089   0.00340247   0.00252318   0.00192545   0.00150534   0.00120187   0.00097757   0.00080853   0.00067897   0.00057818   0.00049876   0.00043543   0.00038440   0.00034288   0.00030880   0.00028060   0.00025709   0.00023734   0.00022065   0.00020645   0.00019429   0.00018383   0.00017478   0.00016690   0.00016001   0.00015395   0.00014861   0.00014387   0.00013966   0.00013588   0.00013250   0.00012945   0.00012669   0.00012419   0.00012191   0.00011983   0.00011793   0.00011619   0.00011458   0.00011310   0.00011173   0.00011046   0.00010929   0.00010820   0.00010718   0.00010624   0.00010536   0.00010454   0.00010378   0.00010306   0.00010240   0.00010178   0.00010121   0.00010067   0.00010017   0.00009971   0.00009929   0.00009889   0.00009853   0.00009820   0.00009790   0.00009763   0.00009739   0.00009717   0.00009698   0.00009682   0.00009668   0.00009657   0.00009649   0.00009642   0.00009639   0.00009637  
 0.00071139   0.00071169   0.00071262   0.00071416   0.00071633   0.00071913   0.00072257   0.00072666   0.00073143   0.00073687   0.00074302   0.00074990   0.00075753   0.00076593   0.00077515   0.00078521   0.00079616   0.00080803   0.00082088   0.00083476   0.00084972   0.00086583   0.00088317   0.00090180   0.00092182   0.00094331   0.00096640   0.00099118   0.00101780   0.00104639   0.00107711   0.00111015   0.00114569   0.00118396   0.00122521   0.00126971   0.00131777   0.00136975   0.00142604   0.00148709   0.00155341   0.00162558   0.00170428   0.00179026   0.00188440   0.00198773   0.00210143   0.00222688   0.00236570   0.00251980   0.00269144   0.00288331   0.00309865   0.00334134   0.00361613   0.00392881   0.00428655   0.00469828   0.00517524   0.00573172   0.00638613   0.00716252   0.00809268   0.00921946   0.01060155   0.01232118   0.01449623   0.01730053   0.02099877   0.02600988   0.03302814   0.04327160   0.05903572   0.08506839   0.13251207   0.23272969   0.50325464   1.68229673   10.80793303   2.21595650   0.61095169   0.27690594   0.15789764   0.10249328   0.07229552   0.05403818   0.04216102   0.03400288   0.02816035   0.02383634   0.02055087   0.01800090   0.01598756   0.01437603   0.01307245   0.01201000   0.01114025   0.01042766   0.00984596   0.00937569   0.00900268   0.00871689   0.00851184   0.00838415   0.00833353   0.00836294   0.00847914   0.00869367   0.00902453   0.00949898   0.01015825   0.01106563   0.01232124   0.01408996   0.01665870   0.02056375   0.02690778   0.03827620   0.06201264   0.12648095   0.42440923   1.91678787   0.27657972   0.07679892   0.03301609   0.01750631   0.01048677   0.00680626   0.00467762   0.00335714   0.00249371   0.00190550   0.00149137   0.00119180   0.00097014   0.00080292   0.00067464   0.00057479   0.00049605   0.00043323   0.00038259   0.00034137   0.00030752   0.00027951   0.00025614   0.00023651   0.00021992   0.00020579   0.00019370   0.00018330   0.00017428   0.00016644   0.00015959   0.00015356   0.00014824   0.00014352   0.00013932   0.00013557   0.00013220   0.00012916   0.00012641   0.00012392   0.00012165   0.00011958   0.00011768   0.00011594   0.00011434   0.00011286   0.00011150   0.00011024   0.00010906   0.00010798   0.00010697   0.00010602   0.00010515   0.00010433   0.00010357   0.00010286   0.00010220   0.00010158   0.00010101   0.00010047   0.00009998   0.00009952   0.00009909   0.00009870   0.00009834   0.00009801   0.00009771   0.00009744   0.00009720   0.00009698   0.00009680   0.00009663   0.00009650   0.00009638   0.00009630   0.00009624   0.00009620   0.00009619  
 0.00071078   0.00071108   0.00071200   0.00071355   0.00071571   0.00071850   0.00072194   0.00072603   0.00073078   0.00073622   0.00074236   0.00074923   0.00075684   0.00076523   0.00077443   0.00078448   0.00079541   0.00080726   0.00082009   0.00083394   0.00084887   0.00086496   0.00088226   0.00090085   0.00092083   0.00094229   0.00096533   0.00099006   0.00101662   0.00104515   0.00107581   0.00110877   0.00114424   0.00118242   0.00122357   0.00126796   0.00131591   0.00136775   0.00142389   0.00148478   0.00155092   0.00162288   0.00170135   0.00178706   0.00188091   0.00198390   0.00209721   0.00222222   0.00236054   0.00251405   0.00268501   0.00287609   0.00309049   0.00333208   0.00360556   0.00391668   0.00427253   0.00468197   0.00515611   0.00570910   0.00635915   0.00713001   0.00805307   0.00917059   0.01054042   0.01224347   0.01439562   0.01716745   0.02081826   0.02575750   0.03266196   0.04271501   0.05813726   0.08349588   0.12942493   0.22550636   0.48045135   1.55161298   10.26062579   2.43762361   0.64558325   0.28768517   0.16260923   0.10499324   0.07379833   0.05502386   0.04285062   0.03451005   0.02854857   0.02414346   0.02080068   0.01820902   0.01616462   0.01452953   0.01320781   0.01213125   0.01125047   0.01052926   0.00994086   0.00946551   0.00908879   0.00880053   0.00859413   0.00846623   0.00841655   0.00844818   0.00856806   0.00878806   0.00912666   0.00961187   0.01028612   0.01121465   0.01250080   0.01431529   0.01695616   0.02098292   0.02755278   0.03940164   0.06439859   0.13359113   0.46665359   1.81889684   0.25497853   0.07328586   0.03197704   0.01709096   0.01028852   0.00669991   0.00461563   0.00331867   0.00246864   0.00188850   0.00147945   0.00118320   0.00096378   0.00079811   0.00067093   0.00057188   0.00049372   0.00043134   0.00038104   0.00034007   0.00030643   0.00027857   0.00025533   0.00023580   0.00021929   0.00020523   0.00019320   0.00018284   0.00017386   0.00016605   0.00015923   0.00015322   0.00014792   0.00014322   0.00013904   0.00013529   0.00013193   0.00012891   0.00012617   0.00012368   0.00012142   0.00011936   0.00011747   0.00011573   0.00011414   0.00011266   0.00011130   0.00011004   0.00010887   0.00010779   0.00010678   0.00010584   0.00010497   0.00010415   0.00010339   0.00010268   0.00010202   0.00010141   0.00010083   0.00010030   0.00009981   0.00009935   0.00009893   0.00009853   0.00009818   0.00009785   0.00009755   0.00009728   0.00009704   0.00009682   0.00009663   0.00009647   0.00009633   0.00009622   0.00009614   0.00009608   0.00009604   0.00009603  
 0.00071026   0.00071056   0.00071149   0.00071302   0.00071519   0.00071798   0.00072141   0.00072549   0.00073024   0.00073567   0.00074180   0.00074866   0.00075626   0.00076464   0.00077383   0.00078386   0.00079477   0.00080661   0.00081941   0.00083324   0.00084816   0.00086421   0.00088149   0.00090005   0.00092000   0.00094142   0.00096442   0.00098911   0.00101563   0.00104411   0.00107471   0.00110761   0.00114301   0.00118112   0.00122218   0.00126649   0.00131433   0.00136606   0.00142208   0.00148283   0.00154881   0.00162060   0.00169887   0.00178436   0.00187796   0.00198067   0.00209366   0.00221830   0.00235618   0.00250920   0.00267959   0.00287000   0.00308362   0.00332428   0.00359666   0.00390647   0.00426073   0.00466824   0.00514002   0.00569009   0.00633648   0.00710270   0.00801983   0.00912960   0.01048918   0.01217839   0.01431143   0.01705622   0.02066759   0.02554717   0.03235738   0.04225323   0.05739433   0.08220151   0.12690090   0.21966390   0.46236636   1.45223392   9.66049565   2.64876689   0.67711091   0.29727812   0.16675209   0.10717538   0.07510368   0.05587705   0.04344600   0.03494706   0.02888256   0.02440736   0.02101511   0.01838752   0.01631639   0.01466103   0.01332372   0.01223504   0.01134479   0.01061618   0.01002206   0.00954235   0.00916246   0.00887207   0.00866454   0.00853647   0.00848762   0.00852117   0.00864424   0.00886896   0.00921425   0.00970878   0.01039601   0.01134284   0.01265551   0.01450983   0.01721363   0.02134700   0.02811576   0.04039114   0.06652173   0.14006311   0.50688338   1.71186197   0.23855675   0.07050060   0.03113695   0.01675152   0.01012542   0.00661202   0.00456423   0.00328670   0.00244777   0.00187432   0.00146950   0.00117602   0.00095846   0.00079409   0.00066783   0.00056944   0.00049177   0.00042976   0.00037973   0.00033899   0.00030551   0.00027779   0.00025465   0.00023521   0.00021876   0.00020476   0.00019277   0.00018245   0.00017351   0.00016573   0.00015892   0.00015294   0.00014766   0.00014297   0.00013880   0.00013507   0.00013171   0.00012870   0.00012596   0.00012349   0.00012123   0.00011917   0.00011729   0.00011555   0.00011396   0.00011249   0.00011114   0.00010988   0.00010871   0.00010763   0.00010662   0.00010569   0.00010481   0.00010400   0.00010324   0.00010254   0.00010188   0.00010126   0.00010069   0.00010016   0.00009967   0.00009921   0.00009878   0.00009839   0.00009804   0.00009771   0.00009741   0.00009714   0.00009690   0.00009668   0.00009650   0.00009633   0.00009620   0.00009609   0.00009600   0.00009594   0.00009590   0.00009589  
 0.00070983   0.00071014   0.00071106   0.00071260   0.00071476   0.00071754   0.00072097   0.00072505   0.00072979   0.00073522   0.00074134   0.00074819   0.00075578   0.00076415   0.00077333   0.00078335   0.00079425   0.00080607   0.00081886   0.00083268   0.00084757   0.00086361   0.00088086   0.00089940   0.00091932   0.00094071   0.00096368   0.00098834   0.00101481   0.00104325   0.00107381   0.00110666   0.00114200   0.00118005   0.00122105   0.00126528   0.00131304   0.00136468   0.00142060   0.00148123   0.00154709   0.00161874   0.00169685   0.00178216   0.00187556   0.00197803   0.00209076   0.00221509   0.00235263   0.00250525   0.00267517   0.00286503   0.00307801   0.00331793   0.00358941   0.00389814   0.00425112   0.00465706   0.00512692   0.00567462   0.00631804   0.00708050   0.00799281   0.00909631   0.01044758   0.01212559   0.01424319   0.01696614   0.02054569   0.02537723   0.03211170   0.04188151   0.05679792   0.08116634   0.12489339   0.21505759   0.44833243   1.37767710   9.11234656   2.83970923   0.70456090   0.30546894   0.17025321   0.10900805   0.07619544   0.05658856   0.04394143   0.03531010   0.02915966   0.02462607   0.02119268   0.01853523   0.01644191   0.01476974   0.01341951   0.01232079   0.01142270   0.01068797   0.01008910   0.00960580   0.00922328   0.00893115   0.00872269   0.00859448   0.00854634   0.00858149   0.00870722   0.00893588   0.00928674   0.00978903   0.01048708   0.01144921   0.01278404   0.01467171   0.01742834   0.02165150   0.02858855   0.04122732   0.06833439   0.14569734   0.54325729   1.61423214   0.22623975   0.06833983   0.03047481   0.01648164   0.00999503   0.00654150   0.00452288   0.00326092   0.00243091   0.00186286   0.00146144   0.00117020   0.00095415   0.00079082   0.00066531   0.00056746   0.00049019   0.00042848   0.00037868   0.00033810   0.00030476   0.00027715   0.00025410   0.00023472   0.00021833   0.00020438   0.00019243   0.00018213   0.00017322   0.00016546   0.00015867   0.00015271   0.00014744   0.00014277   0.00013860   0.00013488   0.00013154   0.00012852   0.00012580   0.00012333   0.00012108   0.00011902   0.00011714   0.00011541   0.00011382   0.00011235   0.00011100   0.00010975   0.00010858   0.00010750   0.00010650   0.00010556   0.00010469   0.00010388   0.00010312   0.00010241   0.00010176   0.00010114   0.00010057   0.00010004   0.00009955   0.00009909   0.00009867   0.00009828   0.00009792   0.00009760   0.00009730   0.00009703   0.00009679   0.00009657   0.00009638   0.00009622   0.00009609   0.00009598   0.00009589   0.00009583   0.00009579   0.00009578  
 0.00070950   0.00070981   0.00071073   0.00071226   0.00071442   0.00071721   0.00072063   0.00072471   0.00072944   0.00073486   0.00074098   0.00074782   0.00075541   0.00076378   0.00077295   0.00078295   0.00079384   0.00080565   0.00081843   0.00083223   0.00084711   0.00086313   0.00088037   0.00089889   0.00091879   0.00094016   0.00096310   0.00098773   0.00101418   0.00104259   0.00107311   0.00110592   0.00114122   0.00117922   0.00122017   0.00126434   0.00131204   0.00136361   0.00141945   0.00148000   0.00154575   0.00161729   0.00169528   0.00178045   0.00187369   0.00197598   0.00208850   0.00221260   0.00234987   0.00250218   0.00267174   0.00286118   0.00307367   0.00331300   0.00358379   0.00389169   0.00424367   0.00464840   0.00511678   0.00566264   0.00630377   0.00706332   0.00797190   0.00907056   0.01041543   0.01208480   0.01419050   0.01689664   0.02045173   0.02524638   0.03192277   0.04159611   0.05634101   0.08037564   0.12336661   0.21157837   0.43786283   1.32349595   8.66755266   3.00072383   0.72701795   0.31206343   0.17304841   0.11046381   0.07705976   0.05715050   0.04433203   0.03559593   0.02937760   0.02479794   0.02133213   0.01865117   0.01654039   0.01485500   0.01349461   0.01238800   0.01148376   0.01074422   0.01014163   0.00965551   0.00927094   0.00897745   0.00876826   0.00863995   0.00859236   0.00862879   0.00875661   0.00898838   0.00934364   0.00985206   0.01055864   0.01153286   0.01288524   0.01479934   0.01759791   0.02189255   0.02896409   0.04189486   0.06979367   0.15030630   0.57392527   1.53507354   0.21729063   0.06672819   0.02997481   0.01627645   0.00989547   0.00648749   0.00449114   0.00324111   0.00241794   0.00185403   0.00145524   0.00116571   0.00095083   0.00078831   0.00066337   0.00056593   0.00048897   0.00042749   0.00037786   0.00033742   0.00030419   0.00027665   0.00025367   0.00023435   0.00021800   0.00020408   0.00019216   0.00018189   0.00017300   0.00016526   0.00015848   0.00015253   0.00014727   0.00014261   0.00013845   0.00013473   0.00013140   0.00012839   0.00012567   0.00012320   0.00012095   0.00011890   0.00011702   0.00011530   0.00011371   0.00011225   0.00011089   0.00010964   0.00010848   0.00010740   0.00010640   0.00010546   0.00010459   0.00010378   0.00010303   0.00010232   0.00010166   0.00010105   0.00010048   0.00009995   0.00009946   0.00009900   0.00009858   0.00009819   0.00009783   0.00009751   0.00009721   0.00009694   0.00009670   0.00009649   0.00009630   0.00009614   0.00009600   0.00009589   0.00009580   0.00009574   0.00009571   0.00009569  
 0.00070927   0.00070957   0.00071049   0.00071203   0.00071418   0.00071697   0.00072039   0.00072446   0.00072920   0.00073461   0.00074073   0.00074756   0.00075515   0.00076351   0.00077267   0.00078267   0.00079355   0.00080536   0.00081813   0.00083192   0.00084679   0.00086280   0.00088002   0.00089853   0.00091841   0.00093977   0.00096269   0.00098730   0.00101373   0.00104211   0.00107261   0.00110539   0.00114066   0.00117863   0.00121954   0.00126367   0.00131132   0.00136285   0.00141863   0.00147911   0.00154480   0.00161626   0.00169416   0.00177923   0.00187235   0.00197452   0.00208690   0.00221083   0.00234791   0.00249999   0.00266929   0.00285844   0.00307057   0.00330948   0.00357978   0.00388710   0.00423837   0.00464224   0.00510955   0.00565411   0.00629360   0.00705110   0.00795703   0.00905225   0.01039257   0.01205581   0.01415308   0.01684730   0.02038506   0.02515361   0.03178895   0.04139422   0.05601831   0.07981843   0.12229412   0.20914676   0.43061203   1.28668651   8.34611303   3.12296316   0.74368670   0.31689855   0.17508478   0.11152029   0.07768543   0.05755655   0.04461389   0.03580199   0.02953459   0.02492167   0.02143246   0.01873455   0.01661119   0.01491628   0.01354857   0.01243629   0.01152762   0.01078463   0.01017936   0.00969121   0.00930517   0.00901070   0.00880099   0.00867262   0.00862543   0.00866277   0.00879211   0.00902612   0.00938456   0.00989740   0.01061016   0.01159312   0.01295819   0.01489144   0.01772045   0.02206705   0.02923663   0.04238116   0.07086357   0.15372705   0.59720506   1.47789568   0.21121169   0.06561222   0.02962542   0.01613234   0.00982533   0.00644936   0.00446870   0.00322709   0.00240875   0.00184777   0.00145083   0.00116252   0.00094846   0.00078652   0.00066198   0.00056484   0.00048810   0.00042678   0.00037728   0.00033694   0.00030378   0.00027630   0.00025336   0.00023408   0.00021776   0.00020387   0.00019197   0.00018172   0.00017284   0.00016511   0.00015835   0.00015240   0.00014715   0.00014249   0.00013834   0.00013463   0.00013130   0.00012830   0.00012558   0.00012311   0.00012087   0.00011882   0.00011694   0.00011522   0.00011363   0.00011217   0.00011082   0.00010957   0.00010841   0.00010733   0.00010633   0.00010539   0.00010452   0.00010371   0.00010296   0.00010225   0.00010160   0.00010099   0.00010042   0.00009989   0.00009940   0.00009894   0.00009852   0.00009813   0.00009777   0.00009744   0.00009715   0.00009688   0.00009664   0.00009642   0.00009624   0.00009608   0.00009594   0.00009583   0.00009574   0.00009568   0.00009565   0.00009563  
 0.00070913   0.00070943   0.00071035   0.00071188   0.00071404   0.00071682   0.00072024   0.00072431   0.00072905   0.00073446   0.00074057   0.00074741   0.00075499   0.00076334   0.00077250   0.00078250   0.00079338   0.00080518   0.00081794   0.00083173   0.00084659   0.00086259   0.00087981   0.00089831   0.00091819   0.00093953   0.00096244   0.00098704   0.00101346   0.00104183   0.00107231   0.00110508   0.00114033   0.00117827   0.00121917   0.00126327   0.00131090   0.00136239   0.00141814   0.00147858   0.00154423   0.00161564   0.00169348   0.00177850   0.00187156   0.00197365   0.00208593   0.00220977   0.00234673   0.00249868   0.00266783   0.00285679   0.00306871   0.00330738   0.00357738   0.00388434   0.00423519   0.00463854   0.00510523   0.00564900   0.00628752   0.00704378   0.00794813   0.00904129   0.01037889   0.01203847   0.01413070   0.01681782   0.02034523   0.02509822   0.03170911   0.04127387   0.05582613   0.07948708   0.12165771   0.20770869   0.42634948   1.26531813   8.15326712   3.19935707   0.75394974   0.31985097   0.17632288   0.11216096   0.07806420   0.05780207   0.04478417   0.03592639   0.02962931   0.02499629   0.02149296   0.01878481   0.01665386   0.01495320   0.01358108   0.01246538   0.01155403   0.01080896   0.01020208   0.00971271   0.00932578   0.00903072   0.00882070   0.00869229   0.00864534   0.00868325   0.00881350   0.00904887   0.00940922   0.00992474   0.01064124   0.01162948   0.01300223   0.01494707   0.01779453   0.02217268   0.02940190   0.04267682   0.07151684   0.15583312   0.61175268   1.44360194   0.20768312   0.06495624   0.02941882   0.01604684   0.00978362   0.00642665   0.00445532   0.00321872   0.00240326   0.00184403   0.00144820   0.00116062   0.00094705   0.00078545   0.00066116   0.00056419   0.00048758   0.00042636   0.00037693   0.00033665   0.00030353   0.00027609   0.00025318   0.00023392   0.00021762   0.00020374   0.00019186   0.00018161   0.00017274   0.00016502   0.00015826   0.00015232   0.00014708   0.00014242   0.00013828   0.00013457   0.00013124   0.00012824   0.00012552   0.00012306   0.00012082   0.00011877   0.00011689   0.00011517   0.00011359   0.00011213   0.00011078   0.00010952   0.00010836   0.00010729   0.00010628   0.00010535   0.00010448   0.00010367   0.00010292   0.00010221   0.00010156   0.00010095   0.00010038   0.00009985   0.00009936   0.00009890   0.00009848   0.00009809   0.00009773   0.00009741   0.00009711   0.00009684   0.00009660   0.00009639   0.00009620   0.00009604   0.00009590   0.00009579   0.00009571   0.00009565   0.00009561   0.00009560  
 0.00070908   0.00070938   0.00071030   0.00071184   0.00071399   0.00071677   0.00072019   0.00072426   0.00072900   0.00073441   0.00074052   0.00074736   0.00075494   0.00076329   0.00077245   0.00078245   0.00079332   0.00080512   0.00081788   0.00083166   0.00084652   0.00086253   0.00087974   0.00089824   0.00091811   0.00093945   0.00096236   0.00098696   0.00101337   0.00104173   0.00107221   0.00110497   0.00114021   0.00117816   0.00121904   0.00126314   0.00131075   0.00136223   0.00141797   0.00147840   0.00154404   0.00161544   0.00169326   0.00177826   0.00187129   0.00197336   0.00208561   0.00220941   0.00234634   0.00249824   0.00266734   0.00285624   0.00306809   0.00330668   0.00357658   0.00388343   0.00423413   0.00463731   0.00510379   0.00564730   0.00628549   0.00704134   0.00794517   0.00903765   0.01037434   0.01203270   0.01412326   0.01680801   0.02033199   0.02507980   0.03168257   0.04123387   0.05576231   0.07937712   0.12144674   0.20723277   0.42494298   1.25831115   8.08912174   3.22534640   0.75741548   0.32084382   0.17673833   0.11237566   0.07819102   0.05788422   0.04484112   0.03596798   0.02966098   0.02502123   0.02151317   0.01880160   0.01666811   0.01496553   0.01359194   0.01247509   0.01156286   0.01081709   0.01020967   0.00971989   0.00933267   0.00903741   0.00882728   0.00869886   0.00865200   0.00869008   0.00882065   0.00905647   0.00941747   0.00993388   0.01065162   0.01164163   0.01301696   0.01496568   0.01781932   0.02220805   0.02945728   0.04277603   0.07173652   0.15654430   0.61670160   1.43219650   0.20652611   0.06473981   0.02935045   0.01601850   0.00976979   0.00641911   0.00445088   0.00321594   0.00240144   0.00184279   0.00144732   0.00115998   0.00094658   0.00078509   0.00066088   0.00056398   0.00048741   0.00042622   0.00037681   0.00033655   0.00030345   0.00027602   0.00025312   0.00023387   0.00021758   0.00020370   0.00019182   0.00018158   0.00017271   0.00016499   0.00015824   0.00015230   0.00014705   0.00014240   0.00013826   0.00013455   0.00013122   0.00012822   0.00012551   0.00012304   0.00012080   0.00011875   0.00011688   0.00011516   0.00011357   0.00011211   0.00011076   0.00010951   0.00010835   0.00010727   0.00010627   0.00010534   0.00010447   0.00010366   0.00010291   0.00010220   0.00010155   0.00010093   0.00010036   0.00009984   0.00009934   0.00009889   0.00009847   0.00009808   0.00009772   0.00009739   0.00009710   0.00009683   0.00009659   0.00009637   0.00009619   0.00009603   0.00009589   0.00009578   0.00009569   0.00009563   0.00009560   0.00009558  


==> anc/c2B/makefile <==

COMPILER := gcc

LINK := -llapack -lblas -lm -lstdc++ #-lcuba 

OPTIONS := -Wall -std=c++11 -O2 #-DCUBA
# other possible options:
#  -DCUBA : to compile with cuba library (necessary for the dos task).
#           Cuba must be installed and '-lcuba' should be added to 
#           the LINK variable. See README file for details.
#
#  -DAZERTY : to use the AZERTY keyboard layout intead of the QWERTY.
#
#  -DTERMINAL : specify the terminal you want. For example:
#               -DTERMINAL=\"x11\" force the terminal x11 instead 
#               of the default terminal. See README file for details.


EXEC = c2B

all: src/c2B.cpp
	$(COMPILER) $(OPTIONS) -o $(EXEC) src/c2B.cpp $(LINK)

clean:
	rm c2B*


==> anc/c2B/para.dat <==
#para.dat
#you can comment para.dat using '#'

#hamiltonian parameters:
ETA   0.005
MU    -0.85
OMEGA 0
t     1
tp   -0.3
tpp   0.2
DELTA 1.1
periodization 0
 
#cuba parameters:
EPSREL  0.001
EPSABS  0.00001
MAXEVAL 400000
MINEVAL 2000
VERBOSE 1
 
#DOS loop parameters:
nOmega   501
omegaMin -2.
omegaMax 2.



==> anc/c2B/src/basicMatrix.h <==
/* 
*  basicMatrix.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/


#pragma once
#include "utilities.h"

// MATRIX INVERSE LAPACK ROUTINES:
extern "C" {
  void zgetrf_(int*, int* , complex<double>*, int*, int*, int*);
  void zgetri_(int*, complex<double>*, int*, int*, complex<double>*, int*, int*);
}

typedef struct BasicMatrix {
  public:
    int dim; 
    int nEntry;

    BasicMatrix() {};
    BasicMatrix(int inputDim)
    {
      dim = inputDim;
      nEntry = dim*dim;
      data_ = new complex<double>[nEntry];

      //some arrays used by Lapack:
      IPIV_ = new int[dim+1];
      WORK_ = new complex<double>[nEntry];
    };

    ~BasicMatrix()
    {
      delete [] data_;
      delete [] IPIV_;
      delete [] WORK_;
    };

    //next function, useful to assign or get
    complex<double>& operator()(int i, int j) 
    {
#ifdef BOUND_CHECK
      assert(i < dim and j < dim); 
#endif    
      return data_[dim*i + j]; // return the pointer to the position in the matrix
    };

    complex<double> trace()
    {
      complex<double> sum=0.0;
      for(int i=0; i<dim; i++) sum+= data_[i*dim+i];  //sum on diagonal 
      return sum;
    };

    complex<double> partialTrace()
    {
      complex<double> sum=0.0;
      for(int i=0; i<(dim/2); i++) sum+= data_[i*dim+i];  //sum on half of the diagonal (must be even)
      return sum;
    };

    void invert() {
      int INFO;
      zgetrf_(&dim,&dim,data_,&dim,IPIV_,&INFO);
      zgetri_(&dim,data_,&dim,IPIV_,WORK_,&nEntry,&INFO);
      if( !(INFO == 0) ) {
        printf( "The algorithm failed to invert the matrix.\n" );
        exit( 1 );
      }
    };

    void print() {
      int i, j;
      for( i = 0; i < dim; i++ ) {
        for( j = 0; j < dim; j++ )
          printf( " (% 4.2f,% 4.2f)", real(data_[i+j*dim]), imag(data_[i+j*dim]) );
        printf( "\n" );
      }
      printf( "\n\n" );
      fflush(stdout);
    }    


  public: // meh
    int *IPIV_ ;
    complex<double> * WORK_;
    complex<double> * data_;   // can be assigned directly

} BasicMatrix;






==> anc/c2B/src/c2B.cpp <==
/* 
*  c2B.cpp
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#define _USE_MATH_DEFINES

#ifdef CUBA
#include "cuba.h"
#endif

#include "model.h"
#include "utilities.h"
#include "mdc.h"
#include "dos.h"
#include "interactive.h"

using namespace std;


void printHelp(){
  printf("\nDifferent ways to use 'c2B':\n\n");
  printf("$ ./c2B i\n");
  printf("  Launch interactive plotting version.\n\n");
  printf("$ ./c2B mdc\n");
  printf("  Print mdc.out file. (output = 'mdc.dat')\n");
  printf("  Plot in gnuplot with:\n");
  printf("  gnuplot> plot 'mdc.dat' matrix with image\n\n");
  printf("$ ./c2B dos\n");
  printf("  Print dos.dat file. (output = 'dos.dat')\n");
  printf("  Plot in gnuplot with:\n");
  printf("  gnuplot> plot 'dos.dat' u 1:2\n\n");
}

int main(int argc, const char * argv[]) {
  if(argc>=2){
    string opt(argv[1]);
    if      (opt=="mdc") {Model model; MDC mdc(200); mdc.printFile(model);}
    else if (opt=="dos") {
#ifdef CUBA
      Model model; DOS dos(model.omegaMin, model.omegaMax, model.nOmega); dos.printFile(model);
#else
      printf("\n\nPlease compile with option -DCUBA and make sure you\n");
      printf("have the numerical integration library Cuba installed. \n");
      printf("Add -lcuba to the LINK. See README for more information.\n");
#endif
    }
    else if (opt=="i") {Model model; MDC mdc(200); interactive_mdc(model, mdc);}
    else printHelp();
  } else {
    printHelp();
  }
  return 0;
}


==> anc/c2B/src/dos.h <==
/* 
*  dos.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once

#ifdef CUBA

#include "cuba.h"
#include "model.h"
#include "utilities.h"
#include <vector>
using namespace std;


static int dosIntegrand(const int* ndim, const double x[],
    const int* ncomp, double result[], void* userdata) {
  double px_continuous = M_PI * x[0];
  double py_continuous = M_PI * x[1];
  Model *model = (Model*)userdata;

  model->calculate_Gperiodized(px_continuous, py_continuous);
  *result = -M_1_PI*imag(model->G_per);

  return 0;
}

int cubaIntegrateDOS(Model &model, double* result, double* error){
  void* userdata=&model;
  int NDIM=2;                     // number of dimensions
  int ncomp=1;                    // number of components of the integrand (could be a vector) // here, it is the argument of var result
  int nvec=1;                     // number of samples passed to integrand; usually 1.
  double EPSREL=0.001;
  if (model.EPSREL!=0) EPSREL=model.EPSREL;
  double EPSABS=0.0001;
  if (model.EPSABS!=0) EPSABS=model.EPSABS;
  int verbose=0;
  int MINEVAL= (int)(2.5/(model.ETA*model.ETA));      //(1000/((model.ETA*model.ETA)/(0.05*0.05)));
  if (model.MINEVAL!=0) MINEVAL=model.MINEVAL;
  int MAXEVAL=400000;
  if (model.MAXEVAL!=0) MAXEVAL=model.MAXEVAL;
  int KEY=13;                     // const    7, 9, 11 or 13 (see doc) for 2D should be 13
  void* spin=NULL;                // const    deepshit to manage internal process (keep it NULL)
  int nregions;                   //      OUT actual number of subregion
  int neval;                      //      OUT number of evaluation
  int fail;                       //      OUT error flag (see doc)
  double prob[ncomp];             //      OUT another unreliable error (see doc)

  Cuhre(NDIM, ncomp, dosIntegrand, userdata, nvec,
      EPSREL, EPSABS, verbose, MINEVAL, MAXEVAL, KEY, NULL, spin,
      &nregions, &neval, &fail, result, error, prob);
  return neval;
}



int gridIntegrateDOS(Model &model, double* integral, double* error){

  void* userdata=&model;
  int NDIM=2;                     // number of dimensions

  int ncomp=1;
  double result[1];

  int grid_nMin = 5;
  int grid_nMax = 11;

  int steps = 1 << (grid_nMin - 1);
  for(int n = 0; n<ncomp; n++) integral[n] = .0;

  double EPSREL=0.001;
  if (model.EPSREL!=0) EPSREL=model.EPSREL;
  double EPSABS=0.0001;
  if (model.EPSABS!=0) EPSABS=model.EPSABS;

  bool continueFlag=false;
  do {
    steps *= 3;	
    steps /= 2;	
    for(int n = 0; n<ncomp; n++) error[n] = integral[n]; 

    for(int n = 0; n<ncomp; n++) integral[n] = .0;
    for(int i = 0; i < steps; i++) 
      for(int j = 0; j < steps; j++) {
        double k[] = {((double)i) / ((double)(steps)) , ((double)j) / ((double)(steps))};
        dosIntegrand(&NDIM, k, &ncomp, result, userdata);
        for(int n = 0; n<ncomp; n++) integral[n] += result[n];
      }

    for(int n = 0; n<ncomp; n++) integral[n] /= ((double)(steps*steps)) ;

    continueFlag=false;
    for(int n = 0; n<ncomp; n++) {
      error[n] -= integral[n];
      if(abs(error[n]) > EPSREL*abs(integral[n]) ) {
        if(abs(error[n]) > EPSABS){
          if(steps < (1 << grid_nMax)){
            if(n<3) continueFlag=true;  //convergence criterion only check for the first 3 value to integrate here, the one obtained with A^3 and not the integral by part.
          }
        }
      }

    }
    //printf("\n\nsteps=%d", steps);			
    //for(int n = 0; n<ncomp; n++) printf(", val%d=% 4.3e err%d=% 4.2e", n, integral[n], n, error[n]); 
  } while(continueFlag);

  return steps*steps;
}

typedef struct DOS {
  // Density Of States (DOS). Integral of the spetral weight as a function omega.
  public:

    double omega_start;
    double omega_end;
    int resolution;
    vector<double> dos_data;

    DOS(double start, double end, int res)
    {
      omega_start = start;
      omega_end = end;
      resolution = res;
      dos_data.resize(resolution);
    }

    void printFile(Model &model){
      if(model.verbose>=1) printf("printing DOS file\n");

      double integral[1]; //container for integral result
      double error[1];
      double omegaOrig=model.OMEGA;

      FILE *file = fopen("dos.dat","w");
      fprintf(file," w      dos        err\n");
      printf(      " w      dos        err          NB_EVAL\n");
      //model.model=1;
      for (int w=0; w<resolution; w++) {

        double omega = omega_start + w*(omega_end-omega_start)/(resolution-1);
        model.OMEGA = omega;
        int steps_total = cubaIntegrateDOS(model, &integral[0], &error[0]);
        fprintf(file,"% 5.2f  % 8.6f  % 8.6f\n",omega,integral[0],error[0]);
        printf("% 5.2f  % 8.6f  % 8.6f    % d\n",omega,integral[0],error[0], steps_total);
        fflush(file);
      }
      fclose(file);
      if(model.verbose >= 1) printf("\rDOS file printed.\n");

      model.OMEGA = omegaOrig;
    }

} DOS;

#endif



==> anc/c2B/src/gnuplot_pipe.h <==
/* 
*  gnuplot_pipe.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once

#include <stdlib.h>
#include <sys/stat.h>


FILE *gnuplot_init ()
{
  FILE *plot_pipe;

  printf ("\nIf the program stop here, please make sure\n");
  printf ("that gnuplot is installed on your system.\n");
  printf ("See README and 'makefile' for details.\n\n");

  plot_pipe = popen ("gnuplot", "w");

// user imposed terminal choice (optional):
#ifdef  TERMINAL
  fprintf (plot_pipe, "set term %s noraise size %d, %d font 'Helvetica,12'\n", TERMINAL, 820, 800);
// automatic terminal detection by gnuplot (default):
#else 
  fprintf(plot_pipe, "if  (GPVAL_TERM eq 'wxt'){set term wxt noraise size %d, %d font 'Helvetica,12';\n", 820, 800); 
  fprintf(plot_pipe, "} else {if(GPVAL_TERM eq 'qt') {set term qt noraise size %d, %d font 'Helvetica,12';\n", 820, 800); 
  fprintf(plot_pipe, "} else {if(GPVAL_TERM eq 'x11')  {set term x11 noraise size %d, %d font 'Helvetica,12';}}}\n", 820, 800); 
#endif
  fflush (plot_pipe);
  return (plot_pipe);
}

int gnuplot_image(FILE *plot_pipe, vector<double> data, int Nx, int Ny, float zMin=0.0, float zMax=6.0, int periodization=0)
{
  char title[80];
  if(periodization==0)      {sprintf(title,"MDC - G periodization");}
  else if(periodization==1) {sprintf(title,"MDC - M periodization");}
  else if(periodization==2) {sprintf(title,"MDC - compact tiling ");}
  else                      {sprintf(title,"MDC - exact          ");}
  
  fprintf(plot_pipe, "set title \"%s\"\n",title);

  fprintf(plot_pipe, "set palette defined (0 'white',0.002 '#dddddd',0.2 '#8db0fe',0.5 '#3b4cc0',2 '#f49a7b',4 '#b40426')\n");
  fprintf(plot_pipe, "set pm3d map\nset size square\nset cbrange [%1.3f:%1.3f]\n", zMin, zMax);
  
  fprintf(plot_pipe, "Nx=%d\nNy=%d\nset xrange [-0.5:Nx-0.5]\nset yrange [-0.5:Ny-0.5]\n",Nx,Ny);

  fprintf(plot_pipe, "set xtics ('0' 0, '{/Symbol p}' %d) \n set ytics ('0' 0, '{/Symbol p}' %d)\n", Nx-1, Ny-1);
  fprintf(plot_pipe, "set xlabel 'k_x' offset 0.0,1.4 \n set ylabel 'k_y' offset 1.,0.0\n");

  fprintf(plot_pipe, "plot '-' matrix with image\n");

  int ii, jj;
  for (jj = 0; jj < Ny; jj++) {
    for (ii = 0; ii < Nx; ii++) {
      fprintf(plot_pipe, "%f ", data[(ii*Ny) + jj]);
    }
    fprintf(plot_pipe, "\n");
  }
  fprintf(plot_pipe, "\ne\n");
  fflush(plot_pipe);            
  return (0);
}

void gnuplot_close(FILE *plot_pipe)
{
  fprintf(plot_pipe, "exit\n");
  pclose(plot_pipe);           
}


==> anc/c2B/src/interactive.h <==
/* 
*  interactive.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once

#include <stdio.h>
#include <stdlib.h>
#include <sys/time.h>
#include <sys/types.h>
#include <unistd.h>
#include <fcntl.h>
#include <termios.h>

#include "mdc.h"
#include "gnuplot_pipe.h"


void plotMDC(MDC &mdc, int per, FILE *hImage=NULL){
  int Nx=mdc.dimension;    
  gnuplot_image(hImage,mdc.mdc_data,Nx,Nx,0.0,6.0,per); 
}

// define some colors for gnuplot
#define KNRM  "\x1B[0m"
#define KRED  "\x1B[31m"
#define KGRN  "\x1B[32m"
#define KBOLD "\033[1m"

// red if lower, green if higher than last plotted value
inline void chooseColor(float val1,float val2){
  float tol = 0.00001;
  if(val1-val2<-tol){printf(KRED);}
  else if(val1-val2>tol){printf(KGRN);}
  else {printf(KNRM);}
}

// an alternative way to access parameters (not the best patch).
void extractValues(Model & model, vector<double> &values){
  values.resize(8);
  values[0] = model.MU;  values[5] = model.OMEGA;  values[6] = model.ETA;
  values[1] = model.t;   values[2] = model.tp;     values[3] = model.tpp;
  values[4] = model.DELTA;
  return;
}

void setValues(Model & model, int param, double value){

  if(param==0) model.MU =value;
  if(param==1) model.t  =value;
  if(param==2) model.tp =value;
  if(param==3) model.tpp=value;
  if(param==4) model.DELTA=value;
  if(param==5) model.OMEGA=value;
  if(param==6) model.ETA=value;
  return;
}

// small function to choose to erase the same line or printing a new line
void lineKind(int value) {
  static int last_value=1; //initialized only on the first use of the function (static)
  if (last_value!=value) {
    if (last_value!=0) printf("\n");
    last_value=value;
  }
  printf("\r");
  fflush(stdout);
}

// print the values (numbers) with the color to say if the value is raised or lowered
inline void printCompact(vector<double> &values, vector<double> &valuesLast, int lastUpdate=0){   

  lineKind(1);
  string parameterNames[7] = {"mu","t","tp","tpp","delta","w","eta"};

  char tab[1024];
  for (int i=0;i< 7; i++){
    strcpy(tab, parameterNames[i].c_str());
    if(lastUpdate==i) printf(KBOLD);
    chooseColor(values[i],valuesLast[i]);
    printf("%s=% 5.3f",tab,values[i]);  
    if(i==3) printf("   ");  
    else if(i!=6) printf("  ");  
    printf(KNRM);
  }
  chooseColor(0.0,0.0);

  fflush(stdout);
}


// update the value of the amplitude
inline void updateAmplitude(Model & model, int index1, float step, vector<double> & values, vector<double> & valuesLast , int lastUpdate=0){ 
  lastUpdate=index1;
  if(index1 < model.nbOfTerms){
    values[index1] +=step;
    setValues(model, index1, values[index1]);
  }
  printCompact(values,valuesLast,lastUpdate);
}


inline void emptyBuffer()
{   
  int c;
  while ((c=getchar()) == ' ' && c == '.'){read( fileno( stdin ), &c, 1 );}
  fflush(stdin);
}

// give keyboard focus of the terminal to the application.
inline void prepareTerminalInputs()
{
  // simple trick to get the input from terminal.
  // taken from http://www.cplusplus.com/forum/unices/11910/
  struct termios oldSettings, newSettings;    
  tcgetattr( fileno( stdin ), &oldSettings ); // get settings
  newSettings = oldSettings;
  newSettings.c_lflag &= (~ICANON & ~ECHO);  // turn off the ECHO and ICANON option
  // ECHO: controls whether input is immediately re-echoed as output.
  // ICANON: the terminal buffers a line at a time, and enables line editing. 
  // Turning both off input is made available to programs immediately
  // This is also known as “cbreak” mode.
  tcsetattr( fileno( stdin ), TCSANOW, &newSettings ); // set settings
}   

void printHelp(double step, MDC &mdc, char decreaseParamKeys[] , char increaseParamKeys[])
{
  printf("\n----------------- c2B Interactive Mode Help ------------------\n");
  printf("Keyboard commands:\n");
  printf("\tctrl-c  - EXIT the program \n");
  printf("\tSPACE   - compute and plot mdc for selected paramters \n");
  printf("\t+ -     - change resolution \n"); 
  printf("\t) (     - change steps \n");
  printf("\tt       - save mdc file \n");
  printf("\tg       - switch between the different 'periodizations' \n");
  printf("\th       - print this help \n\n");
  printf("Resolution = %d by %d\n",mdc.dimension,mdc.dimension);
  printf("Step =% 1.2f\n",step);
  printf("Controlling keys and corresponding parameters\n");

  string parameterNames[7] = {"mu","t","tp","tpp","delta","w","eta"};
  for(int key=0;key<7;key++)
  {
    printf("%s%s%c%s%c",KBOLD,KRED,decreaseParamKeys[key],KGRN,increaseParamKeys[key]);
    for(unsigned int l=0; l<parameterNames[key].length(); l++) printf(" ");  // fill space with the parameter lenght name
    if(key==3) printf("        ");  
    else if(key!=6) printf("       ");  
  }
  printf("%s\n",KNRM);
}

void interactive_mdc(Model &model, MDC & mdc){
  
  FILE *hImage;
  hImage = gnuplot_init();

  model.verbose=0;
  mdc.calculate(model);
  plotMDC(mdc,model.periodization,hImage);

  vector<double> values, valuesLast;
  extractValues(model,values); 
  valuesLast = values;

  float step=0.05;

  printf("Interactive Mode\n");
  printf("resolution = %d by %d\n",mdc.dimension,mdc.dimension);
  printf("step =% 1.2f\n\n",step);

  printf ("Give the focus to your terminal and use your keyboard keys.\n");
  printf ("Here is a simple representation of the useful keys on a \n");  

#ifdef AZERTY

  char increaseParamKeys[] =  { 'a', 'z', 'e', 'r', 'u', 'i', 'o', 'p', '\0' };
  char decreaseParamKeys[] =  { 'q', 's', 'd', 'f', 'j', 'k', 'l', 'm', '\0' };
  printf ("%sAZERTY keyboard%s:\n\n",KBOLD,KNRM);
  printf ("....(-....)+\n");
  printf ("%s%sazer%st.%s%suio%s...\n",KBOLD,KGRN,KNRM,KBOLD,KGRN,KNRM);
  printf ("%s%sqsdf%sgh%s%sjkl%s...\n",KBOLD,KRED,KNRM,KBOLD,KRED,KNRM);

#else    

  char increaseParamKeys[] =  { 'q', 'w', 'e', 'r', 'u', 'i', 'o', 'p', '\0' };
  char decreaseParamKeys[] =  { 'a', 's', 'd', 'f', 'j', 'k', 'l', ';', '\0' };
  printf ("%sQWERTY keyboard%s:\n\n",KBOLD,KNRM);
  printf ("........()-+\n");
  printf ("%s%sqwer%st.%s%suio%s...\n",KBOLD,KGRN,KNRM,KBOLD,KGRN,KNRM);
  printf ("%s%sasdf%sgh%s%sjkl%s...\n",KBOLD,KRED,KNRM,KBOLD,KRED,KNRM);

#endif

  printf ("............\n");
  printf (".[ SPACE ]..\n\n");
  printf ("See help below to learn the effect of each key.\n\n");
  fflush(stdout);


  printHelp(step,mdc,decreaseParamKeys,increaseParamKeys);
  printCompact(values,valuesLast);

  prepareTerminalInputs();

  while(1) // yes!
  {
    fd_set set;
    struct timeval tv;

    tv.tv_sec = 10;
    tv.tv_usec = 0;

    FD_ZERO( &set );
    FD_SET( fileno( stdin ), &set );

    int res = select( fileno( stdin )+1, &set, NULL, NULL, &tv );
    if( res > 0 )
    {
      model.verbose=0;
      char ch[2561];
      if (read( fileno( stdin ), &ch, 2561 )==1){
        char c=ch[0];
        for(int key=0;key<7;key++)
        {
          if(c==increaseParamKeys[key]) {updateAmplitude(model, key, +step,values,valuesLast,key);}
          else if(c==decreaseParamKeys[key]) {updateAmplitude(model, key, -step,values,valuesLast,key);}
        }

        if(c=='+')      { mdc.resize(mdc.dimension+100); lineKind(4); printf("resolution= %4d by %4d\r",mdc.dimension,mdc.dimension); fflush(stdout);}
        else if(c=='-') { mdc.resize(mdc.dimension-100); lineKind(4); printf("resolution= %4d by %4d\r",mdc.dimension,mdc.dimension); fflush(stdout);}

        else if(c==')' and step < 10)  { step*=10; lineKind(5); printf("steps=%1.3f%50s\r",step,""); fflush(stdout);}
        else if(c=='(' and step > 0.001) { step/=10; lineKind(5); printf("steps=%1.3f%50s\r",step,""); fflush(stdout);}

        else if(c==' ') { mdc.calculate(model); plotMDC(mdc,model.periodization,hImage); lineKind(0); valuesLast=values; printCompact(values,valuesLast); }
        else if(c=='t') { mdc.printFile(model, false);}                
        else if(c=='h') {
          printHelp(step,mdc,decreaseParamKeys,increaseParamKeys);
          printCompact(values,valuesLast);
        }
        else if(c=='g') {
          model.periodization = (model.periodization+1)%4;
          mdc.calculate(model); plotMDC(mdc,model.periodization,hImage); lineKind(0);
          if (model.periodization==0) printf("G periodization ");
          if (model.periodization==1) printf("M periodization ");
          if (model.periodization==2) printf("compact tiling  ");
          if (model.periodization==3) printf("exact           ");
          fflush(stdout);
        }

      }
    }
    else if( res < 0 )
    {
      perror( "select error\n" );
      break;
    }
  }
  //next two lines never used because we ctrl-c out of the program.
  //tcsetattr( fileno( stdin ), TCSANOW, &oldSettings );
  //gnuplot_close (hImage);
}




==> anc/c2B/src/mdc.h <==
/* 
*  mdc.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once

#include "utilities.h"
#include "model.h"
#include <vector>
using namespace std;

typedef struct MDC {
  // Moment Density Curve (MDC). Spetral weight as a function of kx and ky.
  public:

    int dimension;
    vector<double> mdc_data;

    MDC(int inputDim)
    {
      resize(inputDim);
    }

    void calculate(Model &model){
      if(model.verbose>=1) printf("printing MDC file\n");

      for (int px=0; px<dimension; ++px) {
        for (int py=0; py<dimension; ++py) {
          double px_continuous = M_PI * px/(double)(dimension-1.);
          double py_continuous = M_PI * py/(double)(dimension-1.);

          model.calculate_Gperiodized(px_continuous, py_continuous);
          mdc_data[dimension*px+py] = -M_1_PI*imag(model.G_per);

        }
      }
    }

    void printFile(Model &model, bool default_name=true)
    {
      calculate(model);
      char filename[100];
      if (default_name){
        sprintf(filename, "mdc.dat");
      } else if (model.periodization == 0) {
        sprintf(filename, "mdc_pG_eta%5.3f_mu%5.3f.dat", model.ETA, model.MU);
      } else if (model.periodization == 1) {
        sprintf(filename, "mdc_pM_eta%5.3f_mu%5.3f.dat", model.ETA, model.MU);
      } else if (model.periodization == 2) {
        sprintf(filename, "mdc_pC_eta%5.3f_mu%5.3f.dat", model.ETA, model.MU);
      } else {
        sprintf(filename, "mdc_eta%5.3f_mu%5.3f.dat", model.ETA, model.MU);
      }
      FILE *file = fopen(filename, "w");
      for (int py=0; py<dimension; ++py) {
        for (int px=0; px<dimension; ++px) 
        {
          fprintf(file,"% 4.8f  ", mdc_data[dimension*px + py]);
        }
        fprintf(file,"\n");
      }
      fclose(file);
      if(model.verbose>=1) printf("\rMDC file printed.\n");
    }

    void resize(int inputDim)
    {
      dimension = inputDim;
      nEntry_= dimension*dimension;
      mdc_data.resize(nEntry_);
    }

  private:

    int nEntry_;

} MDC;




==> anc/c2B/src/model.h <==
/* 
*  model.h
*    Project: c2B
*    Author: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once

#include "basicMatrix.h"

typedef struct Model {
  // things that define the model (most can be read in para.dat)
  public:

    int verbose=1;

    //tk parameters:
    double MU=0.0;
    double ETA=0.1;
    double OMEGA=0.0;    
    double t=1.0;
    double tp=0.0;
    double tpp=0.0;
    double DELTA=0.0;

    int nbOfTerms=7;

    //cuba parameters:
    double EPSREL=0.0001;
    double EPSABS=0.0001;
    int MAXEVAL=1000000;
    int MINEVAL=15000;
    int VERBOSE=0;

    //
    int periodization = 0; //0=green, 1=cumulant, 2=compact tiling, 3=exact

    // loop info
    int nOmega=200;
    double omegaMin=-4.0;
    double omegaMax=4.0;

    //matrices
    BasicMatrix tc;
    BasicMatrix tc2;  // used only for the exact lattice and the compact tiling
    BasicMatrix dtk;  
    BasicMatrix dtk2; // used only for the exact lattice
    BasicMatrix dtk3; // used only for the compact tiling
    BasicMatrix green;
    BasicMatrix cumul;
    BasicMatrix sigma;
    complex<double> G_per;
    complex<double> M_per;

    Model():
      tc(4), tc2(4), dtk(4), dtk2(4), dtk3(4), green(4), cumul(4), sigma(4)
    {
      if (not exists("para.dat")) {printf("ERROR: couldn't find file 'para.dat'\n\n"); exit(1);}
      printf("reading parameters from para.dat\n\n") ;
      ifstream file;
      file.open("para.dat");

      //model parameters:
      readNumber(file,"MU",MU); 
      readNumber(file,"ETA",ETA);
      readNumber(file,"OMEGA",OMEGA);
      readNumber(file,"t",t);
      readNumber(file,"tp",tp);
      readNumber(file,"tpp",tpp);
      readNumber(file,"DELTA",DELTA);
      readNumber(file,"periodization",periodization); //0=green, 1=cumulant, 2=compact tiling, 3=exact

      //cuba parameters:
      readNumber(file,"EPSREL",EPSREL);
      readNumber(file,"EPSABS",EPSABS);
      readNumber(file,"MAXEVAL",MAXEVAL); 
      readNumber(file,"MINEVAL",MINEVAL);
      readNumber(file,"VERBOSE",VERBOSE);

      //dos parameters:
      readNumber(file,"nOmega",nOmega);
      readNumber(file,"omegaMin",omegaMin);
      readNumber(file,"omegaMax",omegaMax);
    }

    void calculate_dtk(const double kx, const double ky)
      //Hk = tk matrix
    {

      complex<double> ex(cos(-kx*2.), sin(-kx*2.));
      complex<double> emx = conj(ex);
      complex<double> ey(cos(-ky*2.), sin(-ky*2.));
      complex<double> emy = conj(ey);          

      //assignation of the 4 by 4 tc:
      tc(0,0)=  0.; tc(0,1)= -t;  tc(0,2)= -tp; tc(0,3)= -t;
      tc(1,0)= -t;  tc(1,1)=  0.; tc(1,2)= -t;  tc(1,3)= -tp;
      tc(2,0)= -tp; tc(2,1)= -t;  tc(2,2)=  0.; tc(2,3)= -t;
      tc(3,0)= -t;  tc(3,1)= -tp; tc(3,2)= -t;  tc(3,3)=  0.;

      //assignation of the 4 by 4 tk: 
      dtk(0,0)=-tpp*(emx+ex+ey+emy);       dtk(0,1)=-t*ex;                    dtk(0,2)=-tp*(ex + ey + ex*ey);  dtk(0,3)=-t*ey;
      dtk(1,0)=-t*emx;                     dtk(1,1)=-tpp*(emx+ex+ey+emy);     dtk(1,2)=-t*ey;                  dtk(1,3)=-tp*(emx + ey + emx*ey) ;
      dtk(2,0)=-tp*(emx + emy + emx*emy);  dtk(2,1)=-t*emy;                   dtk(2,2)=-tpp*(emx+ex+ey+emy);   dtk(2,3)=-t*emx;
      dtk(3,0)=-t*emy;                     dtk(3,1)=-tp*(ex + emy + ex*emy);  dtk(3,2)=-t*ex;                  dtk(3,3)=-tpp*(emx+ex+ey+emy);
      //dtk.print();

      //used for exact lattice and compact tiling
      tc2(0,0)=  0.; tc2(0,1)=  t;  tc2(0,2)= -tp; tc2(0,3)=  t;
      tc2(1,0)=  t;  tc2(1,1)=  0.; tc2(1,2)=  t;  tc2(1,3)= -tp;
      tc2(2,0)= -tp; tc2(2,1)=  t;  tc2(2,2)=  0.; tc2(2,3)=  t;
      tc2(3,0)=  t;  tc2(3,1)= -tp; tc2(3,2)=  t;  tc2(3,3)=  0.;

      //used for exact lattice:
      dtk2(0,0)=-tpp*(emx+ex+ey+emy);      dtk2(0,1)= t*ex;                   dtk2(0,2)=-tp*(ex + ey + ex*ey); dtk2(0,3)= t*ey;
      dtk2(1,0)= t*emx;                    dtk2(1,1)=-tpp*(emx+ex+ey+emy);    dtk2(1,2)= t*ey;                 dtk2(1,3)=-tp*(emx + ey + emx*ey) ;
      dtk2(2,0)=-tp*(emx + emy + emx*emy); dtk2(2,1)= t*emy;                  dtk2(2,2)=-tpp*(emx+ex+ey+emy);  dtk2(2,3)= t*emx;
      dtk2(3,0)= t*emy;                    dtk2(3,1)=-tp*(ex + emy + ex*emy); dtk2(3,2)= t*ex;                 dtk2(3,3)=-tpp*(emx+ex+ey+emy);

      //used for compact tiling:
      dtk3(0,0)= 0;                        dtk3(0,1)= t*ex;                   dtk3(0,2)=-tp*(ex + ey + ex*ey); dtk3(0,3)= t*ey;
      dtk3(1,0)= t*emx;                    dtk3(1,1)= 0;                      dtk3(1,2)= t*ey;                 dtk3(1,3)=-tp*(emx + ey + emx*ey) ;
      dtk3(2,0)=-tp*(emx + emy + emx*emy); dtk3(2,1)= t*emy;                  dtk3(2,2)= 0;                    dtk3(2,3)= t*emx;
      dtk3(3,0)= t*emy;                    dtk3(3,1)=-tp*(ex + emy + ex*emy); dtk3(3,2)= t*ex;                 dtk3(3,3)= 0;
    };

    void calculate_sigma(const complex<double> z)
      //S = sigma matrix
    {
      // the self-energy matrix is S = 1/(z+mu-tc2)
      for(int i=0;i<sigma.dim;i++)
        for(int j=0;j<sigma.dim;j++)
        {
          sigma(i,j) = -tc2(i,j);
          if (i==j) sigma(i,j) += z + MU;  
          if (periodization==2) sigma(i,j) += -dtk3(i,j);
          if (periodization==3) sigma(i,j) += -dtk2(i,j);
        }

      sigma.invert();

      for(int i=0;i<sigma.dim;i++)
        for(int j=0;j<sigma.dim;j++)
        {
          sigma(i,j) = DELTA*DELTA*sigma(i,j);
        }
    }

    void calculate_cumulant(const complex<double> z)
      //M = cumul matrix
    {
      // the cumulant matrix is M = 1/(z+mu-Sigma)
      for(int i=0;i<cumul.dim;i++)
        for(int j=0;j<cumul.dim;j++)
        {
          cumul(i,j) = -sigma(i,j);
          if(i==j) cumul(i,j) += z + MU;
        }
      cumul.invert();
    }


    void calculate_Gk(const complex<double> z)
      //Gk = Green matrix
    {   
      // the Green matrix is Gk = 1/(z-Hk)
      for(int i=0;i<green.dim;i++)
        for(int j=0;j<green.dim;j++)
        {
          green(i,j) = -tc(i,j) -dtk(i,j) -sigma(i,j);
          if(i==j) green(i,j) += z + MU;
        }
      green.invert();
    }


    void calculate_Gperiodized(const double px, const double py)
    {
      double Ry[4] = {0.,0.,1.,1.};
      double Rx[4] = {0.,1.,1.,0.};
      complex<double> z(OMEGA,ETA);
      
      calculate_dtk(px, py);
      calculate_sigma(z);

      if (periodization==1){
        calculate_cumulant(z);
        M_per = 0;
        for (int ii=0; ii<4; ++ii) {
          for (int jj=0; jj<4; ++jj) {
            double arg = ((Rx[jj]-Rx[ii])*px + (Ry[jj]-Ry[ii])*py);
            complex<double> phase(cos(arg), sin(arg));
            M_per += 0.25 * cumul(ii,jj) * phase; 
          }
        }
        double epsilon_k = -2*t*(cos(px)+cos(py)) -4*tp*cos(px)*cos(py) -2*tpp*(cos(2*px)+cos(2*py));
        G_per = 1./((1./M_per) - epsilon_k);
      }
      else {
        calculate_Gk(z);
        G_per = 0;
        for (int ii=0; ii<4; ++ii) {
          for (int jj=0; jj<4; ++jj) {
            double arg = ((Rx[jj]-Rx[ii])*px + (Ry[jj]-Ry[ii])*py);
            complex<double> phase(cos(arg), sin(arg));
            G_per += 0.25 * green(ii,jj) * phase; 
          }
        }
      }
    }
} Model;




==> anc/c2B/src/utilities.h <==
/* 
*  utilities.h
*    Project: c2B
*    Authors: Maxime Charlebois, Simon Verret
*    License: MIT License
*/

#pragma once
#include <cstring>
#include <iostream>
#include <fstream>
#include <limits>
#include <complex>
#include <sys/stat.h>


#define MAX_LENGHT std::numeric_limits<std::streamsize>::max()
using namespace std;

// NUMBER UTILITIES
bool dbEqual(const double &a, const double &b) {
  return abs(a - b) < 0.000000001;
}

// FILES UTILITIES
inline bool exists(const string &name) {
  struct stat buffer;
  return (stat (name.c_str(), &buffer) == 0);
}

void nextLine(istream &flux) {
  flux.ignore(MAX_LENGHT,'\n');
}

void reset(istream &flux){
  flux.clear();
  flux.seekg(0);
}

bool reach(istream &flux, const string &search) {
  reset(flux);
  string buff;
  while (flux.peek() != EOF)
  {
    flux >> buff;
    if(buff.compare(search)==0){
      return true;
    }
    nextLine(flux);
  }
  return false;
}

template<typename TYPE>
bool readNumber(istream &flux, const string &search, TYPE &value) {
  if(reach(flux, search)){
    string line;
    getline(flux,line);
    istringstream buffer(line);
    
    if(buffer.peek() == EOF || buffer.peek() == '\n') {
      cout << search << " = " << value << '\n';
      return false;
    }    
    buffer >> value;
    cout << search << " := " << value << '\n';
    return true;
  }
  cout << search << " = " << value << '\n';
  return false;
}        




